The Wigner 3n-j Graphs up to 12 Vertices

The 3-regular graphs representing sums over products of Wigner 3-jm symbols are drawn on up to 12 vertices (complete to 18j-symbols), and the irreducible graphs on up to 14 vertices (complete to 21j-symbols). The Lederer-Coxeter-Frucht notations of the Hamiltonian cycles in these graphs are tabulated to support search operations.

==> anc/Makefile <==
all:
	javac -cp . org/nevec/rjm/Lcf.java org/nevec/rjm/WigGraph.java

WigGraph.jar: all
	jar cmf WigGraph.mf $@ org/nevec/rjm/*.class org/nevec/rjm/*.java

doc:
	javadoc -sourcepath . -d html -subpackages org

# Tests creating representations of the Ponzano graphs Nuov Cim 36 (2) (1965) 385
tst:
	java -cp . org.nevec.rjm.WigGraph -d "0 1 0 9 1 2 1 12 2 3 2 7 3 4 3 11 4 5 4 13 5 6 5 8 6 7 6 10 7 8 8 9 9 10 10 11 11 12 12 13 13 0" > poz1.dot
	java -cp . org.nevec.rjm.WigGraph -d "0 1 0 4 1 2 1 12 2 3 2 6 3 4 3 10 4 5 5 6 5 8 6 7 7 8 7 11 8 9 9 10 9 13 10 11 11 12 12 13 13 0" > poz2.dot
	java -cp . org.nevec.rjm.WigGraph -d "0 1 0 4 1 2 1 6 2 3 2 10 3 4 3 11 4 5 5 6 5 8 6 7 7 8 7 12 8 9 9 10 9 13 10 11 11 12 12 13 13 0" > poz3.dot
	java -cp . org.nevec.rjm.WigGraph -d "0 1 0 9 1 2 1 6 2 3 2 10 3 4 3 11 4 5 4 13 5 6 5 8 6 7 7 8 7 12 8 9 9 10 10 11 11 12 12 13 13 0" > poz4.dot

distclean:
	- rm -rf html
	- rm org/nevec/rjm/*.class
	- rm poz*
	- rm *.jar


==> anc/README <==
Compilation
============
To compile the program WigGraph, call the Java compiler from within a
JRE6 (Java run time environment) or higher with
	make all

Optionally generate the API and look at it with
	make doc
	firefox html/index.html

Optionally generate some test files
	make tst

Invocation
==========
The program accepts up to 2 command line options and one final mandatory argument:

java -cp . org.nevec.rjm.WigGraph [-c] [-d] edge-list

-d : Output in the graphviz style is created, see www.graphviz.org
    This option only makes sense if either neato or dot or circo etc are available.

-c : Means that only graphs are generated with the graphviz style if they
     are at least cyclically-4-connected.

The edge list is *one* command line argument -- use quotes if necessary
to prevent Unix shells from breaking them apart -- which contains an even
number of embedded numbers, one pair per edge. The embedded numbers are
numbers in the range of 0 up to (and excluding) the vertex/node count.
Since we are only dealing with cubic graphs, each embedded number
occurs three times in the edge list.
"Embedded" means that all ASCII characters that are not in the range 0 to 9
are removed from the argument. So the edge list 0-1,0-2,0-3,1-3,1-1
could be represented by "0-1,0-2,0-3,1-3,1-1" or  "0,1,0,2,0,3,1,3,1,1"
or [[0,1],[0,2],[0,3],[1,3],[1,1]] etc. Because we are only handling undirected
graphs, the order of the numbers in each pair is not important.

Note that data in the sparse6 or graph6 format can be converted to this edge
list style with the "showg -e -q -l0 " command of Brendan McKay's nauty
package, http://cs.anu.edu.au/~bdm/data/formats.html .

The standard output contains first a sorted edge list which echoes the input,
then for each Hamiltonian cycle found its LCF format and the path as a list
of labels separated by arrows, and if the -d option was also used the graphviz
representation of the cycles placing the vertices on the Hamiltonian cycle
on a circle.

Examples
========
java -cp . org.nevec.rjm.WigGraph -d "11 2 11 0 11 10 0 9 0 1, 1 2 1 4, 2 3 , 3 4 3 6, 4 5 5 6 5 8, 6 7 7 10 7 8 8 9 9 10" >  W1.dot
neato -Nwidth=0.5 -Nfixedsize -Goverlap=false -Nshape=plaintext -Nfontsize=20 -Earrowsize=2 -Tps W1.dot > W1.ps

java -cp . org.nevec.rjm.WigGraph -d "0 4  0 5  1 4  1 6  2 5  2 7  3 6  3 7" >  W2.dot
neato -Nwidth=0.5 -Nfixedsize -Goverlap=false -Nshape=plaintext -Nfontsize=20 -Earrowsize=2 -Tps W2.dot > W2.ps

Some test runs are also availabel using
   make tst
 
MDL Molfiles
============
The files mol/*.mol are graphical representations of the structure of the Wigner
graphs as molecules in the mol format, one file per cubic graph;
see http://en.wikipedia.org/wiki/MDL_Molfile .
Graph edges are represented as bonds, and vertices as atoms.

The file name convention chose here is to start each name with a Y (short for Yutsis),
followed by the node count (4, 6, 8, etc), followed by a W and the Wiener Index, and
finally EE and the Egrada Index multiplied by 10,000 and rounded to integer.
One tool to display these is Jmol, http://jmol.sourceforge.net/ .

Gnuplot files
============
The files plt/*.plt are graphical representations of the structure of Wigner
graphs as gnuplot commands, http://www.gnuplot.info .
To look at them, install gnuplot, and call these files in the style of
   gnuplot Y4.plt
   gnuplot Y6.plt
   gnuplot Y8.plt
   gnuplot Y10.plt
   gnuplot Y12.plt
   gnuplot Y14.plt
The graph can be rotated by use of the mouse. Each file contains a succession
of plots for a common vertex number; hitting return switches to the next
graph in the file.
 Y6.plt contains 2 graphs on 6 nodes.
 Y8.plt contains 5 graphs on 8 nodes.
 Y10.plt contains 19 graphs on 10 nodes.
 Y12.plt contains 85 graphs on 12 nodes.
 Y14.plt contains 84 graphs on 14 nodes.
The coordinates of the nodes have been obtained by minimization of the total
energy of the graph with a pair potential that equals the squared difference
between the Euclidean distance and graph-theoretic distance of each pair of nodes.


==> anc/README.genreg <==
This note concerns a small modification of the genreg program of
http://www.mathe2.uni-bayreuth.de/markus/reggraphs.html
to create output in the edge-list style understood by org.nevec.rjm.WigGraph .

If in the file genreg.c of genreg.tar the C-function

static void nachblist2()
{
 SCHAR i,j;
fprintf(autfile,"\n[[");
 for(i=1;i<=n;i++)
    {
         if( i>1)
                fprintf(autfile,",");
     for(j=1;j<=grad[i];j++)
     {
         if( l[i][j] > i)
                fprintf(autfile,"[%d,%d]",i-1,l[i][j]-1);
     }
    }
 fprintf(autfile,"]]\n");
}

is added and the calls to nachblist() are replaced by calls to nacblist2()
before compilation, the runs in the style of
   genreg 14 3 -a | fgrep [
document the graphs in a bracketed format. These lines can the be copied
to command line arguments of org.nevec.rjm.WigGraph .


==> anc/WigGraph.mf <==
Main-Class: org/nevec/rjm/WigGraph
Specification-Version: 2011-11-03
Specification-Title: Detection of Hamiltonian cycles in simple cubic graphs.
Implementation-Title: org.nevec.rjm.WigGraph


==> anc/mol/Y10W111EE4260094.mol <==
Y10W111EE4260094

R. J. Mathar, arxiv:1109.2358 
 10 15  0  0  0  0  0  0  0  0  1 V2000
   -0.2575   -0.0777    0.4459 A   0  0  0  1  0  3
    0.2575    0.0777   -0.4459 A   0  0  0  1  0  3
    0.7422    0.9397   -1.1181 A   0  0  0  1  0  3
    1.5589    0.3135   -1.8673 A   0  0  0  1  0  3
    0.8311    0.4077   -2.2712 A   0  0  0  1  0  3
    0.7064   -0.5026   -1.3901 A   0  0  0  1  0  3
   -0.0864   -0.3011    1.6081 A   0  0  0  1  0  3
   -1.1848    0.0508    2.1468 A   0  0  0  1  0  3
   -1.2052   -0.7720    1.9916 A   0  0  0  1  0  3
   -1.3621   -0.1360    0.9002 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  5  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
M END


==> anc/mol/Y10W75EE3421829.mol <==
Y10W75EE3421829

R. J. Mathar, arxiv:1109.2358 
 10 15  0  0  0  0  0  0  0  0  1 V2000
    0.2634    0.7968    0.6880 A   0  0  0  1  0  3
    0.2815    1.0869   -0.1079 A   0  0  0  1  0  3
   -1.1209   -0.0170    0.1404 A   0  0  0  1  0  3
   -0.2849   -1.1070    0.2266 A   0  0  0  1  0  3
    0.0548   -0.8576   -0.6556 A   0  0  0  1  0  3
    0.0638   -0.0221   -1.1634 A   0  0  0  1  0  3
   -0.9904    0.3889   -0.3797 A   0  0  0  1  0  3
   -0.0266    0.1282    1.1204 A   0  0  0  1  0  3
    0.7383   -0.6383    0.6291 A   0  0  0  1  0  3
    1.0210    0.2412   -0.4977 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
M END


==> anc/mol/Y10W79EE3472233.mol <==
Y10W79EE3472233

R. J. Mathar, arxiv:1109.2358 [5,-4,4,-4,4]^2
 10 15  0  0  0  0  0  0  0  0  1 V2000
   -0.6323   -0.4566   -0.5393 A   0  0  0  1  0  3
   -0.3851    0.2178   -1.2013 A   0  0  0  1  0  3
    0.8994   -0.1713   -0.9093 A   0  0  0  1  0  3
    0.6407   -1.1048    0.1842 A   0  0  0  1  0  3
    0.3851   -0.2178    1.2013 A   0  0  0  1  0  3
    0.6323    0.4566    0.5393 A   0  0  0  1  0  3
    0.7287    1.0222   -0.2513 A   0  0  0  1  0  3
   -0.6407    1.1048   -0.1842 A   0  0  0  1  0  3
   -0.8994    0.1713    0.9093 A   0  0  0  1  0  3
   -0.7287   -1.0222    0.2513 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W81EE3497449.mol <==
Y10W81EE3497449

R. J. Mathar, arxiv:1109.2358 [5,5,-4,4,5]^2
 10 15  0  0  0  0  0  0  0  0  1 V2000
    0.3796   -0.3706    1.1220 A   0  0  0  1  0  3
    1.2005   -0.0865    0.1496 A   0  0  0  1  0  3
    0.1825    0.9360   -0.7495 A   0  0  0  1  0  3
   -0.8072    0.1079   -0.9366 A   0  0  0  1  0  3
   -1.3680    0.0282    0.3342 A   0  0  0  1  0  3
   -0.3259    0.6812    0.9850 A   0  0  0  1  0  3
    0.3672    1.1559   -0.0123 A   0  0  0  1  0  3
    1.0159   -0.3064   -0.5876 A   0  0  0  1  0  3
   -0.1017   -0.9439   -0.7995 A   0  0  0  1  0  3
   -0.5429   -1.2019    0.4946 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W81EE3677120.mol <==
Y10W81EE3677120

R. J. Mathar, arxiv:1109.2358 [-4,-2,5,2,4,-2,4,5,-4,2]
 10 15  0  0  0  0  0  0  0  0  1 V2000
   -0.6912   -1.0307   -0.7153 A   0  0  0  1  0  3
    0.4670   -1.1050   -0.7582 A   0  0  0  1  0  3
    0.0904   -0.2221   -1.4121 A   0  0  0  1  0  3
    0.1446    0.8617   -0.6327 A   0  0  0  1  0  3
    0.4158    1.2196    0.6256 A   0  0  0  1  0  3
   -0.3658    0.4110    1.3225 A   0  0  0  1  0  3
    0.7737    0.2538    1.1623 A   0  0  0  1  0  3
    0.7737   -0.5308    0.2520 A   0  0  0  1  0  3
   -0.6358    0.4362   -0.2071 A   0  0  0  1  0  3
   -0.9724   -0.2937    0.3631 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W82EE3600347.mol <==
Y10W82EE3600347

R. J. Mathar, arxiv:1109.2358 [-3,5,2,5,-2,4,5,3,5,-4]
 10 15  0  0  0  0  0  0  0  0  1 V2000
    0.7834   -0.1805   -0.8584 A   0  0  0  1  0  3
    0.1507   -1.3054    0.3747 A   0  0  0  1  0  3
   -0.9782   -0.5317    0.5267 A   0  0  0  1  0  3
   -0.8476    0.7614    0.8138 A   0  0  0  1  0  3
    0.3466    1.2273    0.5781 A   0  0  0  1  0  3
   -0.5421    1.2744   -0.2276 A   0  0  0  1  0  3
   -0.2785    0.2222   -0.9721 A   0  0  0  1  0  3
   -0.6982   -0.7585   -0.5659 A   0  0  0  1  0  3
    0.8769   -1.0221    0.2313 A   0  0  0  1  0  3
    1.1871    0.3129    0.0994 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W83EE3701785.mol <==
Y10W83EE3701785

R. J. Mathar, arxiv:1109.2358 [2,4,-2,3,4;-]
 10 15  0  0  0  0  0  0  0  0  1 V2000
    0.9271   -0.2306    0.9955 A   0  0  0  1  0  3
    0.7612   -0.8687   -0.2033 A   0  0  0  1  0  3
    0.1308    0.3826   -1.1009 A   0  0  0  1  0  3
   -1.1616    0.3584   -0.6527 A   0  0  0  1  0  3
   -1.2153    0.2727    0.6117 A   0  0  0  1  0  3
   -1.2131   -0.5590   -0.3459 A   0  0  0  1  0  3
    0.0545   -0.9772   -0.6462 A   0  0  0  1  0  3
    0.8375    0.4911   -0.6580 A   0  0  0  1  0  3
    0.9786    0.6868    0.6888 A   0  0  0  1  0  3
   -0.0997    0.4439    1.3109 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W84EE3625442.mol <==
Y10W84EE3625442

R. J. Mathar, arxiv:1109.2358 [3,-3,5,-3,2,4,-2,5,3,-4]
 10 15  0  0  0  0  0  0  0  0  1 V2000
    0.1477    1.2706   -0.4494 A   0  0  0  1  0  3
    0.5473    1.0996    0.8974 A   0  0  0  1  0  3
   -0.6230    0.3463    1.1533 A   0  0  0  1  0  3
   -1.0231    0.5825   -0.1560 A   0  0  0  1  0  3
   -1.0191   -0.4880   -0.7715 A   0  0  0  1  0  3
    0.1093   -0.7493   -1.1395 A   0  0  0  1  0  3
   -0.3580   -1.3098   -0.1677 A   0  0  0  1  0  3
    0.0952   -0.8076    0.8654 A   0  0  0  1  0  3
    1.2379   -0.0847    0.5464 A   0  0  0  1  0  3
    0.8857    0.1405   -0.7785 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W84EE3801880.mol <==
Y10W84EE3801880

R. J. Mathar, arxiv:1109.2358 [4,-2,5,2,-4,-2,2,5,-2,2]
 10 15  0  0  0  0  0  0  0  0  1 V2000
    0.6596   -0.4789    1.0841 A   0  0  0  1  0  3
   -0.5138   -0.2991    1.2317 A   0  0  0  1  0  3
   -0.8859    0.7987    0.6692 A   0  0  0  1  0  3
   -0.7805    0.9371   -0.6190 A   0  0  0  1  0  3
    0.0405    1.3477    0.1482 A   0  0  0  1  0  3
    0.9119    0.3676    0.1141 A   0  0  0  1  0  3
    0.8335   -0.2506   -1.0404 A   0  0  0  1  0  3
   -0.3039   -0.0234   -1.3333 A   0  0  0  1  0  3
    0.0715   -1.1310   -0.7657 A   0  0  0  1  0  3
   -0.0330   -1.2682    0.5110 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  5  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W85EE3540679.mol <==
Y10W85EE3540679

R. J. Mathar, arxiv:1109.2358 [5]^10
 10 15  0  0  0  0  0  0  0  0  1 V2000
    0.5246    0.9506    0.7369 A   0  0  0  1  0  3
   -0.0791   -0.6496    1.1373 A   0  0  0  1  0  3
   -0.5096   -1.2323   -0.1024 A   0  0  0  1  0  3
    0.2064   -0.7306   -1.1173 A   0  0  0  1  0  3
    1.1194    0.1625   -0.7136 A   0  0  0  1  0  3
    1.0544    0.3209    0.7121 A   0  0  0  1  0  3
   -0.6089   -0.0199    1.1622 A   0  0  0  1  0  3
   -1.3045   -0.2876   -0.0652 A   0  0  0  1  0  3
   -0.7271    0.3788   -1.0736 A   0  0  0  1  0  3
    0.3245    1.1072   -0.6764 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W85EE3547908.mol <==
Y10W85EE3547908

R. J. Mathar, arxiv:1109.2358 [3,-4,4,-3,5]^2
 10 15  0  0  0  0  0  0  0  0  1 V2000
   -0.8753    1.0016   -0.2022 A   0  0  0  1  0  3
   -0.6732   -0.1086   -1.1599 A   0  0  0  1  0  3
    0.6225    0.1479   -1.1836 A   0  0  0  1  0  3
    1.1976   -0.5671   -0.2333 A   0  0  0  1  0  3
    0.2574   -1.2654    0.3777 A   0  0  0  1  0  3
   -0.8988   -0.9820   -0.1949 A   0  0  0  1  0  3
   -1.1010    0.1281    0.7627 A   0  0  0  1  0  3
    0.0552   -0.1553    1.3353 A   0  0  0  1  0  3
    0.9954    0.5430    0.7243 A   0  0  0  1  0  3
    0.4203    1.2580   -0.2260 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W85EE3583204.mol <==
Y10W85EE3583204

R. J. Mathar, arxiv:1109.2358 [-3,3,3,5,-3]^2
 10 15  0  0  0  0  0  0  0  0  1 V2000
    1.0014    0.6503   -0.5964 A   0  0  0  1  0  3
   -0.5951    0.8170   -0.8443 A   0  0  0  1  0  3
   -0.6060    1.0964    0.4760 A   0  0  0  1  0  3
   -0.3595   -0.0470    1.2823 A   0  0  0  1  0  3
    0.5278   -1.1784    0.2215 A   0  0  0  1  0  3
    1.2157   -0.4724    0.2834 A   0  0  0  1  0  3
   -0.2045   -0.8812    0.9572 A   0  0  0  1  0  3
   -0.5343   -1.1879   -0.3150 A   0  0  0  1  0  3
   -0.7011   -0.0381   -1.1326 A   0  0  0  1  0  3
    0.2555    1.2412   -0.3321 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W85EE3668162.mol <==
Y10W85EE3668162

R. J. Mathar, arxiv:1109.2358 [-4,3,3,5,-3,-3,4,2,5,-2]
 10 15  0  0  0  0  0  0  0  0  1 V2000
   -0.4568    0.3677    1.0152 A   0  0  0  1  0  3
    0.4397    1.1766    0.4443 A   0  0  0  1  0  3
    1.2077    0.0401   -0.5013 A   0  0  0  1  0  3
    0.1484    0.1503   -1.3387 A   0  0  0  1  0  3
    0.6506    1.0418   -0.4506 A   0  0  0  1  0  3
    1.2491   -0.2784    0.3707 A   0  0  0  1  0  3
    0.1140   -0.6585    0.9633 A   0  0  0  1  0  3
   -0.9151   -1.1934    0.1430 A   0  0  0  1  0  3
   -0.9484   -0.4850   -0.8410 A   0  0  0  1  0  3
   -1.4893   -0.1612    0.1952 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W85EE3744960.mol <==
Y10W85EE3744960

R. J. Mathar, arxiv:1109.2358 [3,-2,5,-3,2]^2
 10 15  0  0  0  0  0  0  0  0  1 V2000
    0.0707   -0.1471    1.3436 A   0  0  0  1  0  3
    0.4674    1.0084    1.0126 A   0  0  0  1  0  3
   -0.6858    0.6584    1.1871 A   0  0  0  1  0  3
   -0.9402    0.6596   -0.0817 A   0  0  0  1  0  3
    0.3045    1.0715   -0.3595 A   0  0  0  1  0  3
    0.7792    0.1196   -1.1002 A   0  0  0  1  0  3
    0.8710   -1.0517   -0.6293 A   0  0  0  1  0  3
    0.0079   -0.6365   -1.3813 A   0  0  0  1  0  3
   -0.8786   -0.6008   -0.4392 A   0  0  0  1  0  3
    0.0037   -1.0815    0.4477 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6  8  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W87EE3769671.mol <==
Y10W87EE3769671

R. J. Mathar, arxiv:1109.2358 [2,3,-2,3,-3;-]
 10 15  0  0  0  0  0  0  0  0  1 V2000
    1.1994    0.1958   -0.4902 A   0  0  0  1  0  3
    0.8082   -1.0314   -0.0015 A   0  0  0  1  0  3
   -0.4900   -1.3846   -0.1542 A   0  0  0  1  0  3
   -1.2402   -0.4273   -0.1983 A   0  0  0  1  0  3
   -0.8269   -0.8754    0.8550 A   0  0  0  1  0  3
    0.4214   -0.4466    1.1577 A   0  0  0  1  0  3
    0.8125    0.7807    0.6690 A   0  0  0  1  0  3
   -0.0786    1.4726   -0.0799 A   0  0  0  1  0  3
   -0.8641    0.7529   -0.6683 A   0  0  0  1  0  3
    0.2583    0.9633   -1.0892 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  5  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W90EE3890980.mol <==
Y10W90EE3890980

R. J. Mathar, arxiv:1109.2358 [-2,-2,3,3,3;-]
 10 15  0  0  0  0  0  0  0  0  1 V2000
   -1.0251   -0.6974   -0.3347 A   0  0  0  1  0  3
    0.0999   -1.0344   -0.9530 A   0  0  0  1  0  3
    1.0109   -0.6660   -0.7230 A   0  0  0  1  0  3
   -0.0819   -1.3732    0.3095 A   0  0  0  1  0  3
    0.8291   -1.0048    0.5395 A   0  0  0  1  0  3
    1.2427    0.2196    0.2379 A   0  0  0  1  0  3
    0.5472    1.2754    0.4210 A   0  0  0  1  0  3
   -0.5797    1.4860   -0.0839 A   0  0  0  1  0  3
   -0.6849    1.2899    0.6467 A   0  0  0  1  0  3
   -1.3583    0.5048   -0.0601 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W90EE4039508.mol <==
Y10W90EE4039508

R. J. Mathar, arxiv:1109.2358 [2,-3,-2,2,2;-]
 10 15  0  0  0  0  0  0  0  0  1 V2000
   -0.2301    1.1144    0.5856 A   0  0  0  1  0  3
    0.7841    1.1982   -0.0204 A   0  0  0  1  0  3
   -0.1068    1.3065   -0.5766 A   0  0  0  1  0  3
    0.2691    0.2687   -1.3807 A   0  0  0  1  0  3
    1.1599    0.1604   -0.8245 A   0  0  0  1  0  3
    0.4607   -0.7932   -0.8924 A   0  0  0  1  0  3
   -0.1671   -1.4395   -0.0127 A   0  0  0  1  0  3
   -0.3779   -1.0306    1.1536 A   0  0  0  1  0  3
   -1.0439   -0.9496    0.7378 A   0  0  0  1  0  3
   -0.7481    0.1647    1.2302 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W91EE3941746.mol <==
Y10W91EE3941746

R. J. Mathar, arxiv:1109.2358 [3,-2,-4,-3,2,2,-2,-2,4,2]
 10 15  0  0  0  0  0  0  0  0  1 V2000
   -0.8398   -0.6123    0.0309 A   0  0  0  1  0  3
   -1.3173    0.4924   -0.2530 A   0  0  0  1  0  3
   -0.4324    1.3619   -0.0035 A   0  0  0  1  0  3
   -1.3334    1.1317    0.7851 A   0  0  0  1  0  3
   -0.4442    0.1350    1.1049 A   0  0  0  1  0  3
    0.5614    0.7645    0.4260 A   0  0  0  1  0  3
    1.4262    0.0623   -0.1428 A   0  0  0  1  0  3
    1.2509   -1.1676   -0.3673 A   0  0  0  1  0  3
    1.1177   -0.8395   -1.0384 A   0  0  0  1  0  3
    0.0109   -1.3283   -0.5419 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y10W93EE4069426.mol <==
Y10W93EE4069426

R. J. Mathar, arxiv:1109.2358 [-2,5,2,2,-2]^2
 10 15  0  0  0  0  0  0  0  0  1 V2000
    1.2194   -0.5938   -0.3861 A   0  0  0  1  0  3
    0.7641   -0.8573   -1.5120 A   0  0  0  1  0  3
    1.1342   -0.0920   -1.5199 A   0  0  0  1  0  3
   -0.0971    0.0326   -1.4065 A   0  0  0  1  0  3
   -0.4668    0.2221   -0.3618 A   0  0  0  1  0  3
   -1.2194    0.5938    0.3861 A   0  0  0  1  0  3
   -1.1342    0.0920    1.5199 A   0  0  0  1  0  3
   -0.7641    0.8573    1.5120 A   0  0  0  1  0  3
    0.0971   -0.0326    1.4065 A   0  0  0  1  0  3
    0.4668   -0.2221    0.3618 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  6  8  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10  1  1  0  0  1  0
M END


==> anc/mol/Y12W126EE4034891.mol <==
Y12W126EE4034891

R. J. Mathar, arxiv:1109.2358 [4,-5,4,-5,-4,4;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.0572    0.3139   -1.3003 A   0  0  0  1  0  3
   -0.8048    0.8851   -0.5831 A   0  0  0  1  0  3
   -0.0428    1.3217    0.1499 A   0  0  0  1  0  3
   -0.3257    0.6829    1.1046 A   0  0  0  1  0  3
    0.6951    0.0021    1.1590 A   0  0  0  1  0  3
    0.1968   -1.0780    0.7998 A   0  0  0  1  0  3
   -1.0996   -0.5452    0.5365 A   0  0  0  1  0  3
   -1.2958   -0.3451    0.1092 A   0  0  0  1  0  3
   -0.3762   -0.8324   -0.9960 A   0  0  0  1  0  3
    0.6520   -1.1320   -0.3660 A   0  0  0  1  0  3
    1.2474    0.1605   -0.4610 A   0  0  0  1  0  3
    1.2109    0.5663   -0.1526 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W126EE4040388.mol <==
Y12W126EE4040388

R. J. Mathar, arxiv:1109.2358 [6,-5,-4,4,-5,4,6,-4,5,-4,4,5]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.6656   -1.0290    0.1720 A   0  0  0  1  0  3
   -0.9877   -0.7725   -0.4851 A   0  0  0  1  0  3
   -1.1048    0.5508   -0.5916 A   0  0  0  1  0  3
   -0.7204    0.9710    0.6552 A   0  0  0  1  0  3
    0.6319    1.1627    0.3810 A   0  0  0  1  0  3
    1.1967    0.1795    0.5487 A   0  0  0  1  0  3
    0.6115   -0.5878    1.0859 A   0  0  0  1  0  3
   -0.6257   -0.2908    1.1823 A   0  0  0  1  0  3
   -0.8273   -1.0541    0.1087 A   0  0  0  1  0  3
    0.3161   -0.4150   -1.1222 A   0  0  0  1  0  3
   -0.0251    0.5305   -1.2714 A   0  0  0  1  0  3
    0.8693    0.7546   -0.6635 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W128EE4061559.mol <==
Y12W128EE4061559

R. J. Mathar, arxiv:1109.2358 [4,-3,4,5,-4,4;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.6453   -1.2111    0.4799 A   0  0  0  1  0  3
   -0.1232   -1.3563    0.5088 A   0  0  0  1  0  3
   -0.7480   -0.8413   -0.7132 A   0  0  0  1  0  3
   -1.0869    0.2509   -0.6474 A   0  0  0  1  0  3
   -1.0145    0.7838    0.3639 A   0  0  0  1  0  3
   -0.2498    1.2645   -0.2919 A   0  0  0  1  0  3
   -0.0011   -0.2524   -1.2973 A   0  0  0  1  0  3
    0.9492   -0.5207   -0.7770 A   0  0  0  1  0  3
    0.8709    0.6207   -0.7210 A   0  0  0  1  0  3
    0.6828    1.1044    0.3001 A   0  0  0  1  0  3
    0.4219    0.1514    1.3830 A   0  0  0  1  0  3
   -0.3466    0.0062    1.4119 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 11  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W128EE4072559.mol <==
Y12W128EE4072559

R. J. Mathar, arxiv:1109.2358 [6,-4,5,-5,4,6,6,-5,-4,4,5,6]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.5091    0.7987   -0.9576 A   0  0  0  1  0  3
   -1.1770   -0.3454   -0.8323 A   0  0  0  1  0  3
   -1.2978   -0.3994    0.5946 A   0  0  0  1  0  3
   -0.6677    0.7278    0.9157 A   0  0  0  1  0  3
    0.4728    0.6330    1.0272 A   0  0  0  1  0  3
    0.6345    0.7053   -0.8828 A   0  0  0  1  0  3
    0.9351   -0.4046   -0.8809 A   0  0  0  1  0  3
   -0.0770   -1.2620   -0.7739 A   0  0  0  1  0  3
   -0.1978   -1.3160    0.6530 A   0  0  0  1  0  3
    0.7765   -0.4756    0.9924 A   0  0  0  1  0  3
    1.2899    0.0557    0.1113 A   0  0  0  1  0  3
   -0.1825    1.2825    0.0331 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 12  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W129EE4170908.mol <==
Y12W129EE4170908

R. J. Mathar, arxiv:1109.2358 
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.5335    0.5211    1.0375 A   0  0  0  1  0  3
    1.2878   -0.1220    0.2703 A   0  0  0  1  0  3
    0.8725   -1.2982   -0.3561 A   0  0  0  1  0  3
   -0.0293   -1.0807   -1.1852 A   0  0  0  1  0  3
   -0.3085   -1.5724   -0.0770 A   0  0  0  1  0  3
   -0.8668   -0.6222    0.7796 A   0  0  0  1  0  3
   -1.0716    0.5592    0.4142 A   0  0  0  1  0  3
   -0.8972    0.8663   -0.2778 A   0  0  0  1  0  3
   -0.3574    0.2748   -1.2422 A   0  0  0  1  0  3
    0.2390    1.1300   -0.5464 A   0  0  0  1  0  3
    0.8022    0.9942   -0.0287 A   0  0  0  1  0  3
   -0.2040    0.3499    1.2119 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2 11  1  0  0  1  0
  3  4  1  0  0  1  0
  3  5  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
M END


==> anc/mol/Y12W130EE4093704.mol <==
Y12W130EE4093704

R. J. Mathar, arxiv:1109.2358 [6,-4,6,-4,3,5,6,-3,6,4,-5,4]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.3758    0.0268   -0.4505 A   0  0  0  1  0  3
   -1.2411   -0.3901    0.6521 A   0  0  0  1  0  3
   -0.1860    0.4071    1.3519 A   0  0  0  1  0  3
    0.7268    1.0398    0.0293 A   0  0  0  1  0  3
    1.2640   -0.1393   -0.3362 A   0  0  0  1  0  3
    1.1115    0.1183    0.5008 A   0  0  0  1  0  3
    0.4945   -0.4437    1.3013 A   0  0  0  1  0  3
   -0.2466   -1.3514    0.5215 A   0  0  0  1  0  3
    0.3302   -1.0966   -0.6654 A   0  0  0  1  0  3
   -0.5160   -0.3104   -1.3354 A   0  0  0  1  0  3
    0.1626    0.9647   -1.0875 A   0  0  0  1  0  3
   -0.5241    1.1748   -0.4820 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W130EE4099207.mol <==
Y12W130EE4099207

R. J. Mathar, arxiv:1109.2358 [6,-3,5,6,-5,3,6,-5,-3,6,3,5]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.2511   -1.0689   -0.9710 A   0  0  0  1  0  3
    0.4034    0.1133   -1.3976 A   0  0  0  1  0  3
    1.1435    0.4127   -0.4638 A   0  0  0  1  0  3
    0.2614    1.1829    0.2464 A   0  0  0  1  0  3
   -1.1238   -0.0272    0.5783 A   0  0  0  1  0  3
   -0.3922   -0.7770    1.1684 A   0  0  0  1  0  3
    0.3224   -1.4243    0.1266 A   0  0  0  1  0  3
    1.3313   -0.4617    0.3785 A   0  0  0  1  0  3
    0.5091    0.1563    1.3475 A   0  0  0  1  0  3
   -0.2142    1.2089    0.5033 A   0  0  0  1  0  3
   -0.6762    0.8908   -0.9212 A   0  0  0  1  0  3
   -1.3136   -0.2059   -0.5954 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 11  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W130EE4102128.mol <==
Y12W130EE4102128

R. J. Mathar, arxiv:1109.2358 [3,4,5,-3,5,-4;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.9187   -0.8504   -0.3830 A   0  0  0  1  0  3
   -0.2134   -1.3900    0.2901 A   0  0  0  1  0  3
   -1.1099    0.0658    0.8895 A   0  0  0  1  0  3
   -0.3667    0.0237    1.3898 A   0  0  0  1  0  3
   -0.8746   -1.1017    0.3004 A   0  0  0  1  0  3
   -0.9297   -0.3172   -0.8799 A   0  0  0  1  0  3
   -1.0872    0.6551   -0.3206 A   0  0  0  1  0  3
    0.1515    1.3183   -0.5487 A   0  0  0  1  0  3
    1.3809    0.2484    0.2427 A   0  0  0  1  0  3
    0.9189    0.6166    0.9176 A   0  0  0  1  0  3
    0.7841    0.9966   -0.6788 A   0  0  0  1  0  3
    0.4273   -0.2652   -1.2191 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W130EE4116056.mol <==
Y12W130EE4116056

R. J. Mathar, arxiv:1109.2358 [6,-5,5]^4
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.1072   -0.4588    1.2339 A   0  0  0  1  0  3
   -0.8154   -1.1632    0.2050 A   0  0  0  1  0  3
   -1.2071    0.1276   -0.7659 A   0  0  0  1  0  3
    0.1072    0.4588   -1.2339 A   0  0  0  1  0  3
    0.8154    1.1632   -0.2050 A   0  0  0  1  0  3
    0.5936    1.1682    0.5855 A   0  0  0  1  0  3
   -0.5487    0.4737    1.1041 A   0  0  0  1  0  3
   -1.4289    0.1327    0.0247 A   0  0  0  1  0  3
   -0.5936   -1.1682   -0.5855 A   0  0  0  1  0  3
    0.5487   -0.4737   -1.1041 A   0  0  0  1  0  3
    1.4289   -0.1327   -0.0247 A   0  0  0  1  0  3
    1.2071   -0.1276    0.7659 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W131EE4205815.mol <==
Y12W131EE4205815

R. J. Mathar, arxiv:1109.2358 [6,-4,3,4,-5,-3,6,-4,2,4,-2,5]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    1.1754    0.5568   -0.2083 A   0  0  0  1  0  3
    0.2890    0.5433   -1.1244 A   0  0  0  1  0  3
   -0.3951   -0.5324   -1.1382 A   0  0  0  1  0  3
   -1.4410   -0.0327   -0.1546 A   0  0  0  1  0  3
   -0.7964    0.1375    1.1840 A   0  0  0  1  0  3
    0.2572    1.1451    0.8509 A   0  0  0  1  0  3
   -0.8852    1.1788    0.1143 A   0  0  0  1  0  3
   -0.4544    0.9692   -0.3679 A   0  0  0  1  0  3
   -0.2715   -0.5206    1.0683 A   0  0  0  1  0  3
    0.6246   -1.3351    0.5089 A   0  0  0  1  0  3
    0.4888   -1.3739   -0.6388 A   0  0  0  1  0  3
    1.4086   -0.7360   -0.0942 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W131EE4211275.mol <==
Y12W131EE4211275

R. J. Mathar, arxiv:1109.2358 [3,6,-4,-3,5,6,2,6,-2,-5,4,6]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.9855    0.4919    1.1361 A   0  0  0  1  0  3
   -1.0528   -0.7602    0.9049 A   0  0  0  1  0  3
   -0.0246   -1.2944    0.2014 A   0  0  0  1  0  3
    0.1269   -0.9166   -0.9246 A   0  0  0  1  0  3
    1.2638    0.2175   -0.6831 A   0  0  0  1  0  3
    0.5457    1.2550   -0.4586 A   0  0  0  1  0  3
    0.2133    1.1373    0.8885 A   0  0  0  1  0  3
    1.2814    0.2929    0.5961 A   0  0  0  1  0  3
    0.9825   -0.6594    0.2336 A   0  0  0  1  0  3
    0.0677    0.5369   -1.0779 A   0  0  0  1  0  3
   -0.8458   -0.2205   -0.9760 A   0  0  0  1  0  3
   -1.5726   -0.0805    0.1596 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W131EE4219745.mol <==
Y12W131EE4219745

R. J. Mathar, arxiv:1109.2358 [2,6,-2,5,6,4,5,6,-5,-4,6,-5]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.0404    0.7839    0.1717 A   0  0  0  1  0  3
   -0.9911    0.4743   -1.1321 A   0  0  0  1  0  3
    0.1147    0.5052   -1.5013 A   0  0  0  1  0  3
   -0.3086   -0.5794   -1.4345 A   0  0  0  1  0  3
    0.2595   -1.2229   -0.4044 A   0  0  0  1  0  3
   -0.4218   -1.0774    0.8203 A   0  0  0  1  0  3
    0.3701    0.2825    1.3516 A   0  0  0  1  0  3
    0.0906    1.1996    0.4804 A   0  0  0  1  0  3
    0.9040    0.7485   -0.5678 A   0  0  0  1  0  3
    1.1937   -0.5032   -0.0084 A   0  0  0  1  0  3
    0.7417   -0.2910    1.1869 A   0  0  0  1  0  3
   -0.9124   -0.3201    1.0377 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W132EE4105212.mol <==
Y12W132EE4105212

R. J. Mathar, arxiv:1109.2358 [-5,5]^6
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.2529    0.4186   -1.3130 A   0  0  0  1  0  3
   -0.3793    0.8236   -1.0681 A   0  0  0  1  0  3
   -1.3875    0.1693   -0.0960 A   0  0  0  1  0  3
   -0.4920   -0.0534    1.3108 A   0  0  0  1  0  3
    0.7454   -0.8462    0.8315 A   0  0  0  1  0  3
    1.2605   -0.5119    0.3348 A   0  0  0  1  0  3
    1.0313    0.9352   -0.1580 A   0  0  0  1  0  3
    0.3991    1.3403    0.0868 A   0  0  0  1  0  3
   -0.6092    0.6859    1.0590 A   0  0  0  1  0  3
   -1.2704   -0.5700    0.1558 A   0  0  0  1  0  3
   -0.0329   -1.3628   -0.3235 A   0  0  0  1  0  3
    0.4822   -1.0286   -0.8201 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W132EE4128733.mol <==
Y12W132EE4128733

R. J. Mathar, arxiv:1109.2358 [-4,4,4,6,6,-4]^2
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.8291    0.4645   -1.0773 A   0  0  0  1  0  3
   -0.1913    1.3707   -0.2828 A   0  0  0  1  0  3
   -0.0789    1.3014    0.5134 A   0  0  0  1  0  3
   -0.4364    0.0625    1.3300 A   0  0  0  1  0  3
    0.3912   -1.2120    0.6109 A   0  0  0  1  0  3
   -0.2016   -1.2825   -0.6149 A   0  0  0  1  0  3
   -1.1848   -0.7680   -0.2648 A   0  0  0  1  0  3
   -0.7624   -0.6083    1.0218 A   0  0  0  1  0  3
    0.9098   -0.6420    0.8506 A   0  0  0  1  0  3
    1.2673    0.5969    0.0340 A   0  0  0  1  0  3
    0.9623    0.7670   -0.6936 A   0  0  0  1  0  3
    0.1541   -0.0500   -1.4274 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W132EE4128805.mol <==
Y12W132EE4128805

R. J. Mathar, arxiv:1109.2358 [-3,5,-3,4,4,5;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.9677   -0.8574   -0.6516 A   0  0  0  1  0  3
   -0.2501   -1.5322   -0.2487 A   0  0  0  1  0  3
   -1.2618   -0.6389   -0.1256 A   0  0  0  1  0  3
   -0.8439    0.3675   -0.6979 A   0  0  0  1  0  3
   -0.4685    1.0669   -0.8554 A   0  0  0  1  0  3
   -0.6421    1.1807    0.5461 A   0  0  0  1  0  3
   -1.0664   -0.1211    0.9718 A   0  0  0  1  0  3
   -0.0163   -1.1101    1.1133 A   0  0  0  1  0  3
    1.1310   -0.6590    0.5502 A   0  0  0  1  0  3
    0.9361    0.5468    0.3987 A   0  0  0  1  0  3
    0.7031    1.2595    0.0941 A   0  0  0  1  0  3
    0.8113    0.4972   -1.0951 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W132EE4134305.mol <==
Y12W132EE4134305

R. J. Mathar, arxiv:1109.2358 [-4,6,3,6,6,-3,5,6,4,6,6,-5]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.7660   -1.1571   -0.3309 A   0  0  0  1  0  3
   -1.0354   -0.5309    0.8148 A   0  0  0  1  0  3
   -0.2542    1.0012    0.9473 A   0  0  0  1  0  3
    0.9889    0.6093    0.5678 A   0  0  0  1  0  3
    0.9830    0.7360   -0.7506 A   0  0  0  1  0  3
    0.8449   -0.5173   -1.2198 A   0  0  0  1  0  3
   -0.5809   -0.3001   -1.4219 A   0  0  0  1  0  3
   -0.3487    0.9994   -0.9564 A   0  0  0  1  0  3
   -0.7016    1.1945    0.3142 A   0  0  0  1  0  3
   -0.4879   -0.2064    1.2976 A   0  0  0  1  0  3
    0.7695   -0.5247    0.8967 A   0  0  0  1  0  3
    0.5883   -1.3039   -0.1589 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W133EE4223739.mol <==
Y12W133EE4223739

R. J. Mathar, arxiv:1109.2358 [6,-2,6,4,6,4,6,-4,6,-4,6,2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    1.3593   -0.6958    0.2570 A   0  0  0  1  0  3
    1.3692   -0.0247   -0.7672 A   0  0  0  1  0  3
    0.2083    0.1426   -1.3947 A   0  0  0  1  0  3
   -0.6120   -0.7608   -0.8646 A   0  0  0  1  0  3
   -0.4785    0.2574    1.1856 A   0  0  0  1  0  3
   -0.9365   -0.2344    1.0467 A   0  0  0  1  0  3
   -0.0090   -1.1412    0.5674 A   0  0  0  1  0  3
   -1.0271   -0.9247   -0.3431 A   0  0  0  1  0  3
   -0.8696    0.5340   -0.9731 A   0  0  0  1  0  3
   -0.7900    1.1411    0.2493 A   0  0  0  1  0  3
    0.3448    1.1831    0.7003 A   0  0  0  1  0  3
    1.4411    0.5235    0.3365 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W133EE4237675.mol <==
Y12W133EE4237675

R. J. Mathar, arxiv:1109.2358 [6,-5,2,6,-2,6,6,3,5,6,-3,6]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.8058    0.8433   -0.8216 A   0  0  0  1  0  3
   -0.2672    1.3937    0.0323 A   0  0  0  1  0  3
   -1.2338    0.5491    0.2039 A   0  0  0  1  0  3
   -0.1819   -0.6026    1.2303 A   0  0  0  1  0  3
    0.9033   -0.8120    0.3866 A   0  0  0  1  0  3
    0.5983   -1.1830   -0.8260 A   0  0  0  1  0  3
    0.4954   -0.2189   -1.4687 A   0  0  0  1  0  3
   -0.5402   -0.8633   -1.1711 A   0  0  0  1  0  3
   -1.3741   -0.3408   -0.1788 A   0  0  0  1  0  3
   -0.7299   -0.1095    1.2026 A   0  0  0  1  0  3
    0.2080    0.9683    1.0219 A   0  0  0  1  0  3
    1.3163    0.3758    0.3885 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 11  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6  8  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W133EE4316541.mol <==
Y12W133EE4316541

R. J. Mathar, arxiv:1109.2358 [6,-5,2,4,-2,5,6,-4,5,2,-5,-2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.1130   -0.8087   -0.7439 A   0  0  0  1  0  3
   -1.2209    0.2601   -1.1738 A   0  0  0  1  0  3
   -0.3320   -0.0751   -1.5007 A   0  0  0  1  0  3
    0.5714    0.7613   -0.8109 A   0  0  0  1  0  3
    0.3931    0.7070    0.9355 A   0  0  0  1  0  3
   -0.7916    0.4448    0.8626 A   0  0  0  1  0  3
   -0.7174    0.9819   -0.2253 A   0  0  0  1  0  3
    1.0028    0.6545   -0.3599 A   0  0  0  1  0  3
    1.4156   -0.5076    0.3261 A   0  0  0  1  0  3
    1.1118   -0.3174    1.2646 A   0  0  0  1  0  3
    0.4566   -1.1973    0.8968 A   0  0  0  1  0  3
   -0.7765   -0.9035    0.5289 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W134EE4155455.mol <==
Y12W134EE4155455

R. J. Mathar, arxiv:1109.2358 [6,4,6,6,6,-4]^2
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.9736    0.7491    0.8846 A   0  0  0  1  0  3
   -0.7675    0.6359    0.9632 A   0  0  0  1  0  3
   -1.2650   -0.4775    0.3576 A   0  0  0  1  0  3
   -1.2860   -0.0734   -0.8757 A   0  0  0  1  0  3
   -0.4702    0.9349   -0.9280 A   0  0  0  1  0  3
   -0.4145    1.2631    0.3924 A   0  0  0  1  0  3
    0.7155    0.2905    1.3019 A   0  0  0  1  0  3
    0.9214   -0.9274    0.5054 A   0  0  0  1  0  3
   -0.2099   -1.3950    0.0902 A   0  0  0  1  0  3
   -0.2018   -0.9751   -1.1961 A   0  0  0  1  0  3
    0.6271    0.0923   -1.2635 A   0  0  0  1  0  3
    1.3773   -0.1173   -0.2319 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W134EE4166461.mol <==
Y12W134EE4166461

R. J. Mathar, arxiv:1109.2358 [4,-4,6]^4
 12 18  0  0  0  0  0  0  0  0  1 V2000
    1.1027   -0.8004    0.3708 A   0  0  0  1  0  3
    0.1158   -1.4033   -0.1068 A   0  0  0  1  0  3
   -0.9519   -1.0437    0.6237 A   0  0  0  1  0  3
   -0.6406    0.1001    1.2544 A   0  0  0  1  0  3
    0.6078    0.1831    1.2614 A   0  0  0  1  0  3
    0.9385    1.1590    0.4003 A   0  0  0  1  0  3
   -0.1090    1.3441   -0.4191 A   0  0  0  1  0  3
   -1.1095    0.8596    0.1551 A   0  0  0  1  0  3
   -1.4345   -0.2620   -0.5078 A   0  0  0  1  0  3
   -0.3531   -0.6438   -1.2062 A   0  0  0  1  0  3
    0.3859    0.3606   -1.3096 A   0  0  0  1  0  3
    1.4478    0.1467   -0.5162 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W134EE4169366.mol <==
Y12W134EE4169366

R. J. Mathar, arxiv:1109.2358 [6,-3,6,6,3,6]^2
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.6572   -1.2288   -0.2326 A   0  0  0  1  0  3
    1.5338   -0.1172   -0.1309 A   0  0  0  1  0  3
    1.0266    0.0574    1.1517 A   0  0  0  1  0  3
    0.2130   -1.0759    0.8905 A   0  0  0  1  0  3
   -1.0385   -0.7916    0.4786 A   0  0  0  1  0  3
   -0.8398   -0.2535   -1.0792 A   0  0  0  1  0  3
   -0.3560    0.9964   -0.9362 A   0  0  0  1  0  3
    0.9946    1.0672   -0.5054 A   0  0  0  1  0  3
    0.4873    1.2418    0.7772 A   0  0  0  1  0  3
   -0.8001    1.1493    0.1869 A   0  0  0  1  0  3
   -1.3659   -0.0724    0.2512 A   0  0  0  1  0  3
   -0.5123   -0.9727   -0.8518 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W134EE4232276.mol <==
Y12W134EE4232276

R. J. Mathar, arxiv:1109.2358 [2,-5,-2,6,3,6,4,-3,5,6,-4,6]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.0135    0.3249   -1.3838 A   0  0  0  1  0  3
    0.8097   -0.6833   -0.8826 A   0  0  0  1  0  3
    0.9791   -0.3818    0.4705 A   0  0  0  1  0  3
    0.7178   -0.1105    1.0677 A   0  0  0  1  0  3
   -0.2268   -1.2045    0.7227 A   0  0  0  1  0  3
    0.0049   -1.5754   -0.6328 A   0  0  0  1  0  3
   -1.0372   -0.5617   -1.0058 A   0  0  0  1  0  3
   -1.2349   -0.5119    0.4109 A   0  0  0  1  0  3
   -0.6794    0.4459    0.8723 A   0  0  0  1  0  3
   -0.2155    1.5991    0.5051 A   0  0  0  1  0  3
    0.7286    1.2608    0.5206 A   0  0  0  1  0  3
    0.1404    1.3984   -0.6649 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W134EE4279794.mol <==
Y12W134EE4279794

R. J. Mathar, arxiv:1109.2358 [-3,4,5,-5,2,-4,-2,-5,3,3,5,-3]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.9081   -0.5577    0.5118 A   0  0  0  1  0  3
    1.4248    0.5665   -0.0207 A   0  0  0  1  0  3
    0.7575    0.9070   -0.9672 A   0  0  0  1  0  3
    0.0112    0.5023   -1.4650 A   0  0  0  1  0  3
    0.5683    1.4153   -0.0776 A   0  0  0  1  0  3
   -0.3548    1.4856    0.2562 A   0  0  0  1  0  3
   -0.9113    0.3201    0.8277 A   0  0  0  1  0  3
   -1.0134   -0.2790   -0.0561 A   0  0  0  1  0  3
   -0.5379   -0.6832   -0.9284 A   0  0  0  1  0  3
   -0.4466   -1.5192   -0.0412 A   0  0  0  1  0  3
   -0.6991   -0.8409    1.1460 A   0  0  0  1  0  3
    0.2933   -1.3167    0.8146 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W134EE4334214.mol <==
Y12W134EE4334214

R. J. Mathar, arxiv:1109.2358 [5,2,5,-2,5,-5;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.4681    0.6564    0.9766 A   0  0  0  1  0  3
   -0.5135    1.1802   -0.3089 A   0  0  0  1  0  3
    0.1343    1.1432   -0.8295 A   0  0  0  1  0  3
    1.1919    0.9881    0.0797 A   0  0  0  1  0  3
    0.8043    0.7591    1.0905 A   0  0  0  1  0  3
    1.4787   -0.1351    0.4239 A   0  0  0  1  0  3
    0.6953   -1.0504   -0.1304 A   0  0  0  1  0  3
    0.0984   -0.4604   -1.2370 A   0  0  0  1  0  3
   -0.6866   -0.1855   -1.2277 A   0  0  0  1  0  3
   -1.2170   -0.9446   -0.1733 A   0  0  0  1  0  3
   -0.4072   -1.4477    0.3885 A   0  0  0  1  0  3
   -1.1104   -0.5035    0.9477 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W134EE4348061.mol <==
Y12W134EE4348061

R. J. Mathar, arxiv:1109.2358 [2,5,-2,4,4,5;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.8825   -0.2271   -1.2627 A   0  0  0  1  0  3
    0.3153   -0.5808   -1.3963 A   0  0  0  1  0  3
   -0.3387   -1.2628   -0.8276 A   0  0  0  1  0  3
    0.2409   -1.3366    0.3561 A   0  0  0  1  0  3
    0.5579    0.0547    1.2533 A   0  0  0  1  0  3
    0.8636    0.8906    0.2232 A   0  0  0  1  0  3
    1.1718   -0.1125   -0.4507 A   0  0  0  1  0  3
    0.8462   -0.8838    0.6227 A   0  0  0  1  0  3
   -0.2248    0.1789    1.3743 A   0  0  0  1  0  3
   -1.0204    0.9559    0.6630 A   0  0  0  1  0  3
   -0.3270    1.5098    0.0083 A   0  0  0  1  0  3
   -1.2022    0.8136   -0.5636 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W135EE4208576.mol <==
Y12W135EE4208576

R. J. Mathar, arxiv:1109.2358 [4,6,-4,-4,-4,3,3,6,-3,-3,4,4]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.3203    1.0861    0.8255 A   0  0  0  1  0  3
   -0.8101    1.2749    0.2170 A   0  0  0  1  0  3
   -0.5657    0.3065   -1.2116 A   0  0  0  1  0  3
    0.5727    0.3594   -1.0506 A   0  0  0  1  0  3
    0.3677    1.2676   -0.3741 A   0  0  0  1  0  3
   -1.2968    0.7737   -0.2198 A   0  0  0  1  0  3
   -1.2008   -0.4803   -0.5395 A   0  0  0  1  0  3
   -0.5245   -1.4324    0.2122 A   0  0  0  1  0  3
    0.2396   -1.0965    0.9913 A   0  0  0  1  0  3
    1.2180   -0.7716   -0.4719 A   0  0  0  1  0  3
    0.9416   -1.1553    0.2765 A   0  0  0  1  0  3
    0.7381   -0.1322    1.3452 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W135EE4267156.mol <==
Y12W135EE4267156

R. J. Mathar, arxiv:1109.2358 [5,-3,6,3,-5,-5,-3,2,6,-2,3,5]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.6687   -0.7689   -1.1231 A   0  0  0  1  0  3
    0.0996   -0.2969   -1.4661 A   0  0  0  1  0  3
   -1.0222   -0.6636   -0.6370 A   0  0  0  1  0  3
   -1.1916    0.3153    0.2672 A   0  0  0  1  0  3
   -0.3365    1.3317    0.0662 A   0  0  0  1  0  3
    0.5308    0.9577   -1.0239 A   0  0  0  1  0  3
    1.1859    0.7362   -0.5927 A   0  0  0  1  0  3
    0.6514    1.0198    0.7097 A   0  0  0  1  0  3
    0.3697    0.0423    1.4992 A   0  0  0  1  0  3
   -0.7643   -0.2078    1.3349 A   0  0  0  1  0  3
   -0.0163   -1.0809    1.1034 A   0  0  0  1  0  3
   -0.1751   -1.3850   -0.1378 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W135EE4325057.mol <==
Y12W135EE4325057

R. J. Mathar, arxiv:1109.2358 [-5,2,4,-2,-5,4;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.7587   -0.3821   -0.9078 A   0  0  0  1  0  3
   -0.3548   -1.0907   -0.4798 A   0  0  0  1  0  3
   -1.3820   -0.4797   -0.8414 A   0  0  0  1  0  3
   -1.6316    0.4306    0.0163 A   0  0  0  1  0  3
   -1.0648    0.7312   -1.0860 A   0  0  0  1  0  3
    0.1582    0.8683   -0.8756 A   0  0  0  1  0  3
    0.3548    1.0907    0.4798 A   0  0  0  1  0  3
   -0.7587    0.3821    0.9078 A   0  0  0  1  0  3
   -0.1582   -0.8683    0.8756 A   0  0  0  1  0  3
    1.0648   -0.7312    1.0860 A   0  0  0  1  0  3
    1.3820    0.4797    0.8414 A   0  0  0  1  0  3
    1.6316   -0.4306   -0.0163 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3  5  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W135EE4348153.mol <==
Y12W135EE4348153

R. J. Mathar, arxiv:1109.2358 [2,4,-2,-5,5,-4]^2
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.2226    0.0616   -1.2491 A   0  0  0  1  0  3
   -0.7296   -0.8322   -1.0555 A   0  0  0  1  0  3
   -0.8317   -1.2700    0.1860 A   0  0  0  1  0  3
   -1.5851   -0.4916   -0.3037 A   0  0  0  1  0  3
   -1.2418    0.6336    0.1213 A   0  0  0  1  0  3
   -0.4007    0.5143    1.2279 A   0  0  0  1  0  3
    0.0351   -0.7420    1.0304 A   0  0  0  1  0  3
    1.2735   -0.6039    0.5939 A   0  0  0  1  0  3
    1.3755   -0.1662   -0.6476 A   0  0  0  1  0  3
    1.5784    0.5093    0.3094 A   0  0  0  1  0  3
    0.5475    1.1998    0.4680 A   0  0  0  1  0  3
   -0.2437    1.1873   -0.6810 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W135EE4426200.mol <==
Y12W135EE4426200

R. J. Mathar, arxiv:1109.2358 [2,6,-2,6]^3
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.4473    0.1351    1.4583 A   0  0  0  1  0  3
   -1.1912   -0.1906    0.9412 A   0  0  0  1  0  3
   -0.9565   -1.0490    0.5740 A   0  0  0  1  0  3
   -0.1465   -1.0667   -0.6982 A   0  0  0  1  0  3
   -0.3075    0.2098   -1.4854 A   0  0  0  1  0  3
    0.2017    1.3938   -0.6011 A   0  0  0  1  0  3
   -0.5780    0.9988   -1.0047 A   0  0  0  1  0  3
   -0.9315    0.4256   -0.0334 A   0  0  0  1  0  3
    1.2610   -0.5761    0.0453 A   0  0  0  1  0  3
    0.9671   -1.1277   -0.3845 A   0  0  0  1  0  3
    1.4602    0.0188    0.4717 A   0  0  0  1  0  3
    0.6684    0.8282    0.7169 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W135EE4443130.mol <==
Y12W135EE4443130

R. J. Mathar, arxiv:1109.2358 [4,-2,4,6,-4,2,-4,-2,2,6,-2,2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.2168    0.9011    0.3252 A   0  0  0  1  0  3
   -1.4866   -0.3997    0.0069 A   0  0  0  1  0  3
   -1.3460    0.3310   -0.6628 A   0  0  0  1  0  3
   -0.3356   -0.1763   -1.0900 A   0  0  0  1  0  3
   -0.0147   -0.9172    0.6759 A   0  0  0  1  0  3
   -0.2899   -1.2386   -0.0774 A   0  0  0  1  0  3
    1.0132   -0.9421   -0.6749 A   0  0  0  1  0  3
    0.8601   -0.1477   -1.2645 A   0  0  0  1  0  3
    1.4601    0.3202   -0.4049 A   0  0  0  1  0  3
    1.0703    0.8744    0.7138 A   0  0  0  1  0  3
    0.4386    0.2550    1.4051 A   0  0  0  1  0  3
   -0.1528    1.1399    1.0474 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W136EE4145861.mol <==
Y12W136EE4145861

R. J. Mathar, arxiv:1109.2358 [3,5,5,-3,5,5;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.6903    0.5221    1.0734 A   0  0  0  1  0  3
   -0.1918   -1.0868    1.2316 A   0  0  0  1  0  3
   -0.7466   -1.2129    0.8275 A   0  0  0  1  0  3
    0.1659    0.3563    1.2666 A   0  0  0  1  0  3
    1.1740    0.5683    0.2399 A   0  0  0  1  0  3
    1.3303   -0.0805   -0.3537 A   0  0  0  1  0  3
    0.5721   -1.2201   -0.2009 A   0  0  0  1  0  3
   -0.5615   -1.1172   -0.6000 A   0  0  0  1  0  3
   -0.9032    0.1064   -1.0470 A   0  0  0  1  0  3
    0.2700    0.8839   -1.3635 A   0  0  0  1  0  3
    0.5151    1.3100   -0.8680 A   0  0  0  1  0  3
   -0.9339    0.9704   -0.2059 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W136EE4258760.mol <==
Y12W136EE4258760

R. J. Mathar, arxiv:1109.2358 [3,3,4,-3,-3,4;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.5067    1.1346    0.1490 A   0  0  0  1  0  3
   -0.1208    1.0944   -1.0431 A   0  0  0  1  0  3
   -0.4975    0.3043   -1.3852 A   0  0  0  1  0  3
   -0.5428   -0.9826   -1.0469 A   0  0  0  1  0  3
   -1.3247    0.0406   -0.7088 A   0  0  0  1  0  3
   -1.3421    0.7051   -0.0445 A   0  0  0  1  0  3
   -0.3367    0.8657    0.8386 A   0  0  0  1  0  3
    0.1981   -0.1845    1.4923 A   0  0  0  1  0  3
    0.4402   -0.9788    1.0522 A   0  0  0  1  0  3
    0.3329   -1.4884   -0.1732 A   0  0  0  1  0  3
    1.2674   -0.7151    0.3758 A   0  0  0  1  0  3
    1.4193    0.2048    0.4937 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W136EE4291096.mol <==
Y12W136EE4291096

R. J. Mathar, arxiv:1109.2358 [6,3,-4,-4,-3,3,6,2,-3,-2,4,4]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.1384    0.5974    0.5472 A   0  0  0  1  0  3
   -0.9021    0.7591   -0.6707 A   0  0  0  1  0  3
    0.2369    0.6484   -1.0306 A   0  0  0  1  0  3
   -0.0537   -0.3436   -1.2920 A   0  0  0  1  0  3
   -1.4346   -0.3947   -0.2037 A   0  0  0  1  0  3
   -1.1029   -0.9699   -0.7837 A   0  0  0  1  0  3
    0.2848   -1.1915   -0.6746 A   0  0  0  1  0  3
    1.1584   -0.7521    0.2039 A   0  0  0  1  0  3
    1.2846    0.5144   -0.1405 A   0  0  0  1  0  3
    1.0182    0.8928    1.1715 A   0  0  0  1  0  3
    0.7798   -0.2804    1.4336 A   0  0  0  1  0  3
   -0.1312    0.5202    1.4395 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W136EE4311500.mol <==
Y12W136EE4311500

R. J. Mathar, arxiv:1109.2358 [-5,-5,3,3,6,-3,-3,5,5,2,6,-2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.4764    0.2527   -0.3202 A   0  0  0  1  0  3
   -0.8752    1.2597    0.0217 A   0  0  0  1  0  3
    0.4918    1.2456    0.2500 A   0  0  0  1  0  3
    1.0674    0.8272   -0.1818 A   0  0  0  1  0  3
    1.0817   -0.3392   -0.9898 A   0  0  0  1  0  3
    0.0577   -1.4660   -0.3183 A   0  0  0  1  0  3
   -0.9566   -0.8279   -0.8830 A   0  0  0  1  0  3
    0.3376   -0.8942   -1.1577 A   0  0  0  1  0  3
    0.6077   -1.3074    0.4315 A   0  0  0  1  0  3
    0.6011   -0.1252    1.2164 A   0  0  0  1  0  3
    0.1690    0.5861    1.2181 A   0  0  0  1  0  3
   -1.1057    0.7887    0.7131 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W136EE4360342.mol <==
Y12W136EE4360342

R. J. Mathar, arxiv:1109.2358 [2,5,-2,5,3,5;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.2644    1.2965    0.7842 A   0  0  0  1  0  3
   -0.5609    1.4150   -0.1314 A   0  0  0  1  0  3
    0.5808    1.3407   -0.3918 A   0  0  0  1  0  3
    0.9421    0.1238   -0.9757 A   0  0  0  1  0  3
   -0.3824   -1.0133   -1.0182 A   0  0  0  1  0  3
   -1.1442   -0.7304    0.2261 A   0  0  0  1  0  3
   -1.2728    0.3122   -0.4198 A   0  0  0  1  0  3
   -0.4415   -0.5340   -1.3152 A   0  0  0  1  0  3
    1.0500   -0.7511   -0.4337 A   0  0  0  1  0  3
    0.8475   -0.8205    0.9471 A   0  0  0  1  0  3
   -0.2847   -0.8232    1.2552 A   0  0  0  1  0  3
    0.4017    0.1843    1.4733 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W136EE4361258.mol <==
Y12W136EE4361258

R. J. Mathar, arxiv:1109.2358 [6,2,-4,-2,-5,3,6,2,-3,-2,4,5]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.4622   -0.8735    0.6367 A   0  0  0  1  0  3
   -1.1029    0.1855    1.0310 A   0  0  0  1  0  3
   -0.5445    1.2218    1.2069 A   0  0  0  1  0  3
   -1.4631    1.0184    0.2609 A   0  0  0  1  0  3
   -0.4767    1.1016   -0.7405 A   0  0  0  1  0  3
    0.4669    1.3106    0.2313 A   0  0  0  1  0  3
    1.2413    0.1960    0.0949 A   0  0  0  1  0  3
    1.3007   -1.1069    0.0011 A   0  0  0  1  0  3
    0.1581   -1.5396    0.1776 A   0  0  0  1  0  3
    0.2989   -1.3288   -1.0306 A   0  0  0  1  0  3
   -0.0693   -0.0942   -1.2548 A   0  0  0  1  0  3
    0.6530   -0.0910   -0.6145 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W136EE4401162.mol <==
Y12W136EE4401162

R. J. Mathar, arxiv:1109.2358 [-5,-5,4,2,6,-2,-4,5,5,2,6,-2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.7457   -0.8564   -1.0334 A   0  0  0  1  0  3
    1.3747   -0.6649    0.0066 A   0  0  0  1  0  3
    0.8296   -0.0469    1.0820 A   0  0  0  1  0  3
    0.0669    0.0815    1.3666 A   0  0  0  1  0  3
   -1.1393   -0.0217    0.8003 A   0  0  0  1  0  3
   -1.3733   -0.8734   -0.2873 A   0  0  0  1  0  3
   -0.5484   -0.8704   -1.1495 A   0  0  0  1  0  3
   -1.3195    0.0270   -0.9947 A   0  0  0  1  0  3
   -1.0863    0.8649    0.1037 A   0  0  0  1  0  3
    0.1397    1.3009    0.4086 A   0  0  0  1  0  3
    0.8921    0.9989    0.2604 A   0  0  0  1  0  3
    1.4181    0.0607   -0.5634 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  6  8  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W137EE4272638.mol <==
Y12W137EE4272638

R. J. Mathar, arxiv:1109.2358 [3,6,4,-3,6,3,-4,6,-3,2,6,-2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.0206   -0.9621    0.9867 A   0  0  0  1  0  3
    1.2712   -0.6372    0.5029 A   0  0  0  1  0  3
    1.0818    0.7414    1.0158 A   0  0  0  1  0  3
   -0.1847    0.3951    1.3004 A   0  0  0  1  0  3
   -0.9484    0.7347    0.2768 A   0  0  0  1  0  3
   -0.1793    1.1596   -0.7101 A   0  0  0  1  0  3
    1.0852    1.2271   -0.2614 A   0  0  0  1  0  3
    1.2747   -0.1443   -0.7932 A   0  0  0  1  0  3
    0.0269   -0.0634   -1.3766 A   0  0  0  1  0  3
   -0.9780   -0.8339   -1.0508 A   0  0  0  1  0  3
   -1.4888   -0.2974   -0.1171 A   0  0  0  1  0  3
   -0.9814   -1.3196    0.2266 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W137EE4285630.mol <==
Y12W137EE4285630

R. J. Mathar, arxiv:1109.2358 [-4,-4,4,2,6,-2,-4,4,4,4,6,-4]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    1.2366   -0.1626   -0.0653 A   0  0  0  1  0  3
    0.6320   -0.7421   -0.8884 A   0  0  0  1  0  3
   -0.3621   -1.5952    0.2685 A   0  0  0  1  0  3
   -0.4138   -0.6294    1.1378 A   0  0  0  1  0  3
   -0.9279    0.6135    0.8093 A   0  0  0  1  0  3
    0.0487    1.5931    0.8060 A   0  0  0  1  0  3
    0.9691    1.1691    0.1036 A   0  0  0  1  0  3
    0.0036    1.7383   -0.4103 A   0  0  0  1  0  3
   -0.9791    0.7784   -0.5725 A   0  0  0  1  0  3
   -0.5012   -0.3480   -1.2205 A   0  0  0  1  0  3
   -0.3946   -1.4905   -0.6087 A   0  0  0  1  0  3
    0.6887   -0.9246    0.6405 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4 12  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  6  8  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W138EE4225614.mol <==
Y12W138EE4225614

R. J. Mathar, arxiv:1109.2358 [6]^12
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.1336    0.1530   -0.9332 A   0  0  0  1  0  3
   -1.4280    0.0639    0.4387 A   0  0  0  1  0  3
   -0.5893   -0.5082    1.2915 A   0  0  0  1  0  3
    0.5138   -1.0862    0.9107 A   0  0  0  1  0  3
    0.8866   -1.1489   -0.3601 A   0  0  0  1  0  3
    0.1460   -0.5175   -1.3748 A   0  0  0  1  0  3
   -0.7601    0.8617   -0.9269 A   0  0  0  1  0  3
   -0.8630    1.1357    0.4483 A   0  0  0  1  0  3
    0.0767    0.7552    1.3027 A   0  0  0  1  0  3
    1.1797    0.1772    0.9220 A   0  0  0  1  0  3
    1.4515   -0.0771   -0.3505 A   0  0  0  1  0  3
    0.5196    0.1912   -1.3685 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W138EE4374286.mol <==
Y12W138EE4374286

R. J. Mathar, arxiv:1109.2358 [2,4,-2,5,3,-4;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.2896   -0.6003    0.8366 A   0  0  0  1  0  3
   -0.5965    0.3511    1.3349 A   0  0  0  1  0  3
   -1.2892    0.6215    0.4611 A   0  0  0  1  0  3
   -0.6274    1.0963   -0.5176 A   0  0  0  1  0  3
    0.5893    1.5361    0.0082 A   0  0  0  1  0  3
    0.6179    0.6102    1.0533 A   0  0  0  1  0  3
    1.3034   -0.3445    0.2144 A   0  0  0  1  0  3
    1.2925    0.5568   -0.8523 A   0  0  0  1  0  3
    0.0581    0.1416   -1.3565 A   0  0  0  1  0  3
   -0.0637   -1.0854   -1.0387 A   0  0  0  1  0  3
    0.6290   -1.3558   -0.1649 A   0  0  0  1  0  3
   -0.6237   -1.5276    0.0217 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W138EE4387324.mol <==
Y12W138EE4387324

R. J. Mathar, arxiv:1109.2358 [2,4,-2,3,6,-4,-3,2,3,-2,6,-3]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.3815   -0.5126    0.3178 A   0  0  0  1  0  3
   -1.3602    0.7339    0.5973 A   0  0  0  1  0  3
   -1.5101    0.6307   -0.2205 A   0  0  0  1  0  3
   -0.3135    1.0987   -0.6167 A   0  0  0  1  0  3
    0.5422    0.7502    0.9341 A   0  0  0  1  0  3
    0.0390    1.2427    0.5137 A   0  0  0  1  0  3
    0.5023    0.8622   -0.9419 A   0  0  0  1  0  3
    0.9852   -0.4155   -1.0635 A   0  0  0  1  0  3
    0.4602   -1.4356   -0.6527 A   0  0  0  1  0  3
    1.5876   -1.0362   -0.1861 A   0  0  0  1  0  3
    0.7750   -0.6477    0.8896 A   0  0  0  1  0  3
   -0.3260   -1.2708    0.4289 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W138EE4576235.mol <==
Y12W138EE4576235

R. J. Mathar, arxiv:1109.2358 [6,-2,2]^4
 12 18  0  0  0  0  0  0  0  0  1 V2000
    1.3939    0.3282   -0.4537 A   0  0  0  1  0  3
    0.7351   -0.3353   -1.2664 A   0  0  0  1  0  3
   -0.1375   -1.2425   -0.8330 A   0  0  0  1  0  3
   -1.1850   -0.8797   -0.2801 A   0  0  0  1  0  3
   -0.2908   -1.4232    0.3829 A   0  0  0  1  0  3
    0.4172   -0.7102    1.2563 A   0  0  0  1  0  3
    1.2292    0.1340    0.8530 A   0  0  0  1  0  3
    0.1817    0.4968    1.4060 A   0  0  0  1  0  3
   -0.7793    1.0809    0.6935 A   0  0  0  1  0  3
   -1.4381    0.4174   -0.1192 A   0  0  0  1  0  3
   -0.6261    1.2616   -0.5225 A   0  0  0  1  0  3
    0.4996    0.8717   -1.1167 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3  5  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6  8  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W139EE4330141.mol <==
Y12W139EE4330141

R. J. Mathar, arxiv:1109.2358 [-5,2,-3,-2,6,3,3,5,-3,-3,6,3]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.2839   -1.2289   -0.4900 A   0  0  0  1  0  3
    0.9468   -1.0520   -1.0554 A   0  0  0  1  0  3
    1.5947   -1.0417    0.0964 A   0  0  0  1  0  3
    1.4394   -0.0343   -0.4335 A   0  0  0  1  0  3
    0.7971    0.8866    0.2092 A   0  0  0  1  0  3
   -0.2836    1.4226   -0.2998 A   0  0  0  1  0  3
   -1.5012    0.5021    0.3010 A   0  0  0  1  0  3
   -1.2864   -0.3911   -0.6688 A   0  0  0  1  0  3
   -1.1305    0.9910   -0.5751 A   0  0  0  1  0  3
   -0.9657    0.7544    1.0901 A   0  0  0  1  0  3
    0.2504    0.2516    1.1290 A   0  0  0  1  0  3
    0.4230   -1.0603    0.6969 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W139EE4405952.mol <==
Y12W139EE4405952

R. J. Mathar, arxiv:1109.2358 [2,3,-2,4,-3,6,3,-4,2,-3,-2,6]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.4468   -0.3145   -1.2408 A   0  0  0  1  0  3
    0.8125    1.0219   -1.1776 A   0  0  0  1  0  3
    1.6723    0.8718   -0.2854 A   0  0  0  1  0  3
    0.6538    1.3524    0.0652 A   0  0  0  1  0  3
   -0.0104    0.7290    0.9632 A   0  0  0  1  0  3
   -1.2282    0.3850    0.7771 A   0  0  0  1  0  3
   -1.4946   -0.7561    0.9125 A   0  0  0  1  0  3
   -1.7218   -0.2807   -0.2189 A   0  0  0  1  0  3
   -0.6255   -0.8657   -0.8352 A   0  0  0  1  0  3
   -0.3628   -1.2322    0.4041 A   0  0  0  1  0  3
    0.5876   -0.5180    0.8495 A   0  0  0  1  0  3
    1.2701   -0.3929   -0.2136 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  6  8  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W139EE4412975.mol <==
Y12W139EE4412975

R. J. Mathar, arxiv:1109.2358 [-2,6,2,-4,-2,3,3,6,-3,-3,2,4]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.8330   -1.0628   -0.6402 A   0  0  0  1  0  3
   -0.3084   -1.0179   -1.0688 A   0  0  0  1  0  3
   -0.1699   -1.6278   -0.0469 A   0  0  0  1  0  3
   -0.6923   -0.6319    0.7502 A   0  0  0  1  0  3
   -1.6326    0.1057    0.0634 A   0  0  0  1  0  3
   -1.1204   -0.0556   -1.0076 A   0  0  0  1  0  3
   -0.9435    1.0425   -0.5061 A   0  0  0  1  0  3
    0.1683    1.6344    0.0391 A   0  0  0  1  0  3
    0.8583    0.6605    1.0005 A   0  0  0  1  0  3
    0.2653    0.1330    1.4273 A   0  0  0  1  0  3
    1.1038    0.9275    0.0610 A   0  0  0  1  0  3
    1.6384   -0.1078   -0.0718 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W139EE4487532.mol <==
Y12W139EE4487532

R. J. Mathar, arxiv:1109.2358 [2,4,-2,6,2,-4,-2,4,2,6,-2,-4]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.9496   -1.1088    0.2415 A   0  0  0  1  0  3
    1.0200   -0.8456   -0.9876 A   0  0  0  1  0  3
    0.0393   -1.3298   -0.6373 A   0  0  0  1  0  3
   -0.9436   -0.4260   -0.6458 A   0  0  0  1  0  3
   -0.3718    0.5871   -1.3012 A   0  0  0  1  0  3
    0.7543    0.3934   -1.4167 A   0  0  0  1  0  3
    0.4360    1.2859   -0.5879 A   0  0  0  1  0  3
    0.3828    1.0819    0.7258 A   0  0  0  1  0  3
   -0.9010    0.8805    1.2273 A   0  0  0  1  0  3
   -1.3615   -0.0845    0.5989 A   0  0  0  1  0  3
   -0.6624   -0.2321    1.6127 A   0  0  0  1  0  3
    0.6581   -0.2020    1.1704 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W139EE4495991.mol <==
Y12W139EE4495991

R. J. Mathar, arxiv:1109.2358 [4,-2,5,2,-4,-2,3,-5,2,-3,-2,2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    1.3760   -0.5912    0.0619 A   0  0  0  1  0  3
    0.5575   -1.4427   -0.5729 A   0  0  0  1  0  3
   -0.6663   -1.4419   -0.3450 A   0  0  0  1  0  3
   -0.2665   -1.0005   -1.4196 A   0  0  0  1  0  3
   -0.7528    0.2319   -1.0870 A   0  0  0  1  0  3
   -1.3202   -0.3102   -0.0328 A   0  0  0  1  0  3
   -1.0690    0.4032    0.9647 A   0  0  0  1  0  3
    0.0965    0.7388    1.4682 A   0  0  0  1  0  3
   -0.5225    1.4264    0.6323 A   0  0  0  1  0  3
    0.0907    1.1047   -0.4633 A   0  0  0  1  0  3
    1.3158    0.6422   -0.1315 A   0  0  0  1  0  3
    1.1608    0.2393    0.9250 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W140EE4312097.mol <==
Y12W140EE4312097

R. J. Mathar, arxiv:1109.2358 [6,3,-3,-5,-3,3,6,2,-3,-2,5,3]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.2790   -0.3588    0.1842 A   0  0  0  1  0  3
   -0.7231    0.3554    1.2309 A   0  0  0  1  0  3
    0.5243    0.9101    0.8089 A   0  0  0  1  0  3
    1.2064   -0.2288    1.0857 A   0  0  0  1  0  3
   -0.0063   -0.7763    1.7206 A   0  0  0  1  0  3
   -0.3552   -1.3506    0.4625 A   0  0  0  1  0  3
    0.9252   -0.9490   -0.0284 A   0  0  0  1  0  3
    0.9161   -0.1044   -0.9710 A   0  0  0  1  0  3
    0.6608    1.0791   -0.4380 A   0  0  0  1  0  3
   -0.4131    1.1175   -1.2869 A   0  0  0  1  0  3
   -0.1966    0.1138   -1.7390 A   0  0  0  1  0  3
   -1.2595    0.1920   -1.0295 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W140EE4361888.mol <==
Y12W140EE4361888

R. J. Mathar, arxiv:1109.2358 [-4,6,3,3,6,-3,-3,6,4,2,6,-2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.4548    0.4609   -1.3503 A   0  0  0  1  0  3
   -0.7317    1.4456   -0.6718 A   0  0  0  1  0  3
   -0.5281    1.2159    0.6660 A   0  0  0  1  0  3
    0.4174    0.3923    1.2156 A   0  0  0  1  0  3
    1.4872   -0.1375    0.6274 A   0  0  0  1  0  3
    0.6974   -1.2247   -0.3661 A   0  0  0  1  0  3
    0.5593   -0.3492   -1.3383 A   0  0  0  1  0  3
    1.3726   -0.3784   -0.3047 A   0  0  0  1  0  3
    0.4232   -1.4709    0.5306 A   0  0  0  1  0  3
   -0.3734   -0.5987    1.1437 A   0  0  0  1  0  3
   -1.3473    0.1893    0.5915 A   0  0  0  1  0  3
   -1.5219    0.4554   -0.7436 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W141EE4400528.mol <==
Y12W141EE4400528

R. J. Mathar, arxiv:1109.2358 [4,2,4,-2,-4,4;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.8239    0.1210    0.7969 A   0  0  0  1  0  3
    0.0140   -0.9333    0.8961 A   0  0  0  1  0  3
    0.7068   -1.0609   -0.3268 A   0  0  0  1  0  3
    1.7484   -0.5826    0.3935 A   0  0  0  1  0  3
    1.0861   -0.4924    1.4751 A   0  0  0  1  0  3
    1.1936    0.5230    0.9880 A   0  0  0  1  0  3
    0.1305    1.0269    0.5068 A   0  0  0  1  0  3
   -0.0486    0.9906   -0.8311 A   0  0  0  1  0  3
    0.1392   -0.3395   -1.2638 A   0  0  0  1  0  3
   -1.2061   -0.3152   -1.4133 A   0  0  0  1  0  3
   -1.3259    0.8894   -1.0242 A   0  0  0  1  0  3
   -1.6141    0.1732   -0.1973 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W141EE4463910.mol <==
Y12W141EE4463910

R. J. Mathar, arxiv:1109.2358 [-2,-2,4,5,3,4;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.9878    0.3770    0.5715 A   0  0  0  1  0  3
   -1.0819    0.1933   -0.6153 A   0  0  0  1  0  3
   -0.8207   -1.4672   -0.5852 A   0  0  0  1  0  3
    0.2564   -1.2653    0.0711 A   0  0  0  1  0  3
   -0.7701   -0.8077    0.5841 A   0  0  0  1  0  3
   -0.9462   -1.0643   -1.0680 A   0  0  0  1  0  3
   -0.0955   -0.1359   -1.2823 A   0  0  0  1  0  3
    0.9737   -0.3831   -0.5729 A   0  0  0  1  0  3
    1.5250    0.5535    0.0654 A   0  0  0  1  0  3
    0.9905    1.6117    0.6203 A   0  0  0  1  0  3
    1.1282    1.1697    1.1500 A   0  0  0  1  0  3
   -0.1718    1.2182    1.0613 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W142EE4231141.mol <==
Y12W142EE4231141

R. J. Mathar, arxiv:1109.2358 [3,-3,5,-3,-5,3,3,-5,-3,-3,3,5]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.5449   -1.0929    0.4814 A   0  0  0  1  0  3
    0.8285   -0.0124    1.3748 A   0  0  0  1  0  3
   -0.5690   -0.0591    1.7870 A   0  0  0  1  0  3
   -0.8484   -1.0995    0.8049 A   0  0  0  1  0  3
   -1.3034   -0.0365   -0.0567 A   0  0  0  1  0  3
   -0.9355    1.0020    0.8416 A   0  0  0  1  0  3
    0.4500    1.1001    0.5392 A   0  0  0  1  0  3
    0.8287    1.1442   -0.7642 A   0  0  0  1  0  3
    0.8438    0.2617   -1.2973 A   0  0  0  1  0  3
   -0.8784    0.0377   -1.3443 A   0  0  0  1  0  3
    0.0981   -0.2217   -1.5507 A   0  0  0  1  0  3
    0.9407   -1.0235   -0.8157 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W142EE4432053.mol <==
Y12W142EE4432053

R. J. Mathar, arxiv:1109.2358 [-5,2,-3,-2,6,4,2,5,-2,-4,6,3]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.3402    0.0098    0.6070 A   0  0  0  1  0  3
   -1.6134   -0.1371   -0.5966 A   0  0  0  1  0  3
   -0.4923   -0.0392   -1.3761 A   0  0  0  1  0  3
    0.7582   -0.3104   -1.0248 A   0  0  0  1  0  3
    1.1901   -1.0933   -0.0998 A   0  0  0  1  0  3
    1.6133   -0.5569    0.7950 A   0  0  0  1  0  3
    0.5290   -1.2941    1.0301 A   0  0  0  1  0  3
   -0.2640   -0.2221    1.2725 A   0  0  0  1  0  3
    0.8407    0.4928    0.8525 A   0  0  0  1  0  3
    0.7978    0.9356   -0.3899 A   0  0  0  1  0  3
   -0.4158    1.2597   -0.9123 A   0  0  0  1  0  3
   -1.6034    0.9551   -0.1576 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W143EE4558501.mol <==
Y12W143EE4558501

R. J. Mathar, arxiv:1109.2358 [2,4,-2,3,-5,-4,-3,2,2,-2,-2,5]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.3492    0.9177    0.6224 A   0  0  0  1  0  3
   -1.1361    0.2020    1.1523 A   0  0  0  1  0  3
   -1.6770   -0.6059    0.1528 A   0  0  0  1  0  3
   -1.1700   -1.0332    0.8104 A   0  0  0  1  0  3
   -0.2131   -1.1686    0.1315 A   0  0  0  1  0  3
   -0.9180    0.4542   -0.4433 A   0  0  0  1  0  3
   -0.8222   -0.3770   -0.9445 A   0  0  0  1  0  3
    0.4019   -0.9515   -0.8388 A   0  0  0  1  0  3
    1.5265   -0.3134   -0.7854 A   0  0  0  1  0  3
    1.6529    0.9851   -0.4655 A   0  0  0  1  0  3
    1.8700    0.6185    0.1068 A   0  0  0  1  0  3
    0.8343    1.2721    0.5014 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W143EE4651523.mol <==
Y12W143EE4651523

R. J. Mathar, arxiv:1109.2358 [-2,-2,5,2,5,-2;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.4091    1.3999   -0.6516 A   0  0  0  1  0  3
   -1.5986    1.1242   -0.1986 A   0  0  0  1  0  3
   -1.2998    1.4424    0.2977 A   0  0  0  1  0  3
   -1.4130    0.2135    0.7139 A   0  0  0  1  0  3
   -0.5356   -0.7018    0.7727 A   0  0  0  1  0  3
    0.6805   -0.3710    1.1899 A   0  0  0  1  0  3
    1.3287    0.3951    0.3082 A   0  0  0  1  0  3
    1.5115   -0.8131    0.4048 A   0  0  0  1  0  3
    0.9729   -1.3868   -0.4897 A   0  0  0  1  0  3
   -0.2439   -1.3556   -0.3453 A   0  0  0  1  0  3
    0.4043   -0.5896   -1.2269 A   0  0  0  1  0  3
    0.6022    0.6428   -0.7749 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  6  8  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W144EE4227027.mol <==
Y12W144EE4227027

R. J. Mathar, arxiv:1109.2358 [-3,3]^6
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.1686    1.5715    0.1204 A   0  0  0  1  0  3
    0.4830    1.1063   -1.0273 A   0  0  0  1  0  3
    1.5109    0.4458   -0.1761 A   0  0  0  1  0  3
    1.1655   -0.7954   -0.7221 A   0  0  0  1  0  3
    0.1376   -0.1350   -1.5733 A   0  0  0  1  0  3
   -0.8594   -0.9110   -0.9716 A   0  0  0  1  0  3
    0.1686   -1.5715   -0.1204 A   0  0  0  1  0  3
   -0.4830   -1.1063    1.0273 A   0  0  0  1  0  3
   -1.5109   -0.4458    0.1761 A   0  0  0  1  0  3
   -1.1655    0.7954    0.7221 A   0  0  0  1  0  3
   -0.1376    0.1350    1.5733 A   0  0  0  1  0  3
    0.8594    0.9110    0.9716 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W144EE4466589.mol <==
Y12W144EE4466589

R. J. Mathar, arxiv:1109.2358 [2,3,-2,3,-3,3;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.0870    0.8477    1.1758 A   0  0  0  1  0  3
    0.2045    1.6656    0.3361 A   0  0  0  1  0  3
    1.0834    0.9694    0.9031 A   0  0  0  1  0  3
    1.5096    0.4045   -0.2951 A   0  0  0  1  0  3
    0.5320    1.1788   -0.9257 A   0  0  0  1  0  3
   -0.0482    0.0645   -1.4270 A   0  0  0  1  0  3
    0.9499   -0.7261   -0.7832 A   0  0  0  1  0  3
   -0.0190   -1.5553   -0.3320 A   0  0  0  1  0  3
   -0.9966   -0.7809   -0.9626 A   0  0  0  1  0  3
   -1.5715   -0.6113    0.2933 A   0  0  0  1  0  3
   -0.6925   -1.3075    0.8602 A   0  0  0  1  0  3
   -0.8647   -0.1494    1.1570 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W145EE4490052.mol <==
Y12W145EE4490052

R. J. Mathar, arxiv:1109.2358 [-2,-2,4,4,4,4;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.5353   -0.6405   -0.9949 A   0  0  0  1  0  3
    0.3280   -1.4554   -0.6439 A   0  0  0  1  0  3
    0.0283   -1.4893    0.8834 A   0  0  0  1  0  3
   -0.5088   -0.9454    0.2666 A   0  0  0  1  0  3
    1.0819   -0.1180    0.1984 A   0  0  0  1  0  3
    1.3472   -1.0630    0.2327 A   0  0  0  1  0  3
    0.6545   -0.3676    1.4412 A   0  0  0  1  0  3
    0.4749    0.7526    0.9459 A   0  0  0  1  0  3
   -0.1398    1.6822    0.3591 A   0  0  0  1  0  3
   -1.1386    1.5221   -0.4804 A   0  0  0  1  0  3
   -0.5678    1.6443   -0.9043 A   0  0  0  1  0  3
   -1.0244    0.4782   -1.3038 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W146EE4494265.mol <==
Y12W146EE4494265

R. J. Mathar, arxiv:1109.2358 [3,4,-3,-3,6,-4,2,2,-2,-2,6,3]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.0476    0.3047   -0.0142 A   0  0  0  1  0  3
   -0.6787    0.9084   -1.0936 A   0  0  0  1  0  3
   -0.1015   -0.1228   -1.7125 A   0  0  0  1  0  3
    1.3308   -0.0920   -0.8285 A   0  0  0  1  0  3
    0.6359    0.6001   -1.4355 A   0  0  0  1  0  3
   -0.0913   -0.8106   -1.5148 A   0  0  0  1  0  3
   -0.3321   -0.8442   -0.3252 A   0  0  0  1  0  3
    0.8603   -0.6378    0.2399 A   0  0  0  1  0  3
    0.8077   -0.4197    1.4539 A   0  0  0  1  0  3
    0.0247    0.6042    1.9780 A   0  0  0  1  0  3
   -0.2953   -0.0206    2.0611 A   0  0  0  1  0  3
   -1.1130    0.5304    1.1915 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W146EE4563214.mol <==
Y12W146EE4563214

R. J. Mathar, arxiv:1109.2358 [5,2,-3,-2,6,-5,2,2,-2,-2,6,3]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.8148    0.1087    0.9025 A   0  0  0  1  0  3
   -1.2232    1.3229    0.8755 A   0  0  0  1  0  3
   -1.5412    1.1892   -0.4726 A   0  0  0  1  0  3
   -0.5553    1.6537   -0.0330 A   0  0  0  1  0  3
    0.3751    0.9051   -0.1783 A   0  0  0  1  0  3
    0.4390    0.0885    0.9435 A   0  0  0  1  0  3
    1.1887   -0.8727    0.8763 A   0  0  0  1  0  3
    1.0155   -1.8192   -0.0591 A   0  0  0  1  0  3
    1.5638   -1.3705   -0.2329 A   0  0  0  1  0  3
    0.7149   -1.0719   -1.1324 A   0  0  0  1  0  3
   -0.0285   -0.1081   -1.0384 A   0  0  0  1  0  3
   -1.1341   -0.0256   -0.4510 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W147EE4505416.mol <==
Y12W147EE4505416

R. J. Mathar, arxiv:1109.2358 [-2,-2,5,3,5,3;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.6130    0.5142    1.4999 A   0  0  0  1  0  3
   -0.4826   -0.7293    1.7384 A   0  0  0  1  0  3
    0.1384   -0.4357    1.8915 A   0  0  0  1  0  3
    0.3754   -1.3183    1.0055 A   0  0  0  1  0  3
    0.5614   -1.0809   -0.2039 A   0  0  0  1  0  3
   -0.4139   -0.7700   -1.0693 A   0  0  0  1  0  3
    0.4945   -0.0522   -1.9051 A   0  0  0  1  0  3
    1.2082   -0.0030   -0.6693 A   0  0  0  1  0  3
    0.5475    1.2219   -0.3388 A   0  0  0  1  0  3
   -0.1644    1.1693   -1.5755 A   0  0  0  1  0  3
   -1.0746    0.4549   -0.7388 A   0  0  0  1  0  3
   -0.5767    1.0291    0.3654 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W148EE4695537.mol <==
Y12W148EE4695537

R. J. Mathar, arxiv:1109.2358 [4,-2,4,2,-4,-2,-4,2,2,-2,-2,2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.8057   -0.7299   -0.8761 A   0  0  0  1  0  3
   -0.3169   -1.1823   -0.9637 A   0  0  0  1  0  3
    0.2743   -1.3098    0.0086 A   0  0  0  1  0  3
   -0.4005   -0.6333    0.9362 A   0  0  0  1  0  3
   -1.6960   -0.7841    0.6033 A   0  0  0  1  0  3
   -1.4726   -0.7286   -0.4740 A   0  0  0  1  0  3
   -1.6045    0.4222    0.2709 A   0  0  0  1  0  3
   -0.4840    0.7026    0.8926 A   0  0  0  1  0  3
    0.4467    1.4816    0.6635 A   0  0  0  1  0  3
    1.5808    1.1089    0.1572 A   0  0  0  1  0  3
    1.2447    1.4147   -0.4065 A   0  0  0  1  0  3
    1.6224    0.2380   -0.8119 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W149EE4463116.mol <==
Y12W149EE4463116

R. J. Mathar, arxiv:1109.2358 [3,-2,-4,-3,3,3,3,-3,-3,-3,4,2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.4923    0.0698   -1.1046 A   0  0  0  1  0  3
   -1.0661   -1.0079   -1.0817 A   0  0  0  1  0  3
   -1.1467   -1.3838    0.3042 A   0  0  0  1  0  3
   -1.9607   -0.9318   -0.3669 A   0  0  0  1  0  3
   -1.2906    0.1697   -0.0291 A   0  0  0  1  0  3
   -0.6106   -0.4817    0.9287 A   0  0  0  1  0  3
    0.4672   -0.0284    1.3137 A   0  0  0  1  0  3
    1.6525    0.0661    0.6742 A   0  0  0  1  0  3
    1.7130    0.3482   -0.3659 A   0  0  0  1  0  3
    1.0331    1.1360    0.9324 A   0  0  0  1  0  3
    1.0941    1.4202   -0.1152 A   0  0  0  1  0  3
    0.6071    0.6235   -1.0898 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W149EE4589062.mol <==
Y12W149EE4589062

R. J. Mathar, arxiv:1109.2358 [-2,3,6,3,-3,2,-3,-2,6,2,2,-2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.4824   -0.8820   -0.2543 A   0  0  0  1  0  3
   -0.3400   -1.3942    0.5568 A   0  0  0  1  0  3
   -1.4078   -1.3621    0.2442 A   0  0  0  1  0  3
   -1.2548   -0.5834    1.1371 A   0  0  0  1  0  3
   -1.3427    0.6536    0.4207 A   0  0  0  1  0  3
   -1.5520   -0.3599   -0.5444 A   0  0  0  1  0  3
   -0.3939   -0.0789   -1.0316 A   0  0  0  1  0  3
   -0.3147    1.1371   -0.2099 A   0  0  0  1  0  3
    0.8271    1.6178   -0.1443 A   0  0  0  1  0  3
    1.8274    0.8516    0.3364 A   0  0  0  1  0  3
    1.8513    0.8287   -0.3621 A   0  0  0  1  0  3
    1.6178   -0.4283   -0.1486 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W149EE4612066.mol <==
Y12W149EE4612066

R. J. Mathar, arxiv:1109.2358 [-3,2,3,-2,2,-3,-2,4,2,3,-2,-4]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.4384    0.4181    1.0480 A   0  0  0  1  0  3
   -1.3830   -0.3511    1.1310 A   0  0  0  1  0  3
   -1.0613   -1.4590    0.2451 A   0  0  0  1  0  3
   -0.9591   -1.3971    1.3989 A   0  0  0  1  0  3
    0.1785   -0.7755    1.0346 A   0  0  0  1  0  3
    0.0277   -1.1870   -0.2355 A   0  0  0  1  0  3
    0.5746   -0.5651   -1.1296 A   0  0  0  1  0  3
    0.5045    0.5188   -1.6532 A   0  0  0  1  0  3
    1.3348    0.3690   -1.1701 A   0  0  0  1  0  3
    1.0133    1.4761   -0.2848 A   0  0  0  1  0  3
    0.1846    1.6206   -0.7721 A   0  0  0  1  0  3
    0.0237    1.3322    0.3876 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W150EE4512486.mol <==
Y12W150EE4512486

R. J. Mathar, arxiv:1109.2358 [3,-2,-4,-3,4,2]^2
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.3320    0.5889    0.9814 A   0  0  0  1  0  3
    0.7431   -0.0169    0.9315 A   0  0  0  1  0  3
    0.8167   -1.1957    0.1820 A   0  0  0  1  0  3
    2.0862   -1.0059   -0.1475 A   0  0  0  1  0  3
    1.7892    0.0992    0.3089 A   0  0  0  1  0  3
    1.5155   -0.2816   -0.9645 A   0  0  0  1  0  3
    0.3320   -0.5889   -0.9814 A   0  0  0  1  0  3
   -0.7431    0.0169   -0.9315 A   0  0  0  1  0  3
   -0.8167    1.1957   -0.1820 A   0  0  0  1  0  3
   -2.0862    1.0059    0.1475 A   0  0  0  1  0  3
   -1.7892   -0.0992   -0.3089 A   0  0  0  1  0  3
   -1.5155    0.2816    0.9645 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W150EE4628096.mol <==
Y12W150EE4628096

R. J. Mathar, arxiv:1109.2358 [4,-2,3,3,-4,-3,-3,2,2,-2,-2,2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    1.3086   -0.7808    0.2284 A   0  0  0  1  0  3
    1.1408    0.1611    0.9980 A   0  0  0  1  0  3
    1.4551    0.4344    0.1316 A   0  0  0  1  0  3
    0.6350    1.5230   -0.0963 A   0  0  0  1  0  3
   -0.7357    1.0870    0.7332 A   0  0  0  1  0  3
    0.1593    1.1093    1.2149 A   0  0  0  1  0  3
   -0.3484    1.4238   -0.3344 A   0  0  0  1  0  3
   -1.3913    0.5749   -0.3233 A   0  0  0  1  0  3
   -1.5092   -0.6426   -0.7502 A   0  0  0  1  0  3
   -0.7545   -1.7041   -0.4159 A   0  0  0  1  0  3
   -0.5214   -1.5015   -1.0583 A   0  0  0  1  0  3
    0.5616   -1.6845   -0.3277 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W152EE4414446.mol <==
Y12W152EE4414446

R. J. Mathar, arxiv:1109.2358 [3,3,-3,-3,-3,3]^2
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.3406    0.7233    0.0720 A   0  0  0  1  0  3
   -1.1503    0.1961    1.3112 A   0  0  0  1  0  3
   -0.8563   -1.3399    0.7431 A   0  0  0  1  0  3
   -1.6026   -0.5565    0.4504 A   0  0  0  1  0  3
   -0.4040   -0.5873    1.6040 A   0  0  0  1  0  3
    0.4961   -1.2047    0.7926 A   0  0  0  1  0  3
    1.3406   -0.7233   -0.0720 A   0  0  0  1  0  3
    1.1503   -0.1961   -1.3112 A   0  0  0  1  0  3
    0.8563    1.3399   -0.7431 A   0  0  0  1  0  3
    1.6026    0.5565   -0.4504 A   0  0  0  1  0  3
    0.4040    0.5873   -1.6040 A   0  0  0  1  0  3
   -0.4961    1.2047   -0.7926 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W152EE4563732.mol <==
Y12W152EE4563732

R. J. Mathar, arxiv:1109.2358 [2,-3,-2,3,3,3;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.5130    0.3359    1.3949 A   0  0  0  1  0  3
    0.6022   -1.0074    1.3028 A   0  0  0  1  0  3
    0.5406   -1.6308    0.3508 A   0  0  0  1  0  3
    1.5239   -0.3326    0.8013 A   0  0  0  1  0  3
    1.4623   -0.9560   -0.1507 A   0  0  0  1  0  3
    0.3643   -1.1702   -0.9053 A   0  0  0  1  0  3
   -0.5016   -0.3491   -1.3915 A   0  0  0  1  0  3
   -0.7307    0.8404   -1.3805 A   0  0  0  1  0  3
   -1.4247    0.3322   -1.0028 A   0  0  0  1  0  3
   -1.3455    1.1341    0.2218 A   0  0  0  1  0  3
   -0.6515    1.6423   -0.1558 A   0  0  0  1  0  3
   -0.3524    1.1612    0.9150 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W152EE4713249.mol <==
Y12W152EE4713249

R. J. Mathar, arxiv:1109.2358 [3,-2,2,-3,-2,2]^2
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.1098   -0.5499    0.8776 A   0  0  0  1  0  3
   -1.2874   -1.2129   -0.1110 A   0  0  0  1  0  3
   -0.6337   -1.5827    0.4840 A   0  0  0  1  0  3
    0.3470   -1.6240   -0.6191 A   0  0  0  1  0  3
   -0.3067   -1.2541   -1.2141 A   0  0  0  1  0  3
    0.7198   -0.6268   -1.1804 A   0  0  0  1  0  3
    1.1098    0.5499   -0.8776 A   0  0  0  1  0  3
    0.6337    1.5827   -0.4840 A   0  0  0  1  0  3
    1.2874    1.2129    0.1110 A   0  0  0  1  0  3
    0.3067    1.2541    1.2141 A   0  0  0  1  0  3
   -0.3470    1.6240    0.6191 A   0  0  0  1  0  3
   -0.7198    0.6268    1.1804 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 12  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W152EE4739504.mol <==
Y12W152EE4739504

R. J. Mathar, arxiv:1109.2358 [-3,2,-3,-2,2,2;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.9029    1.3377   -0.1827 A   0  0  0  1  0  3
    0.0874    1.0328   -1.2889 A   0  0  0  1  0  3
    0.7225    0.0815   -1.4856 A   0  0  0  1  0  3
   -0.4423   -0.7040   -1.3954 A   0  0  0  1  0  3
   -1.0677    0.2328   -1.2017 A   0  0  0  1  0  3
   -1.2364   -0.7173   -0.5233 A   0  0  0  1  0  3
   -1.2892   -1.0090    0.7170 A   0  0  0  1  0  3
   -0.2889   -0.9617    1.6015 A   0  0  0  1  0  3
   -0.6815   -0.3735    1.7231 A   0  0  0  1  0  3
    0.5874    0.0433    1.6874 A   0  0  0  1  0  3
    1.1776    0.6363    0.7250 A   0  0  0  1  0  3
    1.5283    0.4010   -0.3764 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W153EE4576519.mol <==
Y12W153EE4576519

R. J. Mathar, arxiv:1109.2358 [-3,-3,-3,5,2,2;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.8457   -0.9850   -0.2731 A   0  0  0  1  0  3
   -0.2497   -1.1818   -1.4686 A   0  0  0  1  0  3
    0.3946   -0.3753   -1.8219 A   0  0  0  1  0  3
   -1.2587   -0.3389   -1.3844 A   0  0  0  1  0  3
   -0.6144    0.4676   -1.7377 A   0  0  0  1  0  3
    0.4996    0.6990   -1.0108 A   0  0  0  1  0  3
    0.5308    0.6187    0.1669 A   0  0  0  1  0  3
    0.9461    1.0205    1.1221 A   0  0  0  1  0  3
    0.2205    0.7204    2.0467 A   0  0  0  1  0  3
    0.8681    0.1794    1.9927 A   0  0  0  1  0  3
   -0.1755   -0.3836    1.7371 A   0  0  0  1  0  3
   -0.3157   -0.4409    0.6311 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W153EE4722986.mol <==
Y12W153EE4722986

R. J. Mathar, arxiv:1109.2358 [2,-3,-2,5,2,2;-]
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -1.2703   -0.3318    0.1170 A   0  0  0  1  0  3
   -1.6537    0.6384    0.7334 A   0  0  0  1  0  3
   -1.3910   -0.1637    1.3109 A   0  0  0  1  0  3
   -0.2228    0.5815    1.8145 A   0  0  0  1  0  3
   -0.4855    1.3836    1.2370 A   0  0  0  1  0  3
    0.5273    0.8148    0.8919 A   0  0  0  1  0  3
    0.8034    0.2146   -0.0674 A   0  0  0  1  0  3
    1.5926   -0.0604   -0.8083 A   0  0  0  1  0  3
    1.0707   -0.4309   -1.8463 A   0  0  0  1  0  3
    1.2915   -1.1048   -1.3611 A   0  0  0  1  0  3
    0.0786   -1.0261   -1.4609 A   0  0  0  1  0  3
   -0.3409   -0.5153   -0.5607 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W153EE4840271.mol <==
Y12W153EE4840271

R. J. Mathar, arxiv:1109.2358 [6,-2,2,2,-2,-2,6,2,2,-2,-2,2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.9957    0.5464    0.1365 A   0  0  0  1  0  3
    1.1616   -0.5717   -0.2559 A   0  0  0  1  0  3
    0.9437   -0.8086   -1.4828 A   0  0  0  1  0  3
   -0.3020   -0.5774   -1.9123 A   0  0  0  1  0  3
    0.0685    0.0425   -2.0441 A   0  0  0  1  0  3
   -0.7702    0.5137   -1.3405 A   0  0  0  1  0  3
   -0.4598    0.7907   -0.1714 A   0  0  0  1  0  3
   -1.1915    0.7392    0.8294 A   0  0  0  1  0  3
   -0.6919    0.4495    1.8720 A   0  0  0  1  0  3
   -1.0107   -0.1980    1.7380 A   0  0  0  1  0  3
    0.2955   -0.4617    1.8554 A   0  0  0  1  0  3
    0.9613   -0.4645    0.7758 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3  5  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W154EE4630261.mol <==
Y12W154EE4630261

R. J. Mathar, arxiv:1109.2358 [3,-2,-4,-3,5,2,2,-2,-2,-5,4,2]
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.5198    0.7232   -0.6901 A   0  0  0  1  0  3
   -0.3989    1.2783   -1.3679 A   0  0  0  1  0  3
   -1.3371    0.2625   -1.3446 A   0  0  0  1  0  3
   -0.6137    0.5139   -2.2969 A   0  0  0  1  0  3
    0.2409   -0.2583   -1.5565 A   0  0  0  1  0  3
   -0.6951   -0.5924   -0.6598 A   0  0  0  1  0  3
   -0.2221   -0.7061    0.3744 A   0  0  0  1  0  3
   -0.2221   -1.0156    1.4478 A   0  0  0  1  0  3
    0.2190   -0.1499    2.2711 A   0  0  0  1  0  3
    0.7872   -0.6797    2.0545 A   0  0  0  1  0  3
    1.0276    0.3377    1.4167 A   0  0  0  1  0  3
    0.6946    0.2865    0.3515 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W158EE4735563.mol <==
Y12W158EE4735563

R. J. Mathar, arxiv:1109.2358 [2,2,-2,-2,6,6]^2
 12 18  0  0  0  0  0  0  0  0  1 V2000
    1.0397    1.1959   -0.7472 A   0  0  0  1  0  3
    0.2050    1.6894   -1.6650 A   0  0  0  1  0  3
    0.1302    2.1077   -1.0996 A   0  0  0  1  0  3
   -0.8294    1.1861   -0.9872 A   0  0  0  1  0  3
   -0.8879    0.2246   -0.2837 A   0  0  0  1  0  3
   -0.1171    0.3121    0.8990 A   0  0  0  1  0  3
   -0.2048   -0.6338    1.6204 A   0  0  0  1  0  3
    0.1832   -1.8967    1.4274 A   0  0  0  1  0  3
   -0.5183   -1.9004    1.3373 A   0  0  0  1  0  3
   -0.0054   -1.7483    0.1140 A   0  0  0  1  0  3
    0.0766   -0.7709   -0.5649 A   0  0  0  1  0  3
    0.9284    0.2342   -0.0504 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W160EE4772073.mol <==
Y12W160EE4772073

R. J. Mathar, arxiv:1109.2358 [2,2,-2,-2,-5,5]^2
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.2555   -1.3188    1.3074 A   0  0  0  1  0  3
    1.4721   -1.1074    1.5244 A   0  0  0  1  0  3
    1.3866   -1.7099    0.9334 A   0  0  0  1  0  3
    1.7215   -0.6295    0.3924 A   0  0  0  1  0  3
    0.8936   -0.0734   -0.0546 A   0  0  0  1  0  3
    0.2155    0.5949   -0.6376 A   0  0  0  1  0  3
   -0.2555    1.3188   -1.3074 A   0  0  0  1  0  3
   -1.3866    1.7099   -0.9334 A   0  0  0  1  0  3
   -1.4721    1.1074   -1.5244 A   0  0  0  1  0  3
   -1.7215    0.6295   -0.3924 A   0  0  0  1  0  3
   -0.8936    0.0734    0.0546 A   0  0  0  1  0  3
   -0.2155   -0.5949    0.6376 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W162EE5042874.mol <==
Y12W162EE5042874

R. J. Mathar, arxiv:1109.2358 [-2,2,2,-2]^3
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.0784   -1.1411    1.3859 A   0  0  0  1  0  3
    1.2263   -0.5669    1.2352 A   0  0  0  1  0  3
    1.5996    0.5013    0.7353 A   0  0  0  1  0  3
    1.3627    1.1077   -0.3811 A   0  0  0  1  0  3
    0.9970    1.4869    0.1560 A   0  0  0  1  0  3
    0.2765    1.5616   -0.9142 A   0  0  0  1  0  3
   -0.7888    1.0479   -1.2769 A   0  0  0  1  0  3
   -1.6240    0.2231   -0.7363 A   0  0  0  1  0  3
   -1.2583   -0.1561   -1.2734 A   0  0  0  1  0  3
   -1.5028   -0.9947   -0.3210 A   0  0  0  1  0  3
   -0.8108   -1.5492    0.5416 A   0  0  0  1  0  3
    0.4441   -1.5203    0.8488 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3  5  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7  9  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12  1  1  0  0  1  0
M END


==> anc/mol/Y12W172EE4710611.mol <==
Y12W172EE4710611

R. J. Mathar, arxiv:1109.2358 
 12 18  0  0  0  0  0  0  0  0  1 V2000
    0.0906    0.1034    0.1013 A   0  0  0  1  0  3
    0.3369    0.0807    1.3046 A   0  0  0  1  0  3
    1.5283    0.5881    1.4249 A   0  0  0  1  0  3
    0.6076    1.8483    0.9626 A   0  0  0  1  0  3
    0.4147    1.3275    1.6667 A   0  0  0  1  0  3
    1.7212    1.1090    0.7208 A   0  0  0  1  0  3
    0.7262    1.1319   -0.1164 A   0  0  0  1  0  3
   -1.5614   -0.7310   -0.9685 A   0  0  0  1  0  3
   -1.4111   -1.4740   -1.9919 A   0  0  0  1  0  3
   -1.5850   -1.9436   -1.3570 A   0  0  0  1  0  3
   -0.3977   -1.5036   -1.2212 A   0  0  0  1  0  3
   -0.4704   -0.5366   -0.5258 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
M END


==> anc/mol/Y12W172EE4845339.mol <==
Y12W172EE4845339

R. J. Mathar, arxiv:1109.2358 
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.0943    0.0728   -0.1304 A   0  0  0  1  0  3
    0.0578    1.0901   -0.7860 A   0  0  0  1  0  3
   -0.9343    1.6027   -1.1499 A   0  0  0  1  0  3
   -0.3490    1.0406   -1.8866 A   0  0  0  1  0  3
   -1.2096    0.0522   -1.8161 A   0  0  0  1  0  3
   -1.7949    0.6143   -1.0794 A   0  0  0  1  0  3
   -1.1239   -0.2671   -0.6891 A   0  0  0  1  0  3
    0.5994   -0.3904    1.8419 A   0  0  0  1  0  3
    1.2451   -1.4617    2.1046 A   0  0  0  1  0  3
    1.7664   -0.8629    2.0619 A   0  0  0  1  0  3
    1.3659   -1.1266    0.8771 A   0  0  0  1  0  3
    0.4713   -0.3638    0.6521 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
M END


==> anc/mol/Y12W178EE4778916.mol <==
Y12W178EE4778916

R. J. Mathar, arxiv:1109.2358 
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.0697   -0.0003    0.0274 A   0  0  0  1  0  3
   -1.1339    0.4823   -0.2955 A   0  0  0  1  0  3
   -1.9226    0.1375    0.7908 A   0  0  0  1  0  3
   -0.5763    0.1380    1.1201 A   0  0  0  1  0  3
   -0.9525    1.3592    1.3242 A   0  0  0  1  0  3
   -2.2191    1.4142    1.2181 A   0  0  0  1  0  3
   -1.3537    1.6069    0.3056 A   0  0  0  1  0  3
    1.1192   -1.5390   -0.8152 A   0  0  0  1  0  3
    2.3918   -1.4850   -0.8520 A   0  0  0  1  0  3
    2.0990   -1.3042   -1.5953 A   0  0  0  1  0  3
    1.8644   -0.3306   -0.8148 A   0  0  0  1  0  3
    0.7532   -0.4790   -0.4132 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
M END


==> anc/mol/Y12W184EE4984524.mol <==
Y12W184EE4984524

R. J. Mathar, arxiv:1109.2358 
 12 18  0  0  0  0  0  0  0  0  1 V2000
   -0.0150    0.0444   -0.0259 A   0  0  0  1  0  3
   -0.0854   -1.0270    0.0847 A   0  0  0  1  0  3
    0.5713   -0.4146    0.7556 A   0  0  0  1  0  3
    1.0230   -1.1398    1.4252 A   0  0  0  1  0  3
    1.1004   -2.3918    1.1061 A   0  0  0  1  0  3
    0.4800   -2.2973    1.6270 A   0  0  0  1  0  3
    0.0508   -2.0464    0.4319 A   0  0  0  1  0  3
   -0.0121    1.6040   -1.4523 A   0  0  0  1  0  3
   -0.6005    2.7189   -1.2085 A   0  0  0  1  0  3
   -1.0812    2.2706   -1.6996 A   0  0  0  1  0  3
   -1.1264    1.7739   -0.5166 A   0  0  0  1  0  3
   -0.3051    0.9052   -0.5276 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  8  9  1  0  0  1  0
  8 10  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
  9 11  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
M END


==> anc/mol/Y14W189EE4627353.mol <==
Y14W189EE4627353

R. J. Mathar, arxiv:1109.2358 [-5,5]^7
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -1.3138   -0.1633   -0.4264 A   0  0  0  1  0  3
    1.3138    0.1633    0.4264 A   0  0  0  1  0  3
    0.9484    1.0999    0.1837 A   0  0  0  1  0  3
    0.0817    1.1726    0.7434 A   0  0  0  1  0  3
   -0.8415    0.7246    0.9850 A   0  0  0  1  0  3
    0.0220   -0.4202    1.4235 A   0  0  0  1  0  3
    1.1023   -0.8679    0.4848 A   0  0  0  1  0  3
    0.8415   -0.7246   -0.9850 A   0  0  0  1  0  3
   -0.0817   -1.1726   -0.7434 A   0  0  0  1  0  3
   -0.9484   -1.0999   -0.1837 A   0  0  0  1  0  3
   -0.6011   -0.9797    0.7831 A   0  0  0  1  0  3
    0.6011    0.9797   -0.7831 A   0  0  0  1  0  3
   -0.0220    0.4202   -1.4235 A   0  0  0  1  0  3
   -1.1023    0.8679   -0.4848 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 14  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 13  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W189EE4650858.mol <==
Y14W189EE4650858

R. J. Mathar, arxiv:1109.2358 [4,6,-5,5,-4,5,6;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.1534   -0.8446   -1.1354 A   0  0  0  1  0  3
   -0.4370   -1.2986   -0.5325 A   0  0  0  1  0  3
    0.3219   -0.9015    1.0933 A   0  0  0  1  0  3
    0.1049   -1.3010    0.7363 A   0  0  0  1  0  3
    1.1329   -0.8465   -0.3958 A   0  0  0  1  0  3
    1.3569    0.4350   -0.3551 A   0  0  0  1  0  3
    0.4428    0.8108   -1.0828 A   0  0  0  1  0  3
   -1.1288   -0.6379   -0.5873 A   0  0  0  1  0  3
   -1.2475   -0.4626    0.6217 A   0  0  0  1  0  3
   -1.0235    0.8189    0.6623 A   0  0  0  1  0  3
    0.5317    1.1405    0.8138 A   0  0  0  1  0  3
    0.5967    0.6700    1.1432 A   0  0  0  1  0  3
    0.0348    1.4000   -0.4468 A   0  0  0  1  0  3
   -0.8394    1.0175   -0.5348 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7 13  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 14  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W189EE4662280.mol <==
Y14W189EE4662280

R. J. Mathar, arxiv:1109.2358 [-5,5,-4,7,4,-6,-5,4,-4,5,7,-4,4,6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.3401    1.4671   -0.0730 A   0  0  0  1  0  3
   -0.9525    1.0438    0.0590 A   0  0  0  1  0  3
   -1.0415    0.0145    1.0513 A   0  0  0  1  0  3
   -0.9708   -0.9618    0.4453 A   0  0  0  1  0  3
   -0.9850   -0.9691   -0.4827 A   0  0  0  1  0  3
   -0.0748   -1.4230    0.2919 A   0  0  0  1  0  3
   -0.1916   -0.0484    1.4658 A   0  0  0  1  0  3
    0.5457    1.0181    0.9485 A   0  0  0  1  0  3
    1.3906    0.5058    0.1275 A   0  0  0  1  0  3
    1.1593   -0.8496    0.1949 A   0  0  0  1  0  3
    0.7561   -1.1760   -0.4909 A   0  0  0  1  0  3
    0.5956    0.0392   -1.2729 A   0  0  0  1  0  3
    0.7389    0.7388   -1.0942 A   0  0  0  1  0  3
   -0.6301    0.6006   -1.1706 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 14  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W189EE4664714.mol <==
Y14W189EE4664714

R. J. Mathar, arxiv:1109.2358 [-4,4,5,-4,5,-4,5;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.4902    0.9678    1.0315 A   0  0  0  1  0  3
    0.5571    0.0394    1.3996 A   0  0  0  1  0  3
    0.4665   -1.0230    0.9482 A   0  0  0  1  0  3
   -0.7667   -0.9354    0.8785 A   0  0  0  1  0  3
   -0.5254   -1.3046    0.1172 A   0  0  0  1  0  3
    1.2456   -0.3026    0.6480 A   0  0  0  1  0  3
    1.4067    0.2829   -0.4267 A   0  0  0  1  0  3
    1.0747   -0.6432   -0.7687 A   0  0  0  1  0  3
   -0.1209   -0.2758   -1.4642 A   0  0  0  1  0  3
   -0.8261   -0.5396   -1.0091 A   0  0  0  1  0  3
   -0.4813    1.3457   -0.1436 A   0  0  0  1  0  3
    0.3735    1.2306   -0.7854 A   0  0  0  1  0  3
   -0.6507    0.7716   -1.0698 A   0  0  0  1  0  3
   -1.2629    0.3863    0.6445 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W189EE4667561.mol <==
Y14W189EE4667561

R. J. Mathar, arxiv:1109.2358 [-5,4,-4,7,4,-4,5,6,-4,5,7,-5,4,-6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.3891   -0.0118    0.1227 A   0  0  0  1  0  3
   -1.0349   -0.6304    0.6105 A   0  0  0  1  0  3
   -1.4293    0.1945   -0.3671 A   0  0  0  1  0  3
   -0.9605    1.1513    0.2334 A   0  0  0  1  0  3
    0.1947    1.4160   -0.5150 A   0  0  0  1  0  3
    1.0073    1.0493    0.2819 A   0  0  0  1  0  3
    0.5820    0.4810    1.1725 A   0  0  0  1  0  3
   -0.5275    0.4014    1.3419 A   0  0  0  1  0  3
   -0.3088   -0.9511    1.1290 A   0  0  0  1  0  3
    0.4721   -1.4279    0.1133 A   0  0  0  1  0  3
   -0.0924   -1.2058   -0.6153 A   0  0  0  1  0  3
   -0.7307   -0.2321   -1.2759 A   0  0  0  1  0  3
    0.3232    0.3675   -1.4363 A   0  0  0  1  0  3
    1.1158   -0.6020   -0.7956 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 14  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W189EE4670425.mol <==
Y14W189EE4670425

R. J. Mathar, arxiv:1109.2358 [5,-6,5,-4,7,-5,4,-5,4,6,-4,7,-4,4]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.1340    1.3408   -0.6133 A   0  0  0  1  0  3
    1.1863    0.3747   -0.8377 A   0  0  0  1  0  3
    1.0349   -0.9675   -0.2294 A   0  0  0  1  0  3
    1.0873   -0.1149    0.9749 A   0  0  0  1  0  3
    0.8110   -0.6677    0.9859 A   0  0  0  1  0  3
    0.9500   -0.3404   -1.0342 A   0  0  0  1  0  3
   -0.3193   -0.4595   -1.3928 A   0  0  0  1  0  3
   -0.4584   -1.2555   -0.6401 A   0  0  0  1  0  3
   -1.2396   -0.7519    0.3792 A   0  0  0  1  0  3
   -0.4845   -0.4036    1.2946 A   0  0  0  1  0  3
   -0.1198    1.2566    0.7883 A   0  0  0  1  0  3
   -0.3124    0.8173    1.1806 A   0  0  0  1  0  3
   -1.4201    0.4339    0.1499 A   0  0  0  1  0  3
   -0.8494    0.7377   -1.0059 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 12  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W189EE4675706.mol <==
Y14W189EE4675706

R. J. Mathar, arxiv:1109.2358 [4,7,-4,7,-4,4,7]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.0990    0.4599    1.4206 A   0  0  0  1  0  3
   -0.6435   -0.5636    1.2344 A   0  0  0  1  0  3
   -1.4976   -0.0482    0.1022 A   0  0  0  1  0  3
   -0.9551   -0.5145   -1.0385 A   0  0  0  1  0  3
    0.1402    0.4481   -1.4265 A   0  0  0  1  0  3
    1.1474   -0.1740   -0.9447 A   0  0  0  1  0  3
    0.5196   -0.9176   -0.8097 A   0  0  0  1  0  3
   -0.2533   -1.4050   -0.4485 A   0  0  0  1  0  3
    0.3400   -1.2961    0.6783 A   0  0  0  1  0  3
    1.4353   -0.3335    0.2903 A   0  0  0  1  0  3
    1.0174    0.8961    0.6460 A   0  0  0  1  0  3
    0.1634    1.4115   -0.4862 A   0  0  0  1  0  3
   -0.9931    1.1190   -0.0273 A   0  0  0  1  0  3
   -0.5196    0.9176    0.8097 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 13  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W190EE4660848.mol <==
Y14W190EE4660848

R. J. Mathar, arxiv:1109.2358 [-4,5,6,-4,5,6,-5;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.8661   -0.1359    1.1175 A   0  0  0  1  0  3
   -0.8918   -0.6367    0.9660 A   0  0  0  1  0  3
   -0.6780   -0.1924    1.2795 A   0  0  0  1  0  3
    0.2710   -1.3726    0.2448 A   0  0  0  1  0  3
    1.2558   -0.9398    0.4754 A   0  0  0  1  0  3
    1.3126   -0.3247   -0.4349 A   0  0  0  1  0  3
    0.7219    1.2161    0.3658 A   0  0  0  1  0  3
   -0.7024    1.1110    0.6365 A   0  0  0  1  0  3
   -1.2537    0.9382   -0.4746 A   0  0  0  1  0  3
   -1.3825   -0.3023   -0.3608 A   0  0  0  1  0  3
   -0.2917   -0.8904   -1.1207 A   0  0  0  1  0  3
    0.0825   -0.5139   -1.3649 A   0  0  0  1  0  3
   -0.1922    0.8953   -1.1377 A   0  0  0  1  0  3
    0.8823    1.1483   -0.1919 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 12  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W190EE4677138.mol <==
Y14W190EE4677138

R. J. Mathar, arxiv:1109.2358 [5,-4,7,-4,4,-5,4]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.0263   -1.4286   -0.3432 A   0  0  0  1  0  3
   -0.2381   -1.2131    0.8406 A   0  0  0  1  0  3
   -1.2456   -0.5802    0.5208 A   0  0  0  1  0  3
   -0.7640   -0.4946   -1.1437 A   0  0  0  1  0  3
   -1.1237   -0.2547   -0.8994 A   0  0  0  1  0  3
   -0.9533    1.0706   -0.2214 A   0  0  0  1  0  3
   -1.1609    0.7448    0.8476 A   0  0  0  1  0  3
    0.1542    0.8101    1.2163 A   0  0  0  1  0  3
    0.6800   -0.3012    1.2968 A   0  0  0  1  0  3
    1.4262   -0.0383    0.3523 A   0  0  0  1  0  3
    0.5093    1.3672   -0.0880 A   0  0  0  1  0  3
    0.8690    1.1273   -0.3323 A   0  0  0  1  0  3
    0.6382    0.0091   -1.3025 A   0  0  0  1  0  3
    1.1823   -0.8181   -0.7441 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 13  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 14  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W191EE4691447.mol <==
Y14W191EE4691447

R. J. Mathar, arxiv:1109.2358 [4,-5,5,-5,-4,3,5;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.6383   -0.9350   -0.9237 A   0  0  0  1  0  3
   -0.5828    0.0359   -1.3417 A   0  0  0  1  0  3
   -1.2733    0.5136   -0.4285 A   0  0  0  1  0  3
   -1.0077   -0.9838    0.3618 A   0  0  0  1  0  3
   -1.1087   -0.5903    0.7292 A   0  0  0  1  0  3
   -0.2509    0.4922    1.4487 A   0  0  0  1  0  3
    0.4999    0.6127    1.3552 A   0  0  0  1  0  3
   -0.4432    1.4682    0.3314 A   0  0  0  1  0  3
    0.3054    1.5100    0.1741 A   0  0  0  1  0  3
    1.1077    0.5548   -0.7580 A   0  0  0  1  0  3
    0.9841    0.1175   -1.0639 A   0  0  0  1  0  3
    1.2776   -0.3548    0.5572 A   0  0  0  1  0  3
    0.5477   -1.3237    0.2978 A   0  0  0  1  0  3
    0.5823   -1.1174   -0.7397 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2 11  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 13  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 14  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W191EE4697169.mol <==
Y14W191EE4697169

R. J. Mathar, arxiv:1109.2358 [6,-6,5,-4,7,5,-6,-5,4,6,-5,7,-4,4]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.2782    1.3160    0.4121 A   0  0  0  1  0  3
   -0.5027    1.0764   -0.8188 A   0  0  0  1  0  3
   -0.6270    1.2885   -0.1681 A   0  0  0  1  0  3
   -0.4976    0.3759    1.3223 A   0  0  0  1  0  3
    0.4038   -0.7308    1.3517 A   0  0  0  1  0  3
    1.4701   -0.4527    0.4285 A   0  0  0  1  0  3
    1.2525    0.7505   -0.0054 A   0  0  0  1  0  3
    0.5418    0.8663   -0.9669 A   0  0  0  1  0  3
   -0.7226   -0.4240   -1.1919 A   0  0  0  1  0  3
    0.0174   -0.5028   -1.3727 A   0  0  0  1  0  3
    0.7504   -1.3221   -0.4619 A   0  0  0  1  0  3
   -0.1674   -1.5346    0.4683 A   0  0  0  1  0  3
   -1.0756   -0.9629    0.1084 A   0  0  0  1  0  3
   -1.1213    0.2562    0.8943 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W191EE4704309.mol <==
Y14W191EE4704309

R. J. Mathar, arxiv:1109.2358 [5,-6,6,-4,7,-5,4]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.6018    1.2352    0.5268 A   0  0  0  1  0  3
   -0.4509    0.8218   -1.1176 A   0  0  0  1  0  3
   -0.9382   -0.1276   -1.1102 A   0  0  0  1  0  3
    0.3279   -0.9294   -1.0635 A   0  0  0  1  0  3
    1.4078   -0.2532    0.2105 A   0  0  0  1  0  3
    0.7666   -0.6362    1.2394 A   0  0  0  1  0  3
    0.0660   -1.4296    0.6807 A   0  0  0  1  0  3
    0.6146   -1.1873   -0.6148 A   0  0  0  1  0  3
    0.7813    0.4170   -1.1591 A   0  0  0  1  0  3
    1.1375    0.8750   -0.2633 A   0  0  0  1  0  3
   -0.1945    1.4296    0.1443 A   0  0  0  1  0  3
   -1.4395    0.1343    0.0081 A   0  0  0  1  0  3
   -1.0915   -0.5820    0.9993 A   0  0  0  1  0  3
   -0.3853    0.2323    1.5195 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  6 14  1  0  0  1  0
  7  8  1  0  0  1  0
  7 13  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W191EE4704310.mol <==
Y14W191EE4704310

R. J. Mathar, arxiv:1109.2358 [4,-4,4,7,-4,4,-4,5,5,-4,7,4,-5,-5]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.4377   -0.2262    1.3641 A   0  0  0  1  0  3
    1.2782   -0.0675    0.7490 A   0  0  0  1  0  3
    0.9226   -1.0513    0.1149 A   0  0  0  1  0  3
    0.8445   -1.0106   -0.7038 A   0  0  0  1  0  3
   -0.0198   -1.4127    0.2991 A   0  0  0  1  0  3
   -0.8515   -0.9954   -0.7030 A   0  0  0  1  0  3
   -1.1733   -0.7600    0.0117 A   0  0  0  1  0  3
   -1.3721    0.6963    0.1873 A   0  0  0  1  0  3
   -1.1701    0.9891   -0.3700 A   0  0  0  1  0  3
   -0.5920    0.1959   -1.3304 A   0  0  0  1  0  3
    0.7886    0.2212   -1.2341 A   0  0  0  1  0  3
    1.1412    0.9333   -0.1100 A   0  0  0  1  0  3
    0.0385    1.4770    0.5595 A   0  0  0  1  0  3
   -0.2725    1.0108    1.1657 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 13  1  0  0  1  0
  9 10  1  0  0  1  0
  9 14  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W191EE4705742.mol <==
Y14W191EE4705742

R. J. Mathar, arxiv:1109.2358 [7,-6,4,-6,6,-6,-4,7,4,6,-6,6,-4,6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.2224    0.1065    0.7862 A   0  0  0  1  0  3
   -0.5052    0.3814    1.3009 A   0  0  0  1  0  3
   -0.6338    1.2709    0.3772 A   0  0  0  1  0  3
   -1.1337    0.7017   -0.8283 A   0  0  0  1  0  3
   -0.6002    0.5238   -1.3528 A   0  0  0  1  0  3
    0.7378    0.8106   -0.9798 A   0  0  0  1  0  3
    0.5361    1.3639    0.1520 A   0  0  0  1  0  3
    0.9162    0.2214    1.1304 A   0  0  0  1  0  3
    0.3296   -1.1804    0.8177 A   0  0  0  1  0  3
   -0.8031   -0.8141    0.9228 A   0  0  0  1  0  3
   -1.2585   -0.8357   -0.4260 A   0  0  0  1  0  3
   -0.7254   -1.0185   -0.9492 A   0  0  0  1  0  3
    0.5676   -1.2858   -0.4313 A   0  0  0  1  0  3
    1.3503   -0.2456   -0.5197 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 12  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  6 14  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W191EE4706319.mol <==
Y14W191EE4706319

R. J. Mathar, arxiv:1109.2358 [5,6,-5,6,6,-5,6;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.7827   -1.2247    0.0276 A   0  0  0  1  0  3
   -0.1012   -1.1761    0.8572 A   0  0  0  1  0  3
   -0.6851    0.5905    1.1447 A   0  0  0  1  0  3
    0.3435    0.8975    1.0908 A   0  0  0  1  0  3
    0.4531   -0.1316    1.3805 A   0  0  0  1  0  3
    1.0035   -0.8619    0.6574 A   0  0  0  1  0  3
    1.3579   -0.3387   -0.7623 A   0  0  0  1  0  3
    0.8097    0.9490   -1.0024 A   0  0  0  1  0  3
    0.7612    1.1108   -0.2724 A   0  0  0  1  0  3
   -0.1933   -0.6878   -1.1734 A   0  0  0  1  0  3
    0.2027   -0.1949   -1.5754 A   0  0  0  1  0  3
   -0.5998    0.9033   -1.1679 A   0  0  0  1  0  3
   -1.3301    0.6187    0.1740 A   0  0  0  1  0  3
   -1.2394   -0.4540    0.6215 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3 13  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 14  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W191EE4711027.mol <==
Y14W191EE4711027

R. J. Mathar, arxiv:1109.2358 [7,-4,3,7,4,-3,6,7,-4,4,7,4,-6,-4]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.5887    0.7830    1.0245 A   0  0  0  1  0  3
   -0.2823    1.3008    0.6616 A   0  0  0  1  0  3
    0.6623    1.2444    0.1487 A   0  0  0  1  0  3
    0.9245   -0.5574    0.9430 A   0  0  0  1  0  3
    0.6508   -1.4431    0.0200 A   0  0  0  1  0  3
   -0.7509   -1.4127   -0.0338 A   0  0  0  1  0  3
   -0.6498   -0.7783   -1.2381 A   0  0  0  1  0  3
    0.7456   -0.8479   -1.1098 A   0  0  0  1  0  3
    1.0760    0.3933   -0.8615 A   0  0  0  1  0  3
    0.2994    1.0562   -0.9873 A   0  0  0  1  0  3
   -0.9301    0.4448   -1.0728 A   0  0  0  1  0  3
   -1.3378    0.6110    0.2096 A   0  0  0  1  0  3
   -1.0908   -0.5633    0.8407 A   0  0  0  1  0  3
    0.0944   -0.2306    1.4552 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W191EE4714460.mol <==
Y14W191EE4714460

R. J. Mathar, arxiv:1109.2358 [7,4,-4,6,-5,-4,4,7,3,-6,-4,-3,4,5]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.0924    0.1748    0.9797 A   0  0  0  1  0  3
    0.1200    0.4711    1.3744 A   0  0  0  1  0  3
   -0.4552    1.3741   -0.1329 A   0  0  0  1  0  3
   -1.2935    0.6133   -0.3327 A   0  0  0  1  0  3
   -1.0390    0.6217    0.7902 A   0  0  0  1  0  3
   -0.5925   -0.3517    1.3072 A   0  0  0  1  0  3
   -0.0744   -1.4044    0.4707 A   0  0  0  1  0  3
    0.9908   -1.0715    0.2636 A   0  0  0  1  0  3
    0.7300   -0.8536   -1.0957 A   0  0  0  1  0  3
   -0.9445   -0.6047   -1.1031 A   0  0  0  1  0  3
   -0.4612   -1.2258   -0.8642 A   0  0  0  1  0  3
    0.6743   -0.0988   -1.4178 A   0  0  0  1  0  3
    0.5334    1.1842   -0.6878 A   0  0  0  1  0  3
    0.7194    1.1712    0.4483 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3 13  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 14  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W192EE4691455.mol <==
Y14W192EE4691455

R. J. Mathar, arxiv:1109.2358 [-5,-4,4,7,-5,3,-4,5,-3,5,7,4,-5,5]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.1923    0.3822   -1.3906 A   0  0  0  1  0  3
    1.3144   -0.7191   -0.5949 A   0  0  0  1  0  3
    0.5330   -1.1570    0.6951 A   0  0  0  1  0  3
   -0.1292   -1.3009   -0.0191 A   0  0  0  1  0  3
   -0.0741   -1.0181   -0.9951 A   0  0  0  1  0  3
    1.3637   -0.0637   -0.4783 A   0  0  0  1  0  3
    0.9574    1.0915    0.2677 A   0  0  0  1  0  3
    0.2558    1.3094   -0.6037 A   0  0  0  1  0  3
   -0.7845    1.0723   -0.0413 A   0  0  0  1  0  3
   -1.2044    0.8610    0.8715 A   0  0  0  1  0  3
    0.1349    0.7901    1.3873 A   0  0  0  1  0  3
   -0.1992   -0.5463    1.4660 A   0  0  0  1  0  3
   -1.4727   -0.2384    0.4950 A   0  0  0  1  0  3
   -0.8875   -0.4630   -1.0597 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 14  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 13  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W193EE4699597.mol <==
Y14W193EE4699597

R. J. Mathar, arxiv:1109.2358 [7,-5,3,5,7,-3,6,7,-5,4,5,7,-6,-4]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.5007   -0.7036   -1.0841 A   0  0  0  1  0  3
   -1.2418   -0.4919    0.7969 A   0  0  0  1  0  3
   -0.8701    0.6575    0.9742 A   0  0  0  1  0  3
    0.4901    0.8578    1.0777 A   0  0  0  1  0  3
    0.8968   -0.3841    1.1103 A   0  0  0  1  0  3
   -0.2785   -0.9994    1.0539 A   0  0  0  1  0  3
   -0.7572   -1.3544    0.1072 A   0  0  0  1  0  3
   -1.2417    0.6152   -0.0294 A   0  0  0  1  0  3
   -0.3440    1.0690   -1.0541 A   0  0  0  1  0  3
   -0.1031    0.6401   -1.3971 A   0  0  0  1  0  3
    1.0159    1.3348   -0.1678 A   0  0  0  1  0  3
    1.3779    0.6905   -0.6830 A   0  0  0  1  0  3
    1.3201   -0.6196   -0.1038 A   0  0  0  1  0  3
    0.2364   -1.3120   -0.6009 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W193EE4705310.mol <==
Y14W193EE4705310

R. J. Mathar, arxiv:1109.2358 [-4,5,7,4,7,7,-5]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.1037   -1.1104    1.1599 A   0  0  0  1  0  3
   -0.5707   -0.6778    0.9347 A   0  0  0  1  0  3
    0.1696    1.1440    0.7749 A   0  0  0  1  0  3
   -0.3897    1.4130   -0.0739 A   0  0  0  1  0  3
    0.2969    1.1380   -1.2355 A   0  0  0  1  0  3
    1.3912    0.4835   -0.5809 A   0  0  0  1  0  3
    1.0832    0.7033    0.7153 A   0  0  0  1  0  3
    0.2797    0.1168    1.5606 A   0  0  0  1  0  3
   -1.1197    0.7096    0.4801 A   0  0  0  1  0  3
   -1.2257   -0.7577   -0.1424 A   0  0  0  1  0  3
   -0.9906   -0.6810   -0.7715 A   0  0  0  1  0  3
   -0.1024   -0.2501   -1.6762 A   0  0  0  1  0  3
    0.9077   -0.7861   -1.0327 A   0  0  0  1  0  3
    0.1667   -1.4449   -0.1124 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 11  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 14  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W193EE4718167.mol <==
Y14W193EE4718167

R. J. Mathar, arxiv:1109.2358 [5,-3,5,6,6,-5,5;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.0565    0.6155   -1.4709 A   0  0  0  1  0  3
   -1.0602    1.0406   -0.5821 A   0  0  0  1  0  3
   -0.0456    1.5638    0.3135 A   0  0  0  1  0  3
   -0.0950    0.6960    1.2641 A   0  0  0  1  0  3
   -0.9168    0.3578    0.8295 A   0  0  0  1  0  3
   -1.4444    0.0002    0.0729 A   0  0  0  1  0  3
   -0.8341   -1.2784    0.3186 A   0  0  0  1  0  3
    0.9368   -0.9152    0.8464 A   0  0  0  1  0  3
    0.3512   -0.6672    1.3650 A   0  0  0  1  0  3
   -0.2485   -1.5264   -0.1999 A   0  0  0  1  0  3
    0.0928   -0.6507   -1.2882 A   0  0  0  1  0  3
    0.9197   -0.4198   -0.7966 A   0  0  0  1  0  3
    1.4422    0.0451   -0.0970 A   0  0  0  1  0  3
    0.9582    1.1387   -0.5753 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3 14  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  8 13  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W193EE4719176.mol <==
Y14W193EE4719176

R. J. Mathar, arxiv:1109.2358 [7,-6,-4,7,4,6,7,7,-4,6,7,-6,4,7]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -1.0353   -0.5902   -0.8000 A   0  0  0  1  0  3
    0.2979   -1.0139   -0.9955 A   0  0  0  1  0  3
    0.6700   -1.4281    0.2234 A   0  0  0  1  0  3
    1.3829   -0.3917    0.6554 A   0  0  0  1  0  3
    0.5717    0.4348    1.4067 A   0  0  0  1  0  3
   -0.6543   -0.0793    1.4492 A   0  0  0  1  0  3
   -0.5463   -1.1435    0.7084 A   0  0  0  1  0  3
   -1.2271   -0.6196   -0.4129 A   0  0  0  1  0  3
   -0.4490    0.6908   -1.1793 A   0  0  0  1  0  3
    0.7549    0.1370   -1.3950 A   0  0  0  1  0  3
    1.4352    0.5673   -0.3362 A   0  0  0  1  0  3
    0.6221    1.3921    0.4140 A   0  0  0  1  0  3
   -0.5743    1.4761   -0.1723 A   0  0  0  1  0  3
   -1.2483    0.5681    0.4340 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 14  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W193EE4723870.mol <==
Y14W193EE4723870

R. J. Mathar, arxiv:1109.2358 [3,-6,5,-3,7,5,7,-5,4,6,-5,7,-4,7]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.0881   -0.9004    0.0705 A   0  0  0  1  0  3
    0.0389   -1.0562   -1.1374 A   0  0  0  1  0  3
    0.2814   -0.5122   -1.4541 A   0  0  0  1  0  3
    0.8197    0.6649   -1.0106 A   0  0  0  1  0  3
    1.4712    0.1841   -0.0622 A   0  0  0  1  0  3
    0.9425    0.5442    0.9029 A   0  0  0  1  0  3
    0.0684   -0.9158    1.0819 A   0  0  0  1  0  3
   -0.8151   -1.2520   -0.2193 A   0  0  0  1  0  3
   -1.3205   -0.6175   -0.5879 A   0  0  0  1  0  3
   -1.4441    0.6092    0.1188 A   0  0  0  1  0  3
   -0.2187    1.5001    0.3355 A   0  0  0  1  0  3
    0.0744    1.5418   -0.2707 A   0  0  0  1  0  3
   -1.0097    0.6796    0.8936 A   0  0  0  1  0  3
    0.0235   -0.4697    1.3389 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 12  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 13  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W193EE4730020.mol <==
Y14W193EE4730020

R. J. Mathar, arxiv:1109.2358 [5,-3,4,6,6,-5,-4;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.8146   -0.6461   -0.9504 A   0  0  0  1  0  3
    1.0692    0.5837   -0.9734 A   0  0  0  1  0  3
    0.5086    0.8194   -1.2108 A   0  0  0  1  0  3
   -0.4437   -0.5303   -1.2807 A   0  0  0  1  0  3
   -0.4236   -1.5004   -0.2064 A   0  0  0  1  0  3
    0.7009   -1.4169    0.0610 A   0  0  0  1  0  3
    0.4062   -0.7898    1.3091 A   0  0  0  1  0  3
   -0.7341   -0.8397    1.1087 A   0  0  0  1  0  3
   -0.9644    0.5776    0.9245 A   0  0  0  1  0  3
    0.1768    1.5254    0.1945 A   0  0  0  1  0  3
    0.7326    1.3000    0.4523 A   0  0  0  1  0  3
    0.2850    0.4810    1.2930 A   0  0  0  1  0  3
   -1.2281    0.5672    0.3343 A   0  0  0  1  0  3
   -0.8999   -0.1312   -1.0558 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W193EE4732454.mol <==
Y14W193EE4732454

R. J. Mathar, arxiv:1109.2358 [-4,3,-5,4,-3,7,3,-4,5,-3,4,5,7,-5]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.6983   -1.0894   -0.8597 A   0  0  0  1  0  3
   -0.3839   -1.4680   -0.3500 A   0  0  0  1  0  3
    0.9671   -1.0812   -0.1922 A   0  0  0  1  0  3
    1.1976   -0.4043    0.5040 A   0  0  0  1  0  3
    0.1779    0.7241   -1.1472 A   0  0  0  1  0  3
    0.4085   -0.1958   -1.3787 A   0  0  0  1  0  3
    1.3269   -0.0510   -0.6210 A   0  0  0  1  0  3
    1.0344    1.0077    0.6141 A   0  0  0  1  0  3
    0.7727    0.2349    1.3520 A   0  0  0  1  0  3
   -0.6310    0.3800    1.3983 A   0  0  0  1  0  3
   -0.3850    1.4045    0.6224 A   0  0  0  1  0  3
   -0.8537    1.0854   -0.3759 A   0  0  0  1  0  3
   -1.5398   -0.1273   -0.1593 A   0  0  0  1  0  3
   -1.3934   -0.4196    0.5930 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2 13  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 14  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W193EE4748376.mol <==
Y14W193EE4748376

R. J. Mathar, arxiv:1109.2358 [5,-6,6,-4,7,-5,6,3,-6,6,-3,7,-6,4]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.4289    1.3530    0.3179 A   0  0  0  1  0  3
   -0.6276    1.2017    0.5214 A   0  0  0  1  0  3
   -1.0890    0.3338   -0.9008 A   0  0  0  1  0  3
   -1.2243   -0.6924   -0.4247 A   0  0  0  1  0  3
   -0.1137   -1.4541   -0.5804 A   0  0  0  1  0  3
    0.5979   -0.8124   -1.2029 A   0  0  0  1  0  3
   -0.0785    0.3410   -1.4270 A   0  0  0  1  0  3
   -0.1210    1.2276   -0.6997 A   0  0  0  1  0  3
   -1.3606    0.1097    0.3847 A   0  0  0  1  0  3
   -0.6345    0.3940    1.2481 A   0  0  0  1  0  3
    0.6651   -0.1448    1.4008 A   0  0  0  1  0  3
    1.3906   -0.9064    0.0295 A   0  0  0  1  0  3
    0.9660   -1.2893    0.4009 A   0  0  0  1  0  3
    1.2009    0.3385    0.9321 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 11 14  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W193EE4755605.mol <==
Y14W193EE4755605

R. J. Mathar, arxiv:1109.2358 [6,7,-6,6,-5,7,-6,4,7,-6,6,-4,7,5]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.2147   -0.3491    0.7358 A   0  0  0  1  0  3
    1.2870   -0.4379   -0.7624 A   0  0  0  1  0  3
    1.3067    0.2599   -0.8177 A   0  0  0  1  0  3
    0.6337    1.2801   -0.2433 A   0  0  0  1  0  3
   -0.7125    1.3542   -0.3192 A   0  0  0  1  0  3
   -1.5261   -0.1994    0.0368 A   0  0  0  1  0  3
   -0.8095   -0.4724    1.1231 A   0  0  0  1  0  3
    0.4170   -1.1371    0.8204 A   0  0  0  1  0  3
    0.5810   -1.3413   -0.4833 A   0  0  0  1  0  3
   -0.0236   -1.0342   -1.1794 A   0  0  0  1  0  3
   -1.2460   -0.3717   -0.8776 A   0  0  0  1  0  3
   -1.2414    0.9323   -0.1383 A   0  0  0  1  0  3
   -0.5899    0.6288    1.1812 A   0  0  0  1  0  3
    0.7092    0.8878    0.9239 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7 13  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W194EE4725303.mol <==
Y14W194EE4725303

R. J. Mathar, arxiv:1109.2358 [6,-5,5,-4,7,3,-6,-5,-3,3,5,7,-3,4]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.5885    1.1053   -0.8930 A   0  0  0  1  0  3
    0.7907    0.4966   -1.1010 A   0  0  0  1  0  3
    1.3205    0.2689   -0.2547 A   0  0  0  1  0  3
    0.0606   -1.3808   -0.1052 A   0  0  0  1  0  3
   -0.0517   -1.0829   -0.9491 A   0  0  0  1  0  3
    1.0441   -0.5964   -0.7685 A   0  0  0  1  0  3
    1.1297   -0.2795    1.0204 A   0  0  0  1  0  3
    1.2918    0.7283    0.8216 A   0  0  0  1  0  3
   -0.1583    1.0742    1.1315 A   0  0  0  1  0  3
   -0.2033   -0.1864    1.5389 A   0  0  0  1  0  3
   -0.8272   -0.8979    0.7549 A   0  0  0  1  0  3
   -1.6263   -0.3265   -0.3172 A   0  0  0  1  0  3
   -1.2800   -0.1888   -0.8179 A   0  0  0  1  0  3
   -0.9021    1.2658   -0.0605 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 14  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W194EE4731023.mol <==
Y14W194EE4731023

R. J. Mathar, arxiv:1109.2358 [3,5,6,-3,5,6,-5;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.7407   -0.9328    0.6711 A   0  0  0  1  0  3
    1.2901    0.2282   -0.5612 A   0  0  0  1  0  3
    0.2988    1.1622   -0.9948 A   0  0  0  1  0  3
   -1.0469    0.6957   -0.9322 A   0  0  0  1  0  3
   -1.1082   -0.5600   -0.9527 A   0  0  0  1  0  3
   -1.0275   -1.1163    0.3575 A   0  0  0  1  0  3
   -0.4031   -0.2841    1.3372 A   0  0  0  1  0  3
   -0.3753    0.2784    1.3465 A   0  0  0  1  0  3
   -0.9146    1.1988    0.3952 A   0  0  0  1  0  3
    0.2181    1.6867    0.1460 A   0  0  0  1  0  3
    0.8267    0.8342    0.6997 A   0  0  0  1  0  3
    1.2624   -0.3343   -0.5707 A   0  0  0  1  0  3
    0.1859   -1.1529   -1.0325 A   0  0  0  1  0  3
    0.0529   -1.7038    0.0910 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  6 14  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W194EE4739737.mol <==
Y14W194EE4739737

R. J. Mathar, arxiv:1109.2358 [-3,6,4,7,4,7,-4,-6,-4,4,7,3,7,-4]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -1.0058   -0.6222    0.6012 A   0  0  0  1  0  3
    1.2289   -0.6992    0.4347 A   0  0  0  1  0  3
    0.7907   -1.2112    0.6303 A   0  0  0  1  0  3
    0.1261   -0.4043    1.3597 A   0  0  0  1  0  3
   -0.8611   -1.2490    0.5128 A   0  0  0  1  0  3
   -0.6373   -0.9326   -0.9175 A   0  0  0  1  0  3
    0.7230   -1.0798   -0.8749 A   0  0  0  1  0  3
    1.3539   -0.0640   -0.7592 A   0  0  0  1  0  3
    0.8931    1.2844   -0.6700 A   0  0  0  1  0  3
   -0.1896    1.4949    0.4121 A   0  0  0  1  0  3
   -0.0417    1.1269    1.0353 A   0  0  0  1  0  3
   -0.0782    1.3142   -0.7838 A   0  0  0  1  0  3
   -1.0280    0.3995   -0.9663 A   0  0  0  1  0  3
   -1.2738    0.6423   -0.0144 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 10 14  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W194EE4741178.mol <==
Y14W194EE4741178

R. J. Mathar, arxiv:1109.2358 [6,7,5,-6,5,7,-6,-5,7,-5,3,6,7,-3]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.4085   -0.1840   -1.5082 A   0  0  0  1  0  3
    0.8406    0.2262   -1.1816 A   0  0  0  1  0  3
    0.8911    1.2238   -0.2782 A   0  0  0  1  0  3
    0.9043    0.3038    1.1961 A   0  0  0  1  0  3
   -0.3850   -0.5248    1.2898 A   0  0  0  1  0  3
   -0.8280   -0.2667    1.0590 A   0  0  0  1  0  3
    0.2467   -1.3704   -0.0747 A   0  0  0  1  0  3
    1.2954   -0.4825   -0.4202 A   0  0  0  1  0  3
    1.3987    0.3686    0.5838 A   0  0  0  1  0  3
    0.3478    1.6152    0.3172 A   0  0  0  1  0  3
   -1.0019    0.9608    0.3163 A   0  0  0  1  0  3
   -1.4037    0.3540   -0.6028 A   0  0  0  1  0  3
   -1.3463   -0.8061    0.0727 A   0  0  0  1  0  3
   -0.5513   -1.4177   -0.7692 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W194EE4744879.mol <==
Y14W194EE4744879

R. J. Mathar, arxiv:1109.2358 [7,-4,6,7,-6,-6,3,7,-6,-3,7,4,6,6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.4705    1.3008    0.4794 A   0  0  0  1  0  3
   -0.1075    0.4495    1.3767 A   0  0  0  1  0  3
   -1.1222    0.0145    0.8809 A   0  0  0  1  0  3
   -0.3445   -1.3720    0.1905 A   0  0  0  1  0  3
    0.9159   -1.1558   -0.4742 A   0  0  0  1  0  3
    0.9901    0.0831   -1.2064 A   0  0  0  1  0  3
   -0.1073    0.5703   -1.4512 A   0  0  0  1  0  3
   -0.3959    1.4542   -0.4633 A   0  0  0  1  0  3
   -1.5410    0.6850   -0.1491 A   0  0  0  1  0  3
   -1.2067   -0.2135   -0.9475 A   0  0  0  1  0  3
   -0.8370   -1.1534    0.0807 A   0  0  0  1  0  3
    0.3731   -0.6492    1.2144 A   0  0  0  1  0  3
    1.4720   -0.6526    0.5228 A   0  0  0  1  0  3
    1.4404    0.6390   -0.0537 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  6 14  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W194EE4748901.mol <==
Y14W194EE4748901

R. J. Mathar, arxiv:1109.2358 [4,6,-3,6,-4,7,4,-6,3,-6,-4,-3,7,3]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.0918   -0.9580    0.9122 A   0  0  0  1  0  3
   -0.3402   -1.3510    0.7474 A   0  0  0  1  0  3
   -1.0715   -0.1074    0.9766 A   0  0  0  1  0  3
   -1.3836    0.7010   -0.0739 A   0  0  0  1  0  3
   -1.1050    1.1326   -0.6184 A   0  0  0  1  0  3
   -0.4901    0.0853   -1.4596 A   0  0  0  1  0  3
   -0.0388    0.8480   -1.2751 A   0  0  0  1  0  3
    0.9155    1.0199   -0.4948 A   0  0  0  1  0  3
    0.0761    1.4244    0.2922 A   0  0  0  1  0  3
   -0.2537    0.5297    1.3061 A   0  0  0  1  0  3
    0.5227   -0.5026    1.1112 A   0  0  0  1  0  3
    0.0147   -1.0895   -0.8312 A   0  0  0  1  0  3
    0.5400   -1.4140   -0.3797 A   0  0  0  1  0  3
    1.5220   -0.3184   -0.2131 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2 13  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 14  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W195EE4732016.mol <==
Y14W195EE4732016

R. J. Mathar, arxiv:1109.2358 [7,-5,7,-4,7,3,6,7,-3,7,5,7,-6,4]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.9845    1.0333   -0.2479 A   0  0  0  1  0  3
   -1.3679   -0.1971   -0.4457 A   0  0  0  1  0  3
   -0.5256   -0.7541   -1.0828 A   0  0  0  1  0  3
    0.2819   -1.3315    0.2862 A   0  0  0  1  0  3
    0.6756   -0.1486    1.3049 A   0  0  0  1  0  3
    0.9493    0.6286    1.0587 A   0  0  0  1  0  3
    1.2486    0.9017   -0.2161 A   0  0  0  1  0  3
    0.1217    1.2327   -0.9627 A   0  0  0  1  0  3
    0.3119    0.0106   -1.6667 A   0  0  0  1  0  3
    1.2834   -0.4248   -0.9896 A   0  0  0  1  0  3
    0.4566   -1.3358   -0.2059 A   0  0  0  1  0  3
   -1.0320   -0.7966    0.4987 A   0  0  0  1  0  3
   -0.5311    0.3285    1.5426 A   0  0  0  1  0  3
   -0.8876    0.8533    1.1263 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 14  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W195EE4732025.mol <==
Y14W195EE4732025

R. J. Mathar, arxiv:1109.2358 [5,-5,7,4,7,-5,7,-4,4,7,5,7,-4,7]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.7680    0.9719    0.2753 A   0  0  0  1  0  3
    1.4164    0.1565   -0.1523 A   0  0  0  1  0  3
    0.9227    0.2160   -1.2373 A   0  0  0  1  0  3
   -0.5046    0.9545   -1.1251 A   0  0  0  1  0  3
   -0.8682    1.2568    0.3132 A   0  0  0  1  0  3
   -1.0023   -0.0878    1.1902 A   0  0  0  1  0  3
   -0.8717   -1.0339    0.4744 A   0  0  0  1  0  3
   -1.0898   -0.4536   -0.4656 A   0  0  0  1  0  3
   -0.7797   -0.1504   -1.4877 A   0  0  0  1  0  3
    0.2948   -1.0637   -1.2970 A   0  0  0  1  0  3
    0.2510   -1.4491    0.0267 A   0  0  0  1  0  3
    1.0678   -0.6752    0.7533 A   0  0  0  1  0  3
    0.3345    0.0501    1.6692 A   0  0  0  1  0  3
    0.0611    1.3080    1.0627 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 14  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W195EE4734090.mol <==
Y14W195EE4734090

R. J. Mathar, arxiv:1109.2358 [5,-3,-5,4,5,-5,4;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.9164    0.4610   -0.9975 A   0  0  0  1  0  3
    0.4862    0.6848   -1.3411 A   0  0  0  1  0  3
    1.1738   -0.8289   -0.6625 A   0  0  0  1  0  3
   -0.0613   -1.4212   -0.1538 A   0  0  0  1  0  3
   -0.9776   -0.9258    0.7884 A   0  0  0  1  0  3
   -0.3311   -0.2671    1.7475 A   0  0  0  1  0  3
    0.9047    0.2299    1.2364 A   0  0  0  1  0  3
    1.2870   -0.4879    0.1367 A   0  0  0  1  0  3
   -0.1749   -0.3072   -1.2961 A   0  0  0  1  0  3
    0.0532   -0.8092   -1.0710 A   0  0  0  1  0  3
    0.5550    1.1234   -0.5856 A   0  0  0  1  0  3
    0.4300    1.2749    0.7680 A   0  0  0  1  0  3
   -0.9121    1.0119    1.1741 A   0  0  0  1  0  3
   -1.5167    0.2611    0.2564 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2 11  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 14  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W195EE4739167.mol <==
Y14W195EE4739167

R. J. Mathar, arxiv:1109.2358 [-5,-4,3,7,4,-3,7,5,-4,5,7,4,-5,7]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.1373    0.0316   -1.5844 A   0  0  0  1  0  3
   -0.8081   -0.5837   -1.0355 A   0  0  0  1  0  3
   -0.4036   -1.4381    0.3751 A   0  0  0  1  0  3
   -0.9696   -0.8651    1.0670 A   0  0  0  1  0  3
   -1.2713   -0.4181   -0.0234 A   0  0  0  1  0  3
   -1.2686    0.4239   -0.5462 A   0  0  0  1  0  3
   -0.5247    1.4644   -0.1265 A   0  0  0  1  0  3
    0.5831    1.2276   -1.0102 A   0  0  0  1  0  3
    1.2935    0.8869    0.1330 A   0  0  0  1  0  3
    0.3056    1.1546    1.0157 A   0  0  0  1  0  3
    0.0747    0.0067    1.6896 A   0  0  0  1  0  3
    0.8281   -0.8970    0.9630 A   0  0  0  1  0  3
    1.3835   -0.3512    0.0791 A   0  0  0  1  0  3
    0.6401   -0.6425   -0.9963 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 14  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W195EE4749901.mol <==
Y14W195EE4749901

R. J. Mathar, arxiv:1109.2358 [3,4,5,-3,5,-4,5;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -1.0024    0.8470   -0.5771 A   0  0  0  1  0  3
    0.2336    1.3864   -0.9494 A   0  0  0  1  0  3
    0.8023    1.0369   -0.7575 A   0  0  0  1  0  3
    1.3117    0.6123    0.5817 A   0  0  0  1  0  3
    1.6070    0.3295   -0.3458 A   0  0  0  1  0  3
    0.9228   -0.7771   -0.7557 A   0  0  0  1  0  3
    0.2474   -0.2447   -1.3922 A   0  0  0  1  0  3
   -1.0898   -0.1316   -0.9459 A   0  0  0  1  0  3
   -1.4107   -0.8698    0.3796 A   0  0  0  1  0  3
   -0.8618    0.0851    1.3103 A   0  0  0  1  0  3
    0.4286    0.0003    1.5113 A   0  0  0  1  0  3
   -0.1625   -1.2786    1.1012 A   0  0  0  1  0  3
    0.1123   -1.3170    0.2529 A   0  0  0  1  0  3
   -1.1384    0.3213    0.5867 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 10 14  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W195EE4762118.mol <==
Y14W195EE4762118

R. J. Mathar, arxiv:1109.2358 [3,6,-5,-3,4,4,6;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.4187    0.5802    1.3679 A   0  0  0  1  0  3
    0.0132    1.1577    1.0261 A   0  0  0  1  0  3
    0.1198    1.4844   -0.3984 A   0  0  0  1  0  3
    0.4408    1.0456   -1.0091 A   0  0  0  1  0  3
    1.2112   -0.2616   -0.8778 A   0  0  0  1  0  3
   -0.0330   -1.4183   -0.5766 A   0  0  0  1  0  3
   -0.7222   -1.0449    0.6737 A   0  0  0  1  0  3
    0.1800   -0.4357    1.4700 A   0  0  0  1  0  3
    0.9222   -0.3847    1.1810 A   0  0  0  1  0  3
    1.3821   -0.6577   -0.1832 A   0  0  0  1  0  3
    0.1129   -0.9781   -1.1667 A   0  0  0  1  0  3
   -0.6924    0.3883   -1.3040 A   0  0  0  1  0  3
   -1.1974    0.5574   -0.7751 A   0  0  0  1  0  3
   -1.3187   -0.0327    0.5720 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4 13  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W195EE4764838.mol <==
Y14W195EE4764838

R. J. Mathar, arxiv:1109.2358 [-3,3,6,7,-3,-6,3,5,-6,-3,7,3,-5,6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.4580   -0.5723    1.3721 A   0  0  0  1  0  3
    0.4639    0.7989    1.2423 A   0  0  0  1  0  3
    0.6697    1.3434   -0.3322 A   0  0  0  1  0  3
    1.1823    0.9601   -0.0997 A   0  0  0  1  0  3
   -0.2323    1.1358    1.0039 A   0  0  0  1  0  3
   -1.2421    0.2441    0.6629 A   0  0  0  1  0  3
   -1.3654   -0.0076   -0.6981 A   0  0  0  1  0  3
   -1.0034   -0.6819   -0.9617 A   0  0  0  1  0  3
   -0.0445    0.6227   -1.4049 A   0  0  0  1  0  3
    0.2458    0.0151   -1.5063 A   0  0  0  1  0  3
    1.2390   -0.3151   -0.6132 A   0  0  0  1  0  3
    0.8966   -1.2508    0.2434 A   0  0  0  1  0  3
   -0.4504   -1.4890    0.0076 A   0  0  0  1  0  3
   -0.8172   -0.8035    1.0838 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 14  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  8 13  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W195EE4765770.mol <==
Y14W195EE4765770

R. J. Mathar, arxiv:1109.2358 [4,7,-6,6,-4,7,7]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.1686   -0.7700   -1.3332 A   0  0  0  1  0  3
   -1.0464   -0.6611   -0.7431 A   0  0  0  1  0  3
   -1.1041   -0.8877    0.6056 A   0  0  0  1  0  3
   -0.8504    0.5963    1.3135 A   0  0  0  1  0  3
    0.5245    0.7500    1.1206 A   0  0  0  1  0  3
    0.9264    1.0838   -0.1895 A   0  0  0  1  0  3
    1.5542   -0.0842   -0.5911 A   0  0  0  1  0  3
    1.4399   -0.5705    0.0108 A   0  0  0  1  0  3
    0.7608   -0.3775    1.1675 A   0  0  0  1  0  3
   -0.5410   -0.7993    1.2009 A   0  0  0  1  0  3
   -1.4403    0.5037    0.6899 A   0  0  0  1  0  3
   -1.1810    0.4823   -0.6826 A   0  0  0  1  0  3
    0.0898    0.9525   -1.0740 A   0  0  0  1  0  3
    0.6990   -0.2184   -1.4953 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 14  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W195EE4779409.mol <==
Y14W195EE4779409

R. J. Mathar, arxiv:1109.2358 [-4,3,5,-4,-3,3,5;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.2227    0.7290   -0.3203 A   0  0  0  1  0  3
    1.2864   -0.6618   -0.5368 A   0  0  0  1  0  3
    0.5165   -1.2093    0.7924 A   0  0  0  1  0  3
    1.1342   -0.7050    0.7730 A   0  0  0  1  0  3
    0.6934   -1.1591   -0.7300 A   0  0  0  1  0  3
   -0.7929   -0.9729   -0.8739 A   0  0  0  1  0  3
   -1.2000   -0.3011   -0.8990 A   0  0  0  1  0  3
   -0.9646   -1.0216    0.6038 A   0  0  0  1  0  3
   -1.3717   -0.3499    0.5787 A   0  0  0  1  0  3
   -0.8578    1.0586    0.7076 A   0  0  0  1  0  3
    0.0278    1.4151   -0.6145 A   0  0  0  1  0  3
   -0.6809    1.1088   -0.8148 A   0  0  0  1  0  3
   -0.1244    1.3719    0.6953 A   0  0  0  1  0  3
    1.1113    0.6973    0.6385 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 13  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W196EE4735467.mol <==
Y14W196EE4735467

R. J. Mathar, arxiv:1109.2358 [5,-3,6,7,5,-5,5,6,-6,-5,7,-5,3,-6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.2291    1.4918    0.4132 A   0  0  0  1  0  3
    0.8639    0.6288    1.3100 A   0  0  0  1  0  3
    1.1997   -0.5976    0.4839 A   0  0  0  1  0  3
    0.5111   -1.5859    0.2844 A   0  0  0  1  0  3
    0.2185   -1.2565   -1.1178 A   0  0  0  1  0  3
   -1.0771   -0.9278   -0.9148 A   0  0  0  1  0  3
   -0.8614   -1.1761    0.4814 A   0  0  0  1  0  3
   -0.8510   -0.0074    1.0458 A   0  0  0  1  0  3
   -0.6099    0.8172    1.3482 A   0  0  0  1  0  3
   -0.9673    1.3770   -0.0106 A   0  0  0  1  0  3
   -0.8645    0.2252   -1.0585 A   0  0  0  1  0  3
    1.0645   -0.1245   -0.8511 A   0  0  0  1  0  3
    0.6721   -0.0055   -1.2319 A   0  0  0  1  0  3
    0.4724    1.1415   -0.1823 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 12  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 14  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W196EE4751335.mol <==
Y14W196EE4751335

R. J. Mathar, arxiv:1109.2358 [-3,7,4,-5,3,5,-4]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.5812   -1.1211    0.6728 A   0  0  0  1  0  3
    0.9283    0.1028    1.3632 A   0  0  0  1  0  3
    0.2907    0.7367    1.3121 A   0  0  0  1  0  3
    1.5698    0.4119    0.3308 A   0  0  0  1  0  3
    1.3648    0.9553   -0.1656 A   0  0  0  1  0  3
    0.3138    0.9282   -1.0392 A   0  0  0  1  0  3
   -0.9553    0.9589   -0.4648 A   0  0  0  1  0  3
   -0.9906    0.7514    0.7081 A   0  0  0  1  0  3
   -1.4706   -0.5924    0.4659 A   0  0  0  1  0  3
   -0.8168   -1.2117    0.4622 A   0  0  0  1  0  3
   -1.4446   -0.2988   -0.7532 A   0  0  0  1  0  3
   -0.9425   -0.5739   -1.2590 A   0  0  0  1  0  3
    0.3923   -0.2907   -1.3422 A   0  0  0  1  0  3
    1.1794   -0.7565   -0.2910 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4708518.mol <==
Y14W197EE4708518

R. J. Mathar, arxiv:1109.2358 [-3,5,7,-5,3,5,-5]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.1375    1.0109    0.7172 A   0  0  0  1  0  3
    1.3010    0.8405   -0.6566 A   0  0  0  1  0  3
    0.1704    1.3267   -1.0337 A   0  0  0  1  0  3
   -0.6676    0.0997   -1.2679 A   0  0  0  1  0  3
   -1.0060    0.2670   -0.5633 A   0  0  0  1  0  3
    0.7503   -0.1448    1.0476 A   0  0  0  1  0  3
    0.3961   -1.3504    0.9219 A   0  0  0  1  0  3
   -0.8696   -1.1166    0.9244 A   0  0  0  1  0  3
   -0.6640   -1.3310   -0.8034 A   0  0  0  1  0  3
    0.5597   -1.5208   -0.4519 A   0  0  0  1  0  3
    0.9677   -0.3714   -0.7791 A   0  0  0  1  0  3
   -1.1009    0.3659    0.2340 A   0  0  0  1  0  3
   -0.9395    0.3831    1.0167 A   0  0  0  1  0  3
   -0.0352    1.5410    0.6941 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2 11  1  0  0  1  0
  3  4  1  0  0  1  0
  3 14  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  8 13  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4732024.mol <==
Y14W197EE4732024

R. J. Mathar, arxiv:1109.2358 [7,-4,3,-4,4,-3,4]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.1876   -1.0179    1.3343 A   0  0  0  1  0  3
   -0.7108    0.1638    1.5231 A   0  0  0  1  0  3
   -1.6171   -0.3379    0.3499 A   0  0  0  1  0  3
   -1.1947    0.5796   -0.5475 A   0  0  0  1  0  3
   -0.7068    0.9297    0.1485 A   0  0  0  1  0  3
   -0.1333    1.1672    0.8265 A   0  0  0  1  0  3
    0.7187    1.5196   -0.1612 A   0  0  0  1  0  3
   -0.1876    1.0179   -1.3343 A   0  0  0  1  0  3
    0.7108   -0.1638   -1.5231 A   0  0  0  1  0  3
    1.6171    0.3379   -0.3499 A   0  0  0  1  0  3
    1.1947   -0.5796    0.5475 A   0  0  0  1  0  3
    0.7068   -0.9297   -0.1485 A   0  0  0  1  0  3
    0.1333   -1.1672   -0.8265 A   0  0  0  1  0  3
   -0.7187   -1.5196    0.1612 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3 14  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4742171.mol <==
Y14W197EE4742171

R. J. Mathar, arxiv:1109.2358 [7,4,7,-5,6,-4,7,7,3,7,-6,-3,5,7]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.0273   -1.3583    0.3515 A   0  0  0  1  0  3
    1.1083   -1.2313   -0.2227 A   0  0  0  1  0  3
    1.4980   -0.2447    0.6855 A   0  0  0  1  0  3
    1.4721    0.7703   -0.1649 A   0  0  0  1  0  3
    0.9563   -0.1652   -1.2011 A   0  0  0  1  0  3
   -0.3430    0.1108   -1.6253 A   0  0  0  1  0  3
   -1.3396   -0.3593   -0.5013 A   0  0  0  1  0  3
   -1.0861    0.5888    0.6462 A   0  0  0  1  0  3
    0.2105    0.2087    1.3584 A   0  0  0  1  0  3
    0.2044   -0.3439    1.4895 A   0  0  0  1  0  3
    0.5036    1.2046    0.4761 A   0  0  0  1  0  3
   -0.8306    1.3310    0.0731 A   0  0  0  1  0  3
   -1.1072    0.5376   -1.1141 A   0  0  0  1  0  3
   -1.2740   -1.0490   -0.2510 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4758692.mol <==
Y14W197EE4758692

R. J. Mathar, arxiv:1109.2358 [4,-3,5,5,-4,5,5;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.8230   -0.9476   -0.4788 A   0  0  0  1  0  3
    0.1784   -0.7611   -1.3161 A   0  0  0  1  0  3
    0.3028    0.5789   -1.4154 A   0  0  0  1  0  3
    1.3887    0.4344   -0.5596 A   0  0  0  1  0  3
    1.1028   -0.8842   -0.5875 A   0  0  0  1  0  3
    0.4879   -1.1222    0.5544 A   0  0  0  1  0  3
   -1.3669   -0.1213    0.4766 A   0  0  0  1  0  3
   -1.5525   -0.2843   -0.5855 A   0  0  0  1  0  3
   -0.9037    0.9892   -1.0198 A   0  0  0  1  0  3
   -0.8534    1.2144    0.3839 A   0  0  0  1  0  3
    0.0162    1.0987    1.0692 A   0  0  0  1  0  3
    1.3407    0.6903    0.7491 A   0  0  0  1  0  3
    0.8590   -0.6054    1.3151 A   0  0  0  1  0  3
   -0.1769   -0.2798    1.4145 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 12  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 11 14  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4760125.mol <==
Y14W197EE4760125

R. J. Mathar, arxiv:1109.2358 [7,-3,-6,6,-5,3,5]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.6313    1.2035   -0.3596 A   0  0  0  1  0  3
    0.3184    1.1583    1.1205 A   0  0  0  1  0  3
    0.0447   -0.6051    1.3888 A   0  0  0  1  0  3
    0.7541   -0.2874    1.2686 A   0  0  0  1  0  3
   -0.3938    1.0716    1.2064 A   0  0  0  1  0  3
   -1.2441    0.8900    0.1830 A   0  0  0  1  0  3
   -1.4740   -0.4310   -0.2194 A   0  0  0  1  0  3
   -0.6483   -1.1972    0.3504 A   0  0  0  1  0  3
    0.3696   -1.4149   -0.7483 A   0  0  0  1  0  3
    1.3825    0.0727   -0.6167 A   0  0  0  1  0  3
    1.4077   -0.5190   -0.0991 A   0  0  0  1  0  3
    0.1970   -0.9983   -1.3128 A   0  0  0  1  0  3
   -0.8191   -0.1204   -1.2992 A   0  0  0  1  0  3
   -0.5261    1.1771   -0.8627 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 14  1  0  0  1  0
  7  8  1  0  0  1  0
  7 13  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4767915.mol <==
Y14W197EE4767915

R. J. Mathar, arxiv:1109.2358 [-3,7,4,6,-5,7,-4,3,7,-6,-3,3,7,5]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.4471    0.1293    1.7219 A   0  0  0  1  0  3
    0.4339   -0.9806    1.0814 A   0  0  0  1  0  3
   -0.8621   -1.0474    0.3080 A   0  0  0  1  0  3
   -1.3089    0.3828   -0.2871 A   0  0  0  1  0  3
   -1.2409    0.3914    0.3687 A   0  0  0  1  0  3
   -0.3303    1.0374    1.0741 A   0  0  0  1  0  3
    0.4136    1.4886    0.1863 A   0  0  0  1  0  3
   -0.2612    1.1250   -0.8373 A   0  0  0  1  0  3
    0.1270    0.0560   -1.6645 A   0  0  0  1  0  3
   -0.9604   -0.9636   -1.0135 A   0  0  0  1  0  3
   -0.2992   -1.0852   -0.8727 A   0  0  0  1  0  3
    0.9712   -0.6111   -1.0058 A   0  0  0  1  0  3
    1.4149   -0.6064    0.1781 A   0  0  0  1  0  3
    1.4552    0.6837    0.7624 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2 13  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4772988.mol <==
Y14W197EE4772988

R. J. Mathar, arxiv:1109.2358 [4,-3,6,4,-4,6,4;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.0183   -1.1516   -1.0136 A   0  0  0  1  0  3
   -0.4648   -1.5816    0.2640 A   0  0  0  1  0  3
   -1.0257   -0.9986    0.3986 A   0  0  0  1  0  3
   -1.3759    0.1144   -0.3076 A   0  0  0  1  0  3
   -0.9499    1.1933    0.2469 A   0  0  0  1  0  3
    0.1994    1.5897   -0.4939 A   0  0  0  1  0  3
    0.9768    1.0856    0.5328 A   0  0  0  1  0  3
   -0.0879    0.8311    1.2866 A   0  0  0  1  0  3
   -0.0021   -0.5701    1.5691 A   0  0  0  1  0  3
    0.6437   -0.7621    1.1014 A   0  0  0  1  0  3
    1.3950   -0.0265    0.2327 A   0  0  0  1  0  3
    1.1401   -0.3170   -0.9935 A   0  0  0  1  0  3
    0.3033    0.7271   -1.4799 A   0  0  0  1  0  3
   -0.7703   -0.1339   -1.3436 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4775062.mol <==
Y14W197EE4775062

R. J. Mathar, arxiv:1109.2358 [-3,-6,3,7,3,-3,6,-3,5,6,7,3,-6,-5]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -1.4494   -0.8083   -0.3110 A   0  0  0  1  0  3
   -1.2569    0.4748   -0.3904 A   0  0  0  1  0  3
   -0.4116    1.4067    0.4336 A   0  0  0  1  0  3
    0.2378    1.6154   -0.3455 A   0  0  0  1  0  3
    1.4598    0.9994    0.1742 A   0  0  0  1  0  3
    0.6502    0.8542    1.2526 A   0  0  0  1  0  3
    0.8537   -0.4666    1.2022 A   0  0  0  1  0  3
    1.5066   -0.3765    0.0104 A   0  0  0  1  0  3
    0.6544   -0.9176   -0.8778 A   0  0  0  1  0  3
   -0.3310   -0.0494   -1.3683 A   0  0  0  1  0  3
   -0.4269    0.7005   -1.0657 A   0  0  0  1  0  3
   -1.2516   -0.5679    0.4697 A   0  0  0  1  0  3
   -0.0507   -1.1994    0.9448 A   0  0  0  1  0  3
   -0.1844   -1.6654   -0.1289 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 13  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 14  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4778069.mol <==
Y14W197EE4778069

R. J. Mathar, arxiv:1109.2358 [6,-4,7,7,3,-6,-6,-3,4,7,7,4,-4,6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.3950   -0.4328    1.5623 A   0  0  0  1  0  3
    0.6661    0.4860    1.1683 A   0  0  0  1  0  3
    0.1162    1.3594    0.3490 A   0  0  0  1  0  3
    0.8553    1.0036   -0.7415 A   0  0  0  1  0  3
    1.3489    0.2866   -0.6663 A   0  0  0  1  0  3
    1.2667   -0.2430    0.6056 A   0  0  0  1  0  3
    0.3562   -1.1743    0.8644 A   0  0  0  1  0  3
   -0.4142   -1.4408    0.3733 A   0  0  0  1  0  3
   -0.8371   -0.9610   -0.8511 A   0  0  0  1  0  3
    0.2150   -0.3692   -1.6993 A   0  0  0  1  0  3
    0.0286    0.3212   -1.7267 A   0  0  0  1  0  3
   -1.2300    0.1790   -0.8876 A   0  0  0  1  0  3
   -1.0839    0.8806    0.2565 A   0  0  0  1  0  3
   -0.8927    0.1046    1.3932 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3 13  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4783708.mol <==
Y14W197EE4783708

R. J. Mathar, arxiv:1109.2358 [-4,-6,4,4,7,7,-4,-4,5,6,4,7,7,-5]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.7439    0.8210   -1.0716 A   0  0  0  1  0  3
   -1.4386    0.8618    0.1057 A   0  0  0  1  0  3
   -0.7673   -0.0719    1.4749 A   0  0  0  1  0  3
    0.5728    0.3318    1.2500 A   0  0  0  1  0  3
    1.2839   -0.6396    0.4570 A   0  0  0  1  0  3
    1.3819   -0.8879   -0.3049 A   0  0  0  1  0  3
    1.0386    0.1372   -1.3083 A   0  0  0  1  0  3
   -0.0130   -0.3203   -1.5145 A   0  0  0  1  0  3
    0.1697   -1.3099   -0.7060 A   0  0  0  1  0  3
   -0.1147   -1.5300    0.0405 A   0  0  0  1  0  3
   -0.9134   -0.7692    0.9389 A   0  0  0  1  0  3
   -1.0410    0.7943    0.7193 A   0  0  0  1  0  3
    0.2106    1.2614    0.6206 A   0  0  0  1  0  3
    0.3742    1.3213   -0.7019 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4 13  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4787399.mol <==
Y14W197EE4787399

R. J. Mathar, arxiv:1109.2358 [3,6,-5,-3,5,3,6;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.8684   -0.8048    0.9545 A   0  0  0  1  0  3
    1.6094    0.2727   -0.1423 A   0  0  0  1  0  3
    0.6683    0.8809   -1.0624 A   0  0  0  1  0  3
   -0.4846    1.3816   -0.4681 A   0  0  0  1  0  3
   -1.1245    0.9627   -0.2130 A   0  0  0  1  0  3
   -1.1985   -0.6148   -0.6499 A   0  0  0  1  0  3
   -0.5915   -0.8971   -1.0992 A   0  0  0  1  0  3
    0.6146   -0.2647   -1.3797 A   0  0  0  1  0  3
    1.5825   -0.2996   -0.3008 A   0  0  0  1  0  3
    0.9118    0.1215    1.2111 A   0  0  0  1  0  3
   -0.3349    0.8431    1.2184 A   0  0  0  1  0  3
   -1.0043    0.6787    0.8802 A   0  0  0  1  0  3
   -1.0805   -0.9441    0.4308 A   0  0  0  1  0  3
   -0.4362   -1.3162    0.6203 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 12  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  6 14  1  0  0  1  0
  7  8  1  0  0  1  0
  7 13  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W197EE4808295.mol <==
Y14W197EE4808295

R. J. Mathar, arxiv:1109.2358 [-4,7,4,4,7,7,-4]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.1042   -0.3144    1.5097 A   0  0  0  1  0  3
    0.4501    0.9260    1.3014 A   0  0  0  1  0  3
    0.4233    1.3391    0.5926 A   0  0  0  1  0  3
   -0.1644    1.2634   -0.6503 A   0  0  0  1  0  3
   -1.2107    0.3888   -0.8406 A   0  0  0  1  0  3
   -0.4786   -1.0750   -1.1701 A   0  0  0  1  0  3
   -0.2477   -1.5217    0.1091 A   0  0  0  1  0  3
   -1.0884   -0.8867    0.6465 A   0  0  0  1  0  3
   -1.5713   -0.2496   -0.4716 A   0  0  0  1  0  3
   -0.2335   -0.3493   -1.4652 A   0  0  0  1  0  3
    0.5459    0.7269   -1.1044 A   0  0  0  1  0  3
    1.4004    0.6010   -0.0321 A   0  0  0  1  0  3
    1.5428    0.1007    0.6029 A   0  0  0  1  0  3
    0.7364   -0.9493    0.9723 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 12  1  0  0  1  0
  3  4  1  0  0  1  0
  3 13  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  9  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W198EE4770929.mol <==
Y14W198EE4770929

R. J. Mathar, arxiv:1109.2358 [4,6,-3,7,-4,7,3,-6,3,-3,7,-3,7,3]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.5103    1.5827    0.2452 A   0  0  0  1  0  3
   -1.2953    0.5099    0.6830 A   0  0  0  1  0  3
   -0.1771    0.6568    1.3695 A   0  0  0  1  0  3
    0.5543    0.1169    1.1952 A   0  0  0  1  0  3
    0.0948    1.3951   -0.4536 A   0  0  0  1  0  3
    0.2428    0.4705   -1.3075 A   0  0  0  1  0  3
   -0.7282   -0.5158   -1.2367 A   0  0  0  1  0  3
   -1.4226   -0.5249   -0.2180 A   0  0  0  1  0  3
   -0.5688   -1.6468    0.0099 A   0  0  0  1  0  3
   -0.0898   -1.7841   -0.5813 A   0  0  0  1  0  3
    0.8690   -1.0908    0.5709 A   0  0  0  1  0  3
    1.1652   -0.9306   -0.1534 A   0  0  0  1  0  3
    1.1568    0.3607   -0.6809 A   0  0  0  1  0  3
    0.7093    1.4003    0.5575 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3 14  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W199EE4750380.mol <==
Y14W199EE4750380

R. J. Mathar, arxiv:1109.2358 [-3,4,-3,4,5,-4,4;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.5578   -0.8463    0.8769 A   0  0  0  1  0  3
    0.0395   -1.5311    0.2200 A   0  0  0  1  0  3
   -1.2726   -1.0585    0.0443 A   0  0  0  1  0  3
   -1.4535   -0.0852   -0.9847 A   0  0  0  1  0  3
   -1.4494    0.9931    0.0533 A   0  0  0  1  0  3
   -1.2685    0.0010    1.0643 A   0  0  0  1  0  3
    0.0447   -0.1619    1.5382 A   0  0  0  1  0  3
    1.0984    0.3459    1.0145 A   0  0  0  1  0  3
    1.0931   -1.0313   -0.3114 A   0  0  0  1  0  3
    0.9362   -0.1449   -1.2234 A   0  0  0  1  0  3
   -0.2760    0.4821   -1.5599 A   0  0  0  1  0  3
   -0.2719    1.5416   -0.5399 A   0  0  0  1  0  3
    0.9414    1.2243    0.0948 A   0  0  0  1  0  3
    1.2808    0.2713   -0.2869 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 13  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 14  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W199EE4776644.mol <==
Y14W199EE4776644

R. J. Mathar, arxiv:1109.2358 [-5,7,3,-5,7,-3,4,6,7,5,-4,7,5,-6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -1.2774   -1.0755    0.0450 A   0  0  0  1  0  3
   -0.7615   -0.7162    1.3111 A   0  0  0  1  0  3
   -0.3738    0.7307    1.1667 A   0  0  0  1  0  3
    0.8920    1.0936    0.8845 A   0  0  0  1  0  3
    1.4719   -0.0321    0.2791 A   0  0  0  1  0  3
    0.6670   -1.0122    0.5156 A   0  0  0  1  0  3
    0.0247   -1.6195    0.3279 A   0  0  0  1  0  3
   -0.4329   -1.2214   -1.0493 A   0  0  0  1  0  3
    0.1496    0.0030   -1.5266 A   0  0  0  1  0  3
    1.3456    0.3866   -1.0730 A   0  0  0  1  0  3
    0.8263    1.6390   -0.4341 A   0  0  0  1  0  3
   -0.3592    1.1763   -0.9076 A   0  0  0  1  0  3
   -0.9897    0.9377    0.2228 A   0  0  0  1  0  3
   -1.1826   -0.2900    0.2380 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3 13  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  6 14  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W199EE4781083.mol <==
Y14W199EE4781083

R. J. Mathar, arxiv:1109.2358 [7,-5,7,5,7,-6,6]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.2528   -0.5805   -0.8945 A   0  0  0  1  0  3
    1.5320   -0.5991   -0.0289 A   0  0  0  1  0  3
    0.6957   -0.5909    1.0832 A   0  0  0  1  0  3
   -0.5164   -1.1775    0.7849 A   0  0  0  1  0  3
   -1.6404   -0.1880    0.8487 A   0  0  0  1  0  3
   -1.0007    1.0950   -0.1714 A   0  0  0  1  0  3
   -0.1187    0.6632   -1.2231 A   0  0  0  1  0  3
    1.2170    0.7860   -0.7706 A   0  0  0  1  0  3
    1.4477    0.7706   -0.0553 A   0  0  0  1  0  3
    0.6262    0.6136    1.0869 A   0  0  0  1  0  3
   -0.6984    1.0749    0.7659 A   0  0  0  1  0  3
   -1.8294   -0.1754    0.2624 A   0  0  0  1  0  3
   -0.8922   -1.1525   -0.3807 A   0  0  0  1  0  3
   -0.0753   -0.5396   -1.3075 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 13  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W199EE4786854.mol <==
Y14W199EE4786854

R. J. Mathar, arxiv:1109.2358 [3,-4,7,-3,4,-6,6]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.7139    0.6412   -1.3406 A   0  0  0  1  0  3
    0.5275    1.5128   -0.3888 A   0  0  0  1  0  3
   -0.7786    1.3166    0.0453 A   0  0  0  1  0  3
   -1.3949    0.3369   -0.5817 A   0  0  0  1  0  3
   -1.3595   -0.6301    0.3108 A   0  0  0  1  0  3
   -0.4009   -1.5987    0.0356 A   0  0  0  1  0  3
    0.3897   -1.0526    1.0402 A   0  0  0  1  0  3
   -0.6827   -0.2815    1.4740 A   0  0  0  1  0  3
   -0.3129    0.9576    1.3050 A   0  0  0  1  0  3
    0.9706    0.8942    0.7747 A   0  0  0  1  0  3
    1.3949   -0.3369    0.5817 A   0  0  0  1  0  3
    1.2635   -0.4753   -0.7208 A   0  0  0  1  0  3
    0.1552   -1.2313   -1.0852 A   0  0  0  1  0  3
   -0.4857   -0.0528   -1.4502 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W199EE4792512.mol <==
Y14W199EE4792512

R. J. Mathar, arxiv:1109.2358 [7,7,7,-4,7,7,4]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.4357    0.9854    1.2324 A   0  0  0  1  0  3
   -1.2912    0.5072    0.2643 A   0  0  0  1  0  3
   -0.9227    0.6843   -0.9940 A   0  0  0  1  0  3
   -0.8855   -0.5457   -1.5655 A   0  0  0  1  0  3
   -0.6301   -1.3008   -0.4675 A   0  0  0  1  0  3
   -1.1218   -0.6419    0.5690 A   0  0  0  1  0  3
   -0.2406   -0.3384    1.5835 A   0  0  0  1  0  3
    0.4578    1.0905    1.1318 A   0  0  0  1  0  3
    1.1664    0.7962   -0.0123 A   0  0  0  1  0  3
    0.5003    0.8516   -1.1541 A   0  0  0  1  0  3
    0.6215   -0.3686   -1.7351 A   0  0  0  1  0  3
    0.7930   -1.1335   -0.6277 A   0  0  0  1  0  3
    1.3358   -0.3530    0.2924 A   0  0  0  1  0  3
    0.6529   -0.2333    1.4829 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W199EE4803267.mol <==
Y14W199EE4803267

R. J. Mathar, arxiv:1109.2358 [-3,6,-3,6,6,3,6;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.3851   -0.1362   -1.4549 A   0  0  0  1  0  3
    0.8258    0.9695   -0.7993 A   0  0  0  1  0  3
    1.2463    0.7854    0.9222 A   0  0  0  1  0  3
    0.5356   -0.4657    1.3281 A   0  0  0  1  0  3
   -0.8479   -0.3826    1.2056 A   0  0  0  1  0  3
   -1.2794   -0.5600    0.5312 A   0  0  0  1  0  3
   -0.8939   -1.2502   -0.6292 A   0  0  0  1  0  3
    0.5944   -1.2007   -0.7354 A   0  0  0  1  0  3
    1.1636   -0.8840    0.4094 A   0  0  0  1  0  3
    1.5741    0.5429    0.5039 A   0  0  0  1  0  3
    0.3000    1.4572   -0.1424 A   0  0  0  1  0  3
   -1.0558    1.0612    0.1052 A   0  0  0  1  0  3
   -1.4497    0.4038   -0.0498 A   0  0  0  1  0  3
   -1.0979   -0.3406   -1.1945 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 11  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W200EE4776064.mol <==
Y14W200EE4776064

R. J. Mathar, arxiv:1109.2358 [7,3,-4,7,-3,-6,3,7,3,-3,7,-3,4,6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.6141    0.3184    1.6090 A   0  0  0  1  0  3
    0.8411    0.5494    1.3137 A   0  0  0  1  0  3
    0.4829    1.4955    0.4812 A   0  0  0  1  0  3
    0.8956    0.8337   -0.5437 A   0  0  0  1  0  3
    0.4463    0.3040   -1.5525 A   0  0  0  1  0  3
   -0.9936   -0.0951   -1.3193 A   0  0  0  1  0  3
   -0.4032   -1.3325   -0.9015 A   0  0  0  1  0  3
    0.9487   -0.8367   -1.0789 A   0  0  0  1  0  3
    1.4919   -0.3679    0.3325 A   0  0  0  1  0  3
    0.9875   -0.7464    0.2341 A   0  0  0  1  0  3
   -0.3491   -1.2964    0.2126 A   0  0  0  1  0  3
   -1.1919   -0.5355    0.7675 A   0  0  0  1  0  3
   -1.5974    0.3819   -0.2055 A   0  0  0  1  0  3
   -0.9447    1.3276    0.6506 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 14  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W200EE4784785.mol <==
Y14W200EE4784785

R. J. Mathar, arxiv:1109.2358 [6,7,7,-4,7,7,-6,3,7,7,-3,7,7,4]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.0586   -1.4633   -0.4975 A   0  0  0  1  0  3
    0.1147   -1.6156    0.6545 A   0  0  0  1  0  3
    0.7317   -0.4740    1.2369 A   0  0  0  1  0  3
   -0.0895    0.6130    1.5191 A   0  0  0  1  0  3
   -0.3825    1.5453    0.3134 A   0  0  0  1  0  3
   -0.9593    0.6983   -0.7198 A   0  0  0  1  0  3
    0.0805    0.1954   -1.3803 A   0  0  0  1  0  3
   -0.0185   -1.0486   -1.2766 A   0  0  0  1  0  3
   -0.9043   -1.2048   -0.1853 A   0  0  0  1  0  3
   -1.5417   -0.0052   -0.0067 A   0  0  0  1  0  3
   -0.9883    0.7861    1.0000 A   0  0  0  1  0  3
    0.2503    1.6140   -0.0965 A   0  0  0  1  0  3
    1.0336    0.6615   -0.6537 A   0  0  0  1  0  3
    1.6147   -0.3021    0.0924 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 14  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 10  1  0  0  1  0
  7  8  1  0  0  1  0
  7 13  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W200EE4802357.mol <==
Y14W200EE4802357

R. J. Mathar, arxiv:1109.2358 [3,6,6,-3,5,6,6;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.0839    0.4463    1.4032 A   0  0  0  1  0  3
   -0.4921   -0.5163    1.7459 A   0  0  0  1  0  3
   -1.1282   -0.5675    0.7617 A   0  0  0  1  0  3
   -0.7287    1.1017    0.3158 A   0  0  0  1  0  3
    0.4596    1.3285   -0.5083 A   0  0  0  1  0  3
    1.4481    0.3861   -0.2508 A   0  0  0  1  0  3
    1.2616   -0.1425    0.8140 A   0  0  0  1  0  3
    0.5425   -1.3081    1.0425 A   0  0  0  1  0  3
   -0.3277   -1.4719   -0.0271 A   0  0  0  1  0  3
   -0.2070   -0.9983   -1.1267 A   0  0  0  1  0  3
    0.9561   -0.2215   -1.4567 A   0  0  0  1  0  3
    0.0798    0.9374   -1.6324 A   0  0  0  1  0  3
   -0.8556    0.2285   -1.2043 A   0  0  0  1  0  3
   -1.0924    0.7976    0.1234 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  7  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 10 13  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W201EE4749035.mol <==
Y14W201EE4749035

R. J. Mathar, arxiv:1109.2358 [7,-5,3,5,7,-3,7]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.2225   -0.0309   -1.3342 A   0  0  0  1  0  3
   -1.1456    0.9082   -0.6677 A   0  0  0  1  0  3
   -0.2994    1.3263    0.8570 A   0  0  0  1  0  3
    0.0476    1.5949    0.2752 A   0  0  0  1  0  3
   -1.4880    0.6325   -0.0864 A   0  0  0  1  0  3
   -1.3026   -0.7852    0.5554 A   0  0  0  1  0  3
   -0.7622   -1.0126    0.9883 A   0  0  0  1  0  3
    0.2225    0.0309    1.3342 A   0  0  0  1  0  3
    1.4692   -0.2571    0.5986 A   0  0  0  1  0  3
    1.1578    0.4009   -1.0402 A   0  0  0  1  0  3
    1.2080    0.9314   -0.5431 A   0  0  0  1  0  3
    1.4107   -0.7881    0.1029 A   0  0  0  1  0  3
    0.1243   -1.5855   -0.3041 A   0  0  0  1  0  3
   -0.4198   -1.3656   -0.7362 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 10  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W201EE4797647.mol <==
Y14W201EE4797647

R. J. Mathar, arxiv:1109.2358 [6,6,-3,7,5,7,-6,-6,3,-5,7,-3,7,3]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -1.6515   -0.8099    0.3723 A   0  0  0  1  0  3
   -0.6113   -1.2953    0.4709 A   0  0  0  1  0  3
    0.5304   -0.8766    1.1112 A   0  0  0  1  0  3
    1.3871   -0.7895    0.3465 A   0  0  0  1  0  3
    0.6474   -0.6934   -0.7597 A   0  0  0  1  0  3
   -1.1641    0.2311    0.5032 A   0  0  0  1  0  3
   -0.9715    1.1595    0.0041 A   0  0  0  1  0  3
    0.1534    1.4766    0.3296 A   0  0  0  1  0  3
    0.8347    0.6204    1.2504 A   0  0  0  1  0  3
    1.8187    0.4250    0.2600 A   0  0  0  1  0  3
    1.0827    1.0236   -0.7173 A   0  0  0  1  0  3
    0.3814   -0.0329   -1.3330 A   0  0  0  1  0  3
   -0.6920   -0.6614   -1.1551 A   0  0  0  1  0  3
   -1.7454    0.2229   -0.6830 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2 13  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W201EE4806221.mol <==
Y14W201EE4806221

R. J. Mathar, arxiv:1109.2358 [-3,6,-3,5,5,5,6;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.5271    0.5991   -0.3007 A   0  0  0  1  0  3
    0.6726    0.5616   -1.5310 A   0  0  0  1  0  3
   -0.4422    1.4655   -0.8767 A   0  0  0  1  0  3
   -1.4211    0.3332   -0.8067 A   0  0  0  1  0  3
   -0.4152   -0.1608   -1.4338 A   0  0  0  1  0  3
   -0.2019   -0.8681   -0.7502 A   0  0  0  1  0  3
   -0.5555   -1.3945    0.0315 A   0  0  0  1  0  3
   -1.5271   -0.5991    0.3007 A   0  0  0  1  0  3
   -0.6726   -0.5616    1.5310 A   0  0  0  1  0  3
    0.4422   -1.4655    0.8767 A   0  0  0  1  0  3
    1.4211   -0.3332    0.8067 A   0  0  0  1  0  3
    0.4152    0.1608    1.4338 A   0  0  0  1  0  3
    0.2019    0.8681    0.7502 A   0  0  0  1  0  3
    0.5555    1.3945   -0.0315 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 11  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3 14  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
  9 12  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W201EE4811933.mol <==
Y14W201EE4811933

R. J. Mathar, arxiv:1109.2358 [6,6,7,7,7,-6,-6,-6,4,7,7,7,-4,6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.7949   -1.1702   -1.2217 A   0  0  0  1  0  3
   -0.4058    0.1253   -1.5942 A   0  0  0  1  0  3
    0.7970    0.2603   -1.1080 A   0  0  0  1  0  3
    0.6336    1.2966   -0.3614 A   0  0  0  1  0  3
    0.7825    0.9671    1.2031 A   0  0  0  1  0  3
    0.2824   -0.5014    1.5310 A   0  0  0  1  0  3
   -0.6181   -1.1447    0.7613 A   0  0  0  1  0  3
   -1.5293   -0.5418   -0.0675 A   0  0  0  1  0  3
   -1.2226    0.6705   -0.5864 A   0  0  0  1  0  3
   -0.4421    1.5730   -0.0309 A   0  0  0  1  0  3
    0.2335    1.2350    1.1672 A   0  0  0  1  0  3
    1.0577   -0.3771    0.9340 A   0  0  0  1  0  3
    1.0820   -0.7730   -0.3404 A   0  0  0  1  0  3
    0.1441   -1.6195   -0.2862 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 13  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 11  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W201EE4821995.mol <==
Y14W201EE4821995

R. J. Mathar, arxiv:1109.2358 [7,7,-6,6,-6,6,7]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.0289   -1.6169    0.1070 A   0  0  0  1  0  3
   -1.0586   -0.9938    0.7776 A   0  0  0  1  0  3
   -0.8996    0.2753    1.3254 A   0  0  0  1  0  3
   -0.7932    1.2433   -0.0417 A   0  0  0  1  0  3
    0.5392    1.2294   -0.6119 A   0  0  0  1  0  3
    1.0546    0.7437   -0.9881 A   0  0  0  1  0  3
    0.8176   -0.5909   -1.3021 A   0  0  0  1  0  3
   -0.4525   -1.1678   -1.0287 A   0  0  0  1  0  3
   -1.5167   -0.5665   -0.3030 A   0  0  0  1  0  3
   -1.4296    0.7697    0.0752 A   0  0  0  1  0  3
   -0.2414    0.7286    1.2600 A   0  0  0  1  0  3
    1.0910    0.7147    0.6897 A   0  0  0  1  0  3
    1.5846    0.2494    0.2621 A   0  0  0  1  0  3
    1.2757   -1.0182   -0.2215 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W202EE4820639.mol <==
Y14W202EE4820639

R. J. Mathar, arxiv:1109.2358 [3,-6,6,-3,7,-6,6]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.3761    1.6023    0.1012 A   0  0  0  1  0  3
    0.7576    1.2973   -0.7034 A   0  0  0  1  0  3
    1.5463    0.1143   -0.5816 A   0  0  0  1  0  3
    1.2133   -0.1815    0.0398 A   0  0  0  1  0  3
    0.7432   -0.8589    0.9443 A   0  0  0  1  0  3
   -0.2118   -0.3130    1.6981 A   0  0  0  1  0  3
   -1.0327   -1.1514    0.8179 A   0  0  0  1  0  3
    0.1646   -1.6341    0.1469 A   0  0  0  1  0  3
    0.7251   -1.0741   -1.0355 A   0  0  0  1  0  3
    0.3266    0.1675   -1.6148 A   0  0  0  1  0  3
   -0.2631    0.3245   -1.1541 A   0  0  0  1  0  3
   -1.1548    0.7970   -0.4616 A   0  0  0  1  0  3
   -1.6650    0.0305    0.5030 A   0  0  0  1  0  3
   -0.7731    0.8796    1.2999 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 14  1  0  0  1  0
  7  8  1  0  0  1  0
  7 13  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W203EE4811421.mol <==
Y14W203EE4811421

R. J. Mathar, arxiv:1109.2358 [-5,6,4,7,7,7,-4,-6,5,5,7,7,7,-5]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.2662   -0.8761   -0.3958 A   0  0  0  1  0  3
    1.1759    0.8207   -0.7407 A   0  0  0  1  0  3
    0.2450    1.4625    0.0722 A   0  0  0  1  0  3
    0.1750    1.1363    1.4405 A   0  0  0  1  0  3
    0.4578   -0.2426    1.3913 A   0  0  0  1  0  3
    1.3687   -0.7244    0.4547 A   0  0  0  1  0  3
    1.1536    0.0258   -1.0936 A   0  0  0  1  0  3
   -0.1104   -0.5079   -1.5364 A   0  0  0  1  0  3
   -1.2409    0.0352   -0.8150 A   0  0  0  1  0  3
   -1.1585    1.1239   -0.1872 A   0  0  0  1  0  3
   -1.2754    0.7237    1.1412 A   0  0  0  1  0  3
   -0.9400   -0.6272    1.1676 A   0  0  0  1  0  3
   -1.1140   -0.9815   -0.0284 A   0  0  0  1  0  3
   -0.0030   -1.3684   -0.8706 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  7  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 14  1  0  0  1  0
  9 10  1  0  0  1  0
  9 13  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W203EE4834463.mol <==
Y14W203EE4834463

R. J. Mathar, arxiv:1109.2358 [6,-3,6,6,6,6,-6;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.5935    1.0714   -0.8382 A   0  0  0  1  0  3
   -1.6033    0.6224    0.0625 A   0  0  0  1  0  3
   -1.2860    0.8396    0.7550 A   0  0  0  1  0  3
   -0.1028    1.4502    0.1731 A   0  0  0  1  0  3
    1.1020    0.8599    0.4612 A   0  0  0  1  0  3
    1.6383   -0.3051   -0.7592 A   0  0  0  1  0  3
    0.2921   -0.9613   -1.0909 A   0  0  0  1  0  3
   -0.2002   -1.4700    0.0406 A   0  0  0  1  0  3
   -1.3735   -0.8622    0.5759 A   0  0  0  1  0  3
   -1.0757   -0.5204    1.2251 A   0  0  0  1  0  3
    0.2777   -1.0094    1.0235 A   0  0  0  1  0  3
    1.2454   -0.0670    0.7817 A   0  0  0  1  0  3
    1.5578    0.2126   -0.9388 A   0  0  0  1  0  3
    0.1217    0.1393   -1.4715 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  8 11  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W203EE4846324.mol <==
Y14W203EE4846324

R. J. Mathar, arxiv:1109.2358 [3,-3,6,-3,3,6,3;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.1594    1.4601    0.2807 A   0  0  0  1  0  3
    0.5814    1.4287   -1.0389 A   0  0  0  1  0  3
   -0.0862    0.2913   -1.4642 A   0  0  0  1  0  3
   -1.1678    0.3926   -0.8172 A   0  0  0  1  0  3
   -1.6083   -0.5729    0.1292 A   0  0  0  1  0  3
   -0.3743   -1.0916    1.2649 A   0  0  0  1  0  3
    0.9281   -0.5938    0.9857 A   0  0  0  1  0  3
    1.1665    0.6157    0.7046 A   0  0  0  1  0  3
    1.7024    0.4887   -0.5670 A   0  0  0  1  0  3
    0.9209   -0.5531   -1.0403 A   0  0  0  1  0  3
    0.7904   -1.2494    0.0071 A   0  0  0  1  0  3
   -0.4665   -1.5304    0.6098 A   0  0  0  1  0  3
   -1.5161   -0.1341    0.7843 A   0  0  0  1  0  3
   -1.0300    1.0482    0.1615 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 14  1  0  0  1  0
  5  6  1  0  0  1  0
  5 13  1  0  0  1  0
  6  7  1  0  0  1  0
  6 12  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W204EE4818647.mol <==
Y14W204EE4818647

R. J. Mathar, arxiv:1109.2358 [-3,5,3,7,4,-3,-5,6,-4,3,7,3,-3,-6]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.8908   -1.1935   -1.0806 A   0  0  0  1  0  3
    1.1101   -1.1370    0.2971 A   0  0  0  1  0  3
   -0.2483   -1.4888    0.5681 A   0  0  0  1  0  3
   -0.6811   -0.5076    1.3709 A   0  0  0  1  0  3
   -1.3970    0.5893    0.8070 A   0  0  0  1  0  3
   -1.2404    0.8475   -0.5867 A   0  0  0  1  0  3
   -0.0577    1.5904   -0.2839 A   0  0  0  1  0  3
   -0.2784    1.4573    1.0882 A   0  0  0  1  0  3
    0.4553    0.3475    1.5117 A   0  0  0  1  0  3
    1.2391    0.0959    0.5508 A   0  0  0  1  0  3
    0.9322    0.8396   -0.5236 A   0  0  0  1  0  3
    0.5971    0.1059   -1.4985 A   0  0  0  1  0  3
   -0.8076   -0.1338   -1.3896 A   0  0  0  1  0  3
   -0.5140   -1.4127   -0.8310 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3 14  1  0  0  1  0
  4  5  1  0  0  1  0
  4  9  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 11  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W205EE4791606.mol <==
Y14W205EE4791606

R. J. Mathar, arxiv:1109.2358 [-5,5,5,7,7,7,-5]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.3001    0.9460   -0.0401 A   0  0  0  1  0  3
    0.6203    1.1789   -1.2684 A   0  0  0  1  0  3
   -0.0756   -0.0154   -1.6065 A   0  0  0  1  0  3
    0.3666   -1.1869   -0.9973 A   0  0  0  1  0  3
    0.3525   -1.4959   -0.2132 A   0  0  0  1  0  3
   -1.0198   -0.9623    0.6645 A   0  0  0  1  0  3
   -0.3646    0.3461    1.5117 A   0  0  0  1  0  3
    0.0722    1.4234    0.7452 A   0  0  0  1  0  3
   -0.6270    1.6639   -0.4706 A   0  0  0  1  0  3
   -1.3034    0.4621   -0.8212 A   0  0  0  1  0  3
   -1.5126   -0.4562    0.2046 A   0  0  0  1  0  3
   -0.3478   -0.4927    1.4296 A   0  0  0  1  0  3
    1.0245   -1.0263    0.5519 A   0  0  0  1  0  3
    1.5146   -0.3846    0.3098 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 13  1  0  0  1  0
  5  6  1  0  0  1  0
  5 14  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7 12  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W205EE4793708.mol <==
Y14W205EE4793708

R. J. Mathar, arxiv:1109.2358 [7,3,-3,7,-3,7,3]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -0.1797    0.0380   -1.8405 A   0  0  0  1  0  3
   -1.3215    0.3898   -0.8873 A   0  0  0  1  0  3
   -1.1118   -0.9031   -0.6815 A   0  0  0  1  0  3
   -0.6557   -0.8275    0.3840 A   0  0  0  1  0  3
   -0.1502   -0.6897    1.4205 A   0  0  0  1  0  3
    1.1103   -0.6563    1.0109 A   0  0  0  1  0  3
    0.8242    0.7754    1.4631 A   0  0  0  1  0  3
   -0.7056    0.5592    1.6158 A   0  0  0  1  0  3
   -1.0605    1.2170    0.2825 A   0  0  0  1  0  3
    0.2225    1.5030    0.4557 A   0  0  0  1  0  3
    0.6557    0.8275   -0.3840 A   0  0  0  1  0  3
    1.0396    0.0898   -1.1947 A   0  0  0  1  0  3
    1.2717   -0.9504   -0.4062 A   0  0  0  1  0  3
    0.0611   -1.3726   -1.2384 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 14  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W205EE4821641.mol <==
Y14W205EE4821641

R. J. Mathar, arxiv:1109.2358 [3,-3,5,-3,4,4,5;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.3211   -0.4656    0.7922 A   0  0  0  1  0  3
    1.3630    0.5967   -0.1091 A   0  0  0  1  0  3
    0.9403   -0.0194   -1.2695 A   0  0  0  1  0  3
   -0.6749    0.4604   -1.3746 A   0  0  0  1  0  3
   -1.5035    0.4352   -0.3392 A   0  0  0  1  0  3
   -1.4886   -0.6028    0.6026 A   0  0  0  1  0  3
   -0.8675    0.3610    1.5721 A   0  0  0  1  0  3
   -0.7893    1.3097    0.5015 A   0  0  0  1  0  3
    0.3830    1.4211   -0.2441 A   0  0  0  1  0  3
    0.0348    0.7423   -1.3942 A   0  0  0  1  0  3
    0.7748   -0.7591   -1.1748 A   0  0  0  1  0  3
    0.7163   -1.4320   -0.0334 A   0  0  0  1  0  3
   -0.4478   -1.4783    0.7460 A   0  0  0  1  0  3
    0.2383   -0.5691    1.7245 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1 12  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 11  1  0  0  1  0
  4  5  1  0  0  1  0
  4 10  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W207EE4866179.mol <==
Y14W207EE4866179

R. J. Mathar, arxiv:1109.2358 [7,7,7,-6,6,7,7]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.3358   -0.3609   -0.7892 A   0  0  0  1  0  3
    1.3161    0.8456   -0.1965 A   0  0  0  1  0  3
    0.6160    0.6150    1.3145 A   0  0  0  1  0  3
   -0.6998    0.8417    1.1573 A   0  0  0  1  0  3
   -1.5913   -0.0771    0.5874 A   0  0  0  1  0  3
   -1.2784   -1.2947   -0.0329 A   0  0  0  1  0  3
    0.0606   -1.6893   -0.1612 A   0  0  0  1  0  3
    1.1963   -1.0087    0.2981 A   0  0  0  1  0  3
    1.1535    0.0905    1.0710 A   0  0  0  1  0  3
    0.7786    1.3701    0.0471 A   0  0  0  1  0  3
   -0.5603    1.4895    0.0700 A   0  0  0  1  0  3
   -1.4346    0.6505   -0.6340 A   0  0  0  1  0  3
   -1.1096   -0.5106   -1.3489 A   0  0  0  1  0  3
    0.2173   -0.9616   -1.3825 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 10  1  0  0  1  0
  3  4  1  0  0  1  0
  3  9  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W209EE4836236.mol <==
Y14W209EE4836236

R. J. Mathar, arxiv:1109.2358 [3,7,7,-3,7,7,7]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
   -1.2355   -1.3029    0.1829 A   0  0  0  1  0  3
   -1.3351   -0.2371   -0.7785 A   0  0  0  1  0  3
   -1.1174    1.0443   -0.2192 A   0  0  0  1  0  3
    0.4953    1.6787   -0.3149 A   0  0  0  1  0  3
    1.4421    0.5498   -0.1924 A   0  0  0  1  0  3
    1.2454   -0.1687    0.9509 A   0  0  0  1  0  3
    0.7142   -1.4887    0.7358 A   0  0  0  1  0  3
   -0.5706   -1.0628    1.3424 A   0  0  0  1  0  3
   -0.0032    0.2439    1.5445 A   0  0  0  1  0  3
   -0.5793    1.2386    0.7194 A   0  0  0  1  0  3
    0.2306    1.5831   -0.7766 A   0  0  0  1  0  3
    0.8165    0.3239   -1.2834 A   0  0  0  1  0  3
   -0.1174   -0.6607   -1.4260 A   0  0  0  1  0  3
    0.0144   -1.7414   -0.4848 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2 13  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W209EE4848328.mol <==
Y14W209EE4848328

R. J. Mathar, arxiv:1109.2358 [3,-3,4,-3,5,3,-4;-]
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.3982    1.1313   -0.1185 A   0  0  0  1  0  3
    0.0945    1.7596   -0.3793 A   0  0  0  1  0  3
   -0.3771    1.2652    0.8562 A   0  0  0  1  0  3
    0.9049    0.6473    1.1126 A   0  0  0  1  0  3
    0.6528   -0.6212    1.2834 A   0  0  0  1  0  3
   -0.6393   -0.6839    1.5485 A   0  0  0  1  0  3
   -1.2476    0.2947    0.9033 A   0  0  0  1  0  3
   -1.4284   -0.5771   -0.2933 A   0  0  0  1  0  3
   -0.8248   -1.5784    0.3208 A   0  0  0  1  0  3
    0.4721   -1.4929    0.0869 A   0  0  0  1  0  3
    0.5703   -0.9667   -1.1028 A   0  0  0  1  0  3
   -0.7117   -0.3489   -1.3593 A   0  0  0  1  0  3
   -0.0838    0.8996   -1.5596 A   0  0  0  1  0  3
    1.2199    0.2713   -1.2989 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2 13  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5 10  1  0  0  1  0
  6  7  1  0  0  1  0
  6  9  1  0  0  1  0
  7  8  1  0  0  1  0
  8  9  1  0  0  1  0
  8 12  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 11 14  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W217EE4925357.mol <==
Y14W217EE4925357

R. J. Mathar, arxiv:1109.2358 [7]^14
 14 21  0  0  0  0  0  0  0  0  1 V2000
    1.0285    0.9717   -1.0024 A   0  0  0  1  0  3
    1.6966   -0.0862   -0.2705 A   0  0  0  1  0  3
    0.9022   -1.3332    0.6064 A   0  0  0  1  0  3
   -0.4685   -1.2776    1.0748 A   0  0  0  1  0  3
   -1.5510   -0.5654    0.5646 A   0  0  0  1  0  3
   -1.6438    0.1789   -0.5744 A   0  0  0  1  0  3
   -0.7086    0.4836   -1.5192 A   0  0  0  1  0  3
    0.6199    0.0779   -1.6176 A   0  0  0  1  0  3
    1.4231   -0.6845   -0.6822 A   0  0  0  1  0  3
    1.1757   -0.7350    1.0182 A   0  0  0  1  0  3
   -0.0598   -0.3837    1.6900 A   0  0  0  1  0  3
   -1.0695    0.4876    1.2893 A   0  0  0  1  0  3
   -1.1177    1.3294    0.2174 A   0  0  0  1  0  3
   -0.2272    1.5366   -0.7945 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  8  1  0  0  1  0
  2  3  1  0  0  1  0
  2  9  1  0  0  1  0
  3  4  1  0  0  1  0
  3 10  1  0  0  1  0
  4  5  1  0  0  1  0
  4 11  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 13  1  0  0  1  0
  7  8  1  0  0  1  0
  7 14  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y14W217EE4925588.mol <==
Y14W217EE4925588

R. J. Mathar, arxiv:1109.2358 [5,3,-6,6,-3,-5,7]^2
 14 21  0  0  0  0  0  0  0  0  1 V2000
    0.5669   -0.9384    1.3586 A   0  0  0  1  0  3
   -0.5030   -1.6064    0.4629 A   0  0  0  1  0  3
    0.3683   -1.6054   -0.5788 A   0  0  0  1  0  3
    0.5595   -0.6470   -1.5219 A   0  0  0  1  0  3
   -0.0735    0.5471   -1.6562 A   0  0  0  1  0  3
   -1.0540    1.0777   -0.8806 A   0  0  0  1  0  3
   -1.6437    0.5452    0.2209 A   0  0  0  1  0  3
   -1.3985   -0.6493    0.8189 A   0  0  0  1  0  3
   -0.3285    0.0187    1.7145 A   0  0  0  1  0  3
   -0.5737    1.2132    1.1166 A   0  0  0  1  0  3
    0.0160    1.7457    0.0151 A   0  0  0  1  0  3
    0.9965    1.2151   -0.7606 A   0  0  0  1  0  3
    1.6295    0.0210   -0.6263 A   0  0  0  1  0  3
    1.4383   -0.9374    0.3169 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  9  1  0  0  1  0
  2  3  1  0  0  1  0
  2  8  1  0  0  1  0
  3  4  1  0  0  1  0
  3 14  1  0  0  1  0
  4  5  1  0  0  1  0
  4 13  1  0  0  1  0
  5  6  1  0  0  1  0
  5 12  1  0  0  1  0
  6  7  1  0  0  1  0
  6 11  1  0  0  1  0
  7  8  1  0  0  1  0
  7 10  1  0  0  1  0
  8  9  1  0  0  1  0
  9 10  1  0  0  1  0
 10 11  1  0  0  1  0
 11 12  1  0  0  1  0
 12 13  1  0  0  1  0
 13 14  1  0  0  1  0
 14  1  1  0  0  1  0
M END


==> anc/mol/Y4W6EE2118918.mol <==
Y4W6EE2118918

R. J. Mathar, arxiv:1109.2358 [2]^4
  4  6  0  0  0  0  0  0  0  0  1 V2000
    0.1788   -0.3418   -0.4756 A   0  0  0  1  0  3
    0.2939    0.5371   -0.0126 A   0  0  0  1  0  3
   -0.6037    0.0969   -0.0338 A   0  0  0  1  0  3
    0.1310   -0.2922    0.5220 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  4  1  1  0  0  1  0
M END


==> anc/mol/Y6W21EE2413532.mol <==
Y6W21EE2413532

R. J. Mathar, arxiv:1109.2358 [3]^6
  6  9  0  0  0  0  0  0  0  0  1 V2000
   -0.3237    0.8789    0.0806 A   0  0  0  1  0  3
    0.6861    0.0555    0.6403 A   0  0  0  1  0  3
    0.8019   -0.0218   -0.3750 A   0  0  0  1  0  3
   -0.0542   -0.0726   -0.9357 A   0  0  0  1  0  3
   -0.3082   -0.8618    0.2148 A   0  0  0  1  0  3
   -0.8019    0.0218    0.3750 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  4  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  6  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  6  1  1  0  0  1  0
M END


==> anc/mol/Y6W21EE2507449.mol <==
Y6W21EE2507449

R. J. Mathar, arxiv:1109.2358 [3,-2,2]^2
  6  9  0  0  0  0  0  0  0  0  1 V2000
    0.8664    0.0606   -0.3740 A   0  0  0  1  0  3
   -0.0748    0.6332   -0.6983 A   0  0  0  1  0  3
    0.3658    0.7990    0.3491 A   0  0  0  1  0  3
   -0.4058   -0.1962    0.8313 A   0  0  0  1  0  3
   -0.8464   -0.3620   -0.2162 A   0  0  0  1  0  3
    0.0947   -0.9346    0.1081 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  6  1  0  0  1  0
  5  6  1  0  0  1  0
  6  1  1  0  0  1  0
M END


==> anc/mol/Y8W44EE2909522.mol <==
Y8W44EE2909522

R. J. Mathar, arxiv:1109.2358 [4]^8
  8 12  0  0  0  0  0  0  0  0  1 V2000
   -0.1071    0.9316    0.4747 A   0  0  0  1  0  3
    0.7333    0.6502   -0.4687 A   0  0  0  1  0  3
    0.9850   -0.4521   -0.0741 A   0  0  0  1  0  3
    0.1972   -0.4005    0.9515 A   0  0  0  1  0  3
   -0.8214    0.6435    0.1258 A   0  0  0  1  0  3
   -0.3608    0.2090   -1.0031 A   0  0  0  1  0  3
   -0.1091   -0.8933   -0.6085 A   0  0  0  1  0  3
   -0.5171   -0.6885    0.6026 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  5  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  3  7  1  0  0  1  0
  4  5  1  0  0  1  0
  4  8  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  1  1  0  0  1  0
M END


==> anc/mol/Y8W44EE3003607.mol <==
Y8W44EE3003607

R. J. Mathar, arxiv:1109.2358 [3,3,4,-3,-3,2,4,-2]
  8 12  0  0  0  0  0  0  0  0  1 V2000
    0.4057   -0.9877   -0.2412 A   0  0  0  1  0  3
    0.1009   -0.3497   -1.0324 A   0  0  0  1  0  3
   -0.7007   -0.7705   -0.3513 A   0  0  0  1  0  3
   -0.9565    0.1584    0.4962 A   0  0  0  1  0  3
   -0.2053    1.0195    0.0562 A   0  0  0  1  0  3
    0.3674    0.8200   -0.5644 A   0  0  0  1  0  3
    0.1566    0.2620    0.9958 A   0  0  0  1  0  3
    0.8318   -0.1519    0.6411 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  6  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  5  8  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  1  1  0  0  1  0
M END


==> anc/mol/Y8W46EE3097135.mol <==
Y8W46EE3097135

R. J. Mathar, arxiv:1109.2358 [2,3,-2,3;-]
  8 12  0  0  0  0  0  0  0  0  1 V2000
    0.7754    0.5405   -0.4259 A   0  0  0  1  0  3
    0.1497   -0.0062   -1.2472 A   0  0  0  1  0  3
   -0.2556    1.0375   -0.6605 A   0  0  0  1  0  3
   -0.9566    0.3061    0.1989 A   0  0  0  1  0  3
   -0.5387   -0.7702   -0.4061 A   0  0  0  1  0  3
    0.2107   -1.0514    0.6543 A   0  0  0  1  0  3
   -0.1946   -0.0078    1.2410 A   0  0  0  1  0  3
    0.8097   -0.0485    0.6455 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  6  8  1  0  0  1  0
  7  8  1  0  0  1  0
  8  1  1  0  0  1  0
M END


==> anc/mol/Y8W48EE2939381.mol <==
Y8W48EE2939381

R. J. Mathar, arxiv:1109.2358 [-3,3]^4
  8 12  0  0  0  0  0  0  0  0  1 V2000
   -0.1989    0.7014   -0.9580 A   0  0  0  1  0  3
    0.9649   -0.0205   -0.7197 A   0  0  0  1  0  3
    0.9592    0.4070    0.6031 A   0  0  0  1  0  3
    0.1989   -0.7014    0.9580 A   0  0  0  1  0  3
    0.2047   -1.1289   -0.3647 A   0  0  0  1  0  3
   -0.9592   -0.4070   -0.6031 A   0  0  0  1  0  3
   -0.9649    0.0205    0.7197 A   0  0  0  1  0  3
   -0.2047    1.1289    0.3647 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  6  1  0  0  1  0
  2  3  1  0  0  1  0
  2  5  1  0  0  1  0
  3  4  1  0  0  1  0
  3  8  1  0  0  1  0
  4  5  1  0  0  1  0
  4  7  1  0  0  1  0
  5  6  1  0  0  1  0
  6  7  1  0  0  1  0
  7  8  1  0  0  1  0
  8  1  1  0  0  1  0
M END


==> anc/mol/Y8W50EE3373868.mol <==
Y8W50EE3373868

R. J. Mathar, arxiv:1109.2358 [2,-2,-2,2]^2
  8 12  0  0  0  0  0  0  0  0  1 V2000
   -0.3281    1.0800   -0.3030 A   0  0  0  1  0  3
   -1.3114    0.3834    0.0637 A   0  0  0  1  0  3
   -1.1369    0.2138   -0.7299 A   0  0  0  1  0  3
   -0.8611   -0.7899   -0.0206 A   0  0  0  1  0  3
    0.3281   -1.0800    0.3030 A   0  0  0  1  0  3
    1.3114   -0.3834   -0.0637 A   0  0  0  1  0  3
    1.1369   -0.2138    0.7299 A   0  0  0  1  0  3
    0.8611    0.7899    0.0206 A   0  0  0  1  0  3
  1  2  1  0  0  1  0
  1  3  1  0  0  1  0
  2  3  1  0  0  1  0
  2  4  1  0  0  1  0
  3  4  1  0  0  1  0
  4  5  1  0  0  1  0
  5  6  1  0  0  1  0
  5  7  1  0  0  1  0
  6  7  1  0  0  1  0
  6  8  1  0  0  1  0
  7  8  1  0  0  1  0
  8  1  1  0  0  1  0
M END


==> anc/org/nevec/rjm/Lcf.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.util.* ;

/** A Lederer-Coxeter-Frucht representation of a Hamiltonian cubic graph.
* @since 2011-09-05
* @author Richard J. Mathar
*/
public class Lcf
{
	/** the sequence of signed integers (diagonal distances) in the hamilt. cycle
	*/
	int[] lcfv ;

	/** Constructor with a given stride representation
	* @param lcfvect The vector with the forward and backward distances. The vector
	*  contains exactly as many elements as there are nodes in the graph. Each
	*  value is smaller than or equal to half the node count and larger than minus half
	*  of the node count.
	*/
	public Lcf( final int[] lcfvect)
	{
		lcfv = lcfvect ;
	}

	/** Deep copy.
	*/
	protected Lcf clone()
	{
		/* deep copy of the representation vector followed by standard ctor
		*/
		int[] v = new int[lcfv.length] ;
		for(int i =0 ; i < lcfv.length ; i++)	
			v[i] = lcfv[i] ;
		return new Lcf(v) ;
	}


	/** Constructor from a known graph and Hamiltonian cycle.
	* @param g The cubic graph.
	* @param h A hamiltonian cycle in the graph.
	*  This is a list of the node labels in the cycle, as used in the graph g.
	* @since 2011-11-02
	*/
	public Lcf(final WigGraph g, final int[] h)
	{
		/* not a Hamiltonian path */
		if ( g.nodes != h.length)
			lcfv = new int[0] ;
		else
		{
			/* reserve one distance of a digonal for each node
			*/
			lcfv = new int[g.nodes];
			/* walk along the path and report one distance for each node
			*/
			for(int n=0 ; n < h.length ; n++)
			{
				int fromNod = h[n] ;
				/* initialize node number along the diagonal with an impossible value
				*/
				int toNod = g.nodes ;
				/* search the edges in the graph for the edge that connects
				* fromNod to the target node without being an adjacent node.
				*/
				for( int[] ed : g.edgSet)
				{
					if ( ed[0] == fromNod )
					{
						toNod = ed[1] ;
					}
					else if ( ed[1] == fromNod )
					{
						toNod = ed[0] ;
					}
					/* reject immediate neighbors of the toNode
					*/
					if ( toNod == h[(n+1) % g.nodes] || toNod == h[(n-1+g.nodes) % g.nodes])
					{
						toNod = g.nodes ;
					}

					/* found the opposite node, insert into the LCF vector
					*/
					if ( toNod != g.nodes )
					{
						lcfv[n] = dist(fromNod,toNod,h) ;
						break ;
					}
				}
				/* could not find the opposite node: no LCF representation
				*/
				if ( toNod == g.nodes)
				{
					lcfv = new int[0] ;
					return ;
				}
			}
		}
	}

	/** Compute the LCF distance along a hamiltonian path
	* @param fromNod Label of the starting node.
	* @param toNod Label of the node reached along the diagonal.
	* @param h The label along the hamiltonian path.
	* @return A value in the range -N/2 to N/2. Counting the steps along the	
	*  path to reach toNod starting at fromNod.
	*  A value of 0 is returned if either fromNod or toNod are not in the path.
	*/
	static int dist(int fromNod, int toNod, int[] h)
	{
		/* index of fromNod in the list of h.
		* First step is to search fromNod in h.
		*/
		int i=0 ;
		while ( h[i] != fromNod)
		{
			i++ ;
			if ( i >= h.length)
				/* did not find fromNod */
				return 0 ;
		}
		/* taking fromNod as the reference move on cyclically with 
		* distance d and search for to Nod
		*/
		for(int d=0; d < h.length ; d++)
			if ( h[ (i+d) % h.length] == toNod)
			{
				/* return index wrapped around in the LCF definition
				*/
				if ( d <= h.length/2)
					return  d;
				else
					return  d-h.length;
			}
		/* did not find toNod
		*/
		return 0 ;
	}

	/** Obtain a new representation by cyclic (left) permutation.
	* @param shift The number of nodes to walk along the current path before
	*   fixing a new start position.
	* @return A LCF which has a path that has a "start" position shift nodes
	*  away from the current start position.
	*/
	public Lcf cycPerm(int shift)	
	{
		int[] newlcf = new int[lcfv.length] ;
		for(int v=0; v < lcfv.length ; v++)
			newlcf[v] = lcfv[(v+shift) % lcfv.length] ;
		return new Lcf(newlcf) ;
	}

	/** Obtain a representation by walking the opposite direction.
	* @return A variant in which the strides are negated, mimicking the
	*  Hamiltonian walk in reverse direction.
	*/
	public Lcf revSense()	
	{
		final int l = lcfv.length ;
		int[] newlcf = new int[l] ;
		for(int v=0; v < l ; v++)
		{
			/* the old index maps 0->0, 1->n-1, 2->n-2 etc
			* and reverses signs 
			*/
			int oIdx = (l-v)% l ;
			/* keep the positive indices half way through positive, reverse the others
			*/
			if ( 2*lcfv[oIdx]  == l)
				newlcf[v] = lcfv[oIdx] ;
			else
				newlcf[v] = -lcfv[oIdx] ;
		}
		return new Lcf(newlcf) ;
	} /* revSense */


	/** Compute a period length in the LCF coefficients.
	* @return 0 if not Hamiltonian. 1 if no repetitions of distances are found.
	*  Otherwise a number which is a divisor of the node count.
	*/
	private int perio()
	{
		int nodes = lcfv.length ;
		final int lcfl = lcfv.length ;
		if ( lcfl == 0 )
			return 0 ;
		/* for all divisors of the node count, test if nodes/d is a period
		* of the coefficients in lcfv. The order of testing means that
		* the highest repetition (smallest period) is detected first
		*/
		for(int d =1 ; d <= nodes/2 ; d++)
		{
			if ( nodes % d == 0)
			{
				boolean isper = true ;
				for(int  n=0 ; n < lcfl && isper ; n++)
					if ( lcfv[n] != lcfv[ (n+d) % lcfl] )
						isper = false;
				if ( isper)
					return d ;
			}
		}
		return lcfl;
	} /* perio */

	/** LCF representation as a string.
	* @return A string of the form [+-s1,+-s2,...]^r. An empty string if not Hamiltonian.
	* @since 2010-09-21
	*/
	public String toLcfString()
	{
		/* Compute the stride in the period (that is, n divided by exponent)
		*/
		int p = perio() ;
		String s= new String() ;
		if ( p > 0 )
		{
			s += "[" ;
			/* support the lazy Coxeter notation for anti-palindromic cases with exponent =1
			*/
			boolean isantipal = (lcfv.length/p > 1) ? false : true; 
			if (isantipal)
				for( int n=0 ; n < lcfv.length ; n++)
					if ( lcfv[n] != -lcfv[lcfv.length-n-1])
					{
						isantipal = false ;
						break ;
					}

			/* if antipalindromic, show only the first half of the 
			* numbers and add a dash.
			*/
			if ( isantipal)
			{
				for(int n =0 ; n < lcfv.length/2-1 ; n++)
					s += lcfv[n] + "," ;
				s += lcfv[lcfv.length/2-1] + ";-" ;
			}
			else
			{
				/* otherwise show a period (which is typically the
				* entire distance list if the period length is the entire vector)
				*/
				for(int n =0 ; n < p-1 ; n++)
					s += lcfv[n] + "," ;
				s += lcfv[lcfv.length-1] ;
			}
			s += "]" ;
			/* attach exponent in a caret notation if larger than 1.
			*/
			if ( lcfv.length/p > 1)
				s += "^" +(lcfv.length/p) ;
		}
		return s;
	} /* toLcfString */

	/** Obtain a sort of badness figure of the LCF representation.
	* @param type The type of metric to be used to calculate the quality.
	*  type=0: string length
	*  type=1: sum of absolute values
	*  type=2: sum of absolute values squared
	*  type=3: asymmetric absolute values
	* @return A large number if the LCF representation is convoluted.
	*  If the string is long and asymmetric, the value is long, if the name is short
	*  (perhaps induced by a periodicity in the distances), a lower number. 
	*/
	int lcfFitness(int type)
	{
		int tmp;
		int l;
		switch(type)
		{
		case 0:
			tmp = toLcfString().length() ;
			return (tmp > 0)? tmp : 1000000 ;
		case 1:
			tmp = 0 ;
			for(int i=0 ; i < lcfv.length ; i++)
				tmp += Math.abs(lcfv[i]) ;
			return tmp ;
		case 2:
			tmp = 0 ;
			for(int i=0 ; i < lcfv.length ; i++)
				tmp += lcfv[i]*lcfv[i] ;
			return tmp ;
		case 3:
			tmp = 0 ;
			l = lcfv.length ;
			for(int i=0 ; i < (l+1)/2 ; i++)
				tmp += Math.abs(lcfv[i]-lcfv[l-i-1]) ;
			return tmp ;
		default:
			return 1000000 ;
		}
	} /* lcfFitness */

	/** Simple comparision. Equality means the distances are the same, one by one.
	* @param oth The LCF string to compare with.
	* @return True if each of the distances matches with the distance in oth.
	*/
	public boolean equals(Lcf oth)
	{
		if ( lcfv.length != oth.lcfv.length)
			return false;
		for(int v=0 ; v < lcfv.length ; v++)
			if ( lcfv[v] != oth.lcfv[v])
				return false;
		return true;
	} /* equals */

	/** Equivalence test. Equivalent means that up to a cyclic
	* permutation or reversal the two representations are the same.
	* @param oth The LCF vector to compare with.
	* @return True if this LCF matches oth up to the cyclic shift or reversal operations.
	*/
	public boolean equiv(Lcf oth)
	{
		if ( lcfv.length != oth.lcfv.length)
			return false;
		/* check cyclic shifts and their reversals
		*/
		for(int sh=0 ; sh < lcfv.length ; sh++)
		{
			Lcf shftd = oth.cycPerm(sh) ;
			if ( equals(shftd) )	
				return true;
		}
		Lcf othrev = oth.revSense() ;
		for(int sh=0 ; sh < lcfv.length ; sh++)
		{
			Lcf shftd = othrev.cycPerm(sh) ;
			if ( equals(shftd) )	
				return true;
		}
		return false;
	} /* equiv */

	/** Permute cyclically to optimize the representation.
	* The function returns a representation which may look nicer because
	* its representation is more symmetric or allows a shortcut in the
	* standard notation by use of periodic or antipalindromic substrings.
	* @return A Lcf which may result in a shorter or more symmetric/balanced representation.
	*/
	public Lcf optimiz()
	{
		Lcf optLcf = clone() ;

		/* check cyclic shifts and their reversals
		* skip comparison with sh=0 (alrady in opt), start at 1
		*/
		for(int sh=1 ; sh < lcfv.length ; sh++)
		{
			Lcf shftd = cycPerm(sh) ;
			if ( shftd.compareFitness(optLcf) < 0 )	
				optLcf = shftd ;
		}
		Lcf rev = revSense() ;
		for(int sh=0 ; sh < lcfv.length ; sh++)
		{
			Lcf shftd = rev.cycPerm(sh) ;
			if ( shftd.compareFitness(optLcf) < 0 )	
				optLcf = shftd ;
		}
		return optLcf;
	} /* optimiz */


	/** Return a number less than, equal to or larger than zero if this LCF is nicer, equivalent or worse than oth.
	* @param oth The competitive LCF to compare with.
	* @return A (almost arbitary) estimate of whether this LCF is more elegant than oth.
	* A number less than 0 indicates that this LCF may have a shorter string representation
	* than oth and is preferable in that sense.
	*/
	int compareFitness(Lcf oth)
	{
		if ( lcfFitness(0) < oth.lcfFitness(0) ) 
			return -1 ;
		else if ( lcfFitness(0) > oth.lcfFitness(0) ) 
			return 1 ;
		else if ( lcfFitness(1) < oth.lcfFitness(1) ) 
			return -1 ;
		else if ( lcfFitness(1) > oth.lcfFitness(1) ) 
			return 1 ;
		else if ( lcfFitness(2) < oth.lcfFitness(2) ) 
			return -1 ;
		else if ( lcfFitness(2) > oth.lcfFitness(2) ) 
			return 1 ;
		else if ( lcfFitness(3) < oth.lcfFitness(3) ) 
			return -1 ;
		else if ( lcfFitness(3) > oth.lcfFitness(3) ) 
			return 1 ;
		else
			return 0 ;
	} /* compareFitness */


} /* Lcf */


==> anc/org/nevec/rjm/WigGraph.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.security.* ;
import java.util.* ;
import java.math.* ;


/** Representation of a Wigner graph.
* The graph is an undirected simple cubic graph. The plotting output uses
* directed edges, but otherwise the Hamiltonian paths along the graph select any
* arbitrary sense of direction.
* @since 2010-09-13
* @author Richard J. Mathar
*/
public class WigGraph
{
	/** A scaling factor for enlarging or shrinking dot(1) graphs
	*/
	final static double DOT_SCAL=2.0 ;

	/** The graph is represented as a list of directed edges. The edgSet is a 
	* vector of pairs [node1,node2], [node,node],....  with all nodei>=0, zero-based labels.
	* In the case of the cubic graph here, the  number of nodes equals (2/3) times the number of edges.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	Vector<int[]> edgSet ;

	/** Information on Connectedness.
	* The array is a reference to null if not yet investigated.
	* Otherwise it contains the shortest vector of the edge
	* indices that yield a disconnected graph if removed, or [-1,-1,-1] if removing
	* up to 3 edges does not disconnect.
	*/
	int[] conn ;

	/** The actual number of the (perhaps incomplete) graph.
	*/
	int nodes ;

	/** This flags indicates that the nodes in edgSet are kept sorted all the times.
	* Keeping them sorted means some search operations are simpler, but also
	* means that creating of the set needs more care.
	*/
	static final boolean SORTED = true ;

	/** A preferred sense of trying to disconnect sub-graphs.
	* If true, we prefer to separate on low labels, otherwise on high lables.
	*/
	static final boolean DISC_EARLY = false ;

	/** Distance matrix
	*/
	private int[][] distMat ;

	/** Create an empty Graph or a root graph.
	* @root If true, the graph is initialized with a single edge 0 -> 1.
	*       If false, there are no edges at all.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	WigGraph(boolean root)
	{
		edgSet = new Vector<int[]>() ;
		if( root)
		{
			int r[] = new int[2] ;
			r[0] = 0 ;
			r[1] = 1 ;
			edgSet.add(r) ;
			nodes = 2 ;
		}
		else
			nodes = 0 ;
		distMat = new int[nodes][nodes] ;
		conn = null ;
	}

	/** Constructor with a string of directed edges.
	* @param eds [[n1,n2],[n3,n4],...] representation of the edges.
	*  This may basically be any even number of pairs of labels from 0 up to one less
	*  than the final node count, with any non-digits working as delimiters.
	*  Example: "[[0,1],[1,2],[2,3],[3,4],[4,5],[5,7],[5,6],..."
	*  or using blanks as delimiters: "0 1 1 2 2 3 3 4 4 5 5 7 5 6".
	* Note that the input is not checked at all to be compatible with a cubic layout.
	* The labels are not checked to be used three times each, nor checked of being
	* consecutive nor starting at zero, being positive etc.
	* @since 2010-09-17
	* @author Richard J. Mathar
	*/
	WigGraph(String eds)
	{
		edgSet = new Vector<int[]>() ;
		/* remove all non-digit material from the string, allowing
		* basically all sorts of representations.
		*/
		eds = eds.replaceAll("[^\\d]+"," ") ;
		Scanner sc = new Scanner(eds) ;
		int edIdx = 0 ;
		int[] ed =null;
		while ( sc.hasNextInt() )
		{
			int tok = sc.nextInt() ;
			if ( edIdx == 0)
			{
				ed=new int[2] ;
				ed[0] = tok ;
			}
			else
			{
				ed[1] = tok ;
				/* swap to keep representation sorted */
				if ( ed[0] > ed[1])
				{
					int tmp = ed[1] ;
					ed[1] = ed[0] ;
					ed[0] = tmp ;
				}
				addEdge(ed) ;
			}
			edIdx = 1-edIdx ;
		}
		nodeCnt() ;
		distMat = new int[nodes][nodes] ;
	}

	/** Constructor from a LCF representation.
	* @param lrep The LCF representation of the cubic hamiltonian graph.
	*/
	WigGraph(final Lcf lrep)
	{
		edgSet = new Vector<int[]>() ;
		int[] ed =null;
		/* number of nodes in the LCF becomes number of nodes in this graph
		*/
		int nodes = lrep.lcfv.length;
		/* just walk along the Hamiltonian path and connect the
		* current node with the next node and the diagonal node.
		*/
		for(int v=0 ; v < nodes ; v++)
		{
			/* lrep.lcfv[v] shows the distance along the diagonal edge  not on the path
			*/
			ed=new int[2] ;
			ed[0] = v ;
			ed[1] = (v+1)% nodes ;
			addEdge(ed) ;
			ed=new int[2] ;
			ed[0] = v ;
			ed[1] = (v+lrep.lcfv[v]+nodes)% nodes ;
			if( ed[1] > ed[0])
				addEdge(ed) ;
		}
		distMat = new int[nodes][nodes] ;
	}

	/** Create a deep copy.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	protected WigGraph clone()
	{
		WigGraph clnd = new WigGraph(false) ;
		/* copy the current edges in the order of occurrence
		*/
		for(int e=0 ; e < edgCnt() ; e++)
		{
			int[] ed = new int[2] ;
			ed[0] = edgSet.elementAt(e)[0] ;
			ed[1] = edgSet.elementAt(e)[1] ;
			/* no need to call addEdge() because these are already sorted
			*/
			clnd.edgSet.add(ed) ;
		}
		clnd.conn = conn ;
		clnd.nodes = nodes ;
		clnd.distMat = new int[nodes][nodes] ;
		for(int r=0 ;  r< nodes ;r++)
		for(int c=0 ;  c< nodes ;c++)
			clnd.distMat[r][c] = distMat[r][c] ;
		return clnd ;
	}

	/** Create a copy with one edge removed.
	* @param idx The index in the edge list to be removed.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	public WigGraph cloneRemove(final int idx)
	{
		WigGraph clnd = clone() ;
		clnd.edgSet.remove(idx) ;
		/* invalidate the old distance matrix
		*/
		clnd.distMat = new int[nodes][nodes] ;
		return clnd ;
	}

	/** Number of edges.
	* @return The count of edges.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	int edgCnt()
	{
		return edgSet.size() ;
	}

	/** Number of nodes.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	void nodeCnt()
	{
		/* The algorithm works also for non-cubic graphs:
		* We collect all labels by visiting all edges and count the
		* different labels obtained that way.
		*/
		HashSet cset =new HashSet() ;
		for(int e =0 ; e < edgCnt() ; e++)
		{
			cset.add( edgSet.elementAt(e)[1] ) ;
			cset.add( edgSet.elementAt(e)[0] ) ;
		}
		nodes = cset.size() ;
	} /* nodeCnt */

	/* Check whether this edge is in the graph in any orientation.
	* @param ed The vector with the two labels that define an edge.
	*  If the sorted variant of the class is in use, the first label must be
	*  numerically smaller than the second to return a stable result.
	* @return True if ed is one of the edges in the graph.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	boolean isEdge( final int[] ed)
	{
		/* The difference between the sorted variant and the unsorted is
		* that an earlier exit is possible for the sorted variant if
		* we have already checked all cases with first-labels less or equal
		* to the label of the argument.
		*/
		if ( SORTED )
		{
			for(int e=0 ; e < edgSet.size() ; e++)
			{
				final int[] myedge = edgSet.elementAt(e) ;
				if ( myedge[0] == ed[0] && myedge[1] == ed[1] )
					return true;
				if ( myedge[0] > ed[0] )
					return false;
			}
			return false;
		}
		else
		{
			for(int e=0 ; e < edgSet.size() ; e++)
			{
				final int[] myedge = edgSet.elementAt(e) ;
				if ( myedge[0] == ed[0] && myedge[1] == ed[1] || myedge[1] == ed[0] && myedge[0] == ed[1])
					return true;
			}
			return false;
		}
	} /* isEdge */

	/* Comput whether the two indices define an edge.
	* @return true if ed[0] and ed[1] are connected in either direction.
	*/
	boolean isEdgeUnsrt(int[] ed)
	{
		if (isEdge(ed) )
			return true;
		int[] tmp = new int[2] ;
		tmp[0] = ed[1] ; tmp[1] = ed[0] ;
		return isEdge(tmp) ;
	} /* isEdgeUnsrt */


	/** Compute the set of neighboring nodes.
	* @param idx The node label for which neighbors are searched.
	* @return A vector of labes of neigbors (nodes connected to this one by an edge).
	*  For multiply connected graphs, the neighbors appear with multiplicity.
	* @since 2012-01-23
	* @author Richard J. Mathar
	*/
	int[] neighbors( final int idx)
	{
		Vector<Integer> nds = new Vector<Integer>() ;

		for(int v=0 ; v < edgSet.size() ; v++)
		{
			int[] thisE = edgSet.elementAt(v) ;
			/* add the element of the edge which is not idx
			*/
			if (thisE[0] == idx)
				nds.add( new Integer(thisE[1]) ) ;
			else if ( thisE[1] == idx)
				nds.add( new Integer(thisE[0]) ) ;
		}
		
		int[] nei = new int[nds.size()] ;
		for(int n=0 ; n < nds.size() ; n++)
			nei[n] = nds.elementAt(n).intValue() ;
		return nei ;
	} /* neighbors */

	/** Compute the adjacency matrix of the undirected graph.
	* @return The symmetric matrix which contains zeros and ones depending on whether nodes
	*  defined by the row and column index are adjacent.
	* @since 2012-01-27
	* @author Richard J. Mathar
	*/
	int[][] adjMatrix()
	{
		int[][] adj = new int[nodes][nodes] ;

		for(int r=0 ; r < nodes ; r++)
			for(int c=r ; c < nodes ; c++)
			{
				if ( c == r)
					adj[r][c] = 0 ;
				else
				{
					int[] ed = new int[2] ;
					ed[0] = r ; ed[1] = c ;
					if ( isEdgeUnsrt(ed) )
						adj[r][c] = adj[c][r] = 1 ;
					else
						adj[r][c] = adj[c][r] = 0 ;
				}
			}
		
		return adj ;
	} /* adjMatrix */














	/** Insert a new edge.
	* @param newn The vector with the two node numbers to be added.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	public void addEdge(int[] newn)
	{
		/* if the edge set is kept sorted, we need to find the
		* point of insertion by comparing the lower labels, otherwise
		* simply append the new edge at the end of the current list.
		*/
		if (SORTED)
		{
			/* flag indicating that we are done
			*/
			boolean don = false ;
			for(int n=0; n < edgSet.size() ; n++)
			{
				if ( edgSet.elementAt(n)[0] > newn[0] )
				{
					edgSet.add(n,newn) ;
					don = true;
					break ;
				}
				else if ( edgSet.elementAt(n)[0] == newn[0] && edgSet.elementAt(n)[1] > newn[1] )
				{
					edgSet.add(n,newn) ;
					don = true;
					break ;
				}
			}
			if( !don)
				edgSet.add(newn) ;
		}
		else
			edgSet.add(newn) ;

		nodeCnt() ;
		/* invalidate the old distance matrix
		*/
		distMat = new int[nodes][nodes] ;
	}



	/** Check whether the graph is connected.
	* @return The number of nodes connected to the first edge.
	* If this remains smaller than the total number of nodes, the graph is not connected.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	public int isConn()
	{
		/* maintain a set of labels reachable from the current set
		* and grow this recursively starting from any node already in the set.
		* If the growth stops, we return the labels in that set.
		*/
		HashSet cset =new HashSet() ;
		cset.add( edgSet.elementAt(0)[0] ) ;
		cset.add( edgSet.elementAt(0)[1] ) ;
		for(;;)
		{
			/* remember how many nodes are currently in the set
			*/
			int osetsize = cset.size() ;
			for(int e =1 ; e < edgCnt() ; e++)
			{
				/* can this edge be attached to any edge of the current set ? */
				if ( cset.contains( edgSet.elementAt(e)[0] ) )
					cset.add( edgSet.elementAt(e)[1] ) ;
				if ( cset.contains( edgSet.elementAt(e)[1] ) )
					cset.add( edgSet.elementAt(e)[0] ) ;
			}
			/* didn't grow, so we are done, potentially not having
			* connected to some of the nodes */
			if (cset.size() == osetsize)
				break ;
		}
		return cset.size() ;
	}

	/** Remove an edge given its index in the current edge list
	* @param edgIdx The zero-based index in the edge list.
	*/
	public void remove(int edgIdx)
	{
		edgSet.remove(edgIdx) ;
		nodeCnt() ;
		/* invalidate the old distance matrix
		*/
		distMat = new int[nodes][nodes] ;
	}

	/** Test whether the graph is singly connected.
	* @return -1 if higher connected. A number >=0 of an edge that splits the graph.
	*/
	public int [] is1Conn()
	{
		int[] ed = new int[1] ;
		ed[0] = -1 ;
		/* Try to remove one edge at a time. Clone the graph, remove an edge,
		* and see whether the result is still connected.
		*/
		if ( DISC_EARLY)
			for(int dis =0 ; dis < edgSet.size() ; dis++)
			{
				WigGraph r = clone() ;
				r.remove(dis) ;
				if ( r.isConn() < r.nodes )
				{
					ed[0] = dis ;
					return ed ;
				}
			}
		else
			for(int dis = edgSet.size()-1 ; dis >= 0 ; dis--)
			{
				WigGraph r = clone() ;
				r.remove(dis) ;
				if ( r.isConn() < r.nodes )
				{
					ed[0] = dis ;
					return ed ;
				}
			}
		return ed ;
	}

	/** Test whether this is doubly connected.
	* @return [-1,-1] if higher connected, else the indices of the two edges that allow separation.
	*/
	public int[] is2Conn()
	{
		/* Try to remove pairs of edges at a time. In a loop over all pairs of
		* edges, clone the graph, remove the two edges, and see whether the result
		* is still a connected graph.
		*/
		int[] ed = new int[2] ;

		/* initially assume that there is no pair of edges that disconnects the graph.
		*/
		ed[0] = ed[1] = -1 ;
		if ( DISC_EARLY)
			for(int dis1 =0 ; dis1 < edgSet.size()-1 ; dis1++)
			{
				for(int dis2 = dis1+1 ; dis2< edgSet.size() ; dis2++)
				{
					WigGraph r = clone() ;
					/* remove higher index first ... */
					r.remove(dis2) ;
					r.remove(dis1) ;
					if ( r.isConn() < r.nodes )
					{
						ed[0] = dis1 ;
						ed[1] = dis2 ;
						return ed ;
					}
				}
			}
		else
			for(int dis1 = edgSet.size()-1 ; dis1 >= 1 ; dis1--)
			{
				for(int dis2 = dis1-1 ; dis2 >= 0 ; dis2--)
				{
					WigGraph r = clone() ;
					/* remove lower index first ... */
					r.remove(dis1) ;
					r.remove(dis2) ;
					if ( r.isConn() < r.nodes )
					{
						ed[0] = dis1 ;
						ed[1] = dis2 ;
						return ed ;
					}
				}
			}
		return ed ;
	}

	/** Test whether this is triply connected.
	* If removing a triple leaves one isolated node, this is not yielding a positive result.
	* So the question answered is, whether removal of three edges that are not all connecting on the
	* same node separates the graph.
	* @return [-1,-1,-1] if higher connected, else the three indices of the edges that allow separation.
	*/
	public int[] is3Conn()
	{
		/* try to remove triples of edges at a time. Clone the graph and run over all
		* triples of edges and check whether removal results in a disconnected graph.
		*/
		int[] ed = new int[3] ;
		ed[0] = ed[1] = ed[2] = -1 ;
		if( DISC_EARLY)
			for(int dis1 =0 ; dis1 < edgSet.size()-2 ; dis1++)
			{
				for(int dis2 = dis1+1 ; dis2< edgSet.size() ; dis2++)
				{
					for(int dis3 = dis2+1 ; dis3< edgSet.size() ; dis3++)
					{
						WigGraph r = clone() ;
						/* remove higher index first ... */
						r.remove(dis3) ;
						r.remove(dis2) ;
						r.remove(dis1) ;
						/* If a single node is left out, isConn() returns nodeCnt()-1, and this is ok here
						*/
						if ( r.isConn() < r.nodes-1 )
						{
							ed[0] = dis1 ;
							ed[1] = dis2 ;
							ed[2] = dis3 ;
							return ed ;
						}
					}
				}
			}
		else
			for(int dis1 = edgSet.size()-1 ; dis1 >= 2 ; dis1--)
			{
				for(int dis2 = dis1-1 ; dis2 >= 1 ; dis2--)
				{
					for(int dis3 = dis2-1 ; dis3 >= 0 ; dis3--)
					{
						WigGraph r = clone() ;
						/* remove lower index first ... */
						r.remove(dis1) ;
						r.remove(dis2) ;
						r.remove(dis3) ;
						/* If a single node is left out, isConn() returns nodeCnt()-1, and this is ok here
						*/
						if ( r.isConn() < r.nodes-1 )
						{
							ed[0] = dis1 ;
							ed[1] = dis2 ;
							ed[2] = dis3 ;
							return ed ;
						}
					}
				}
			}
	
		return ed ;
	}

	/** Compute the connectiveness flags.
	* Decipher whether removing on, two or (non-trivally) three edges
	* creates a disconnected graph.
	*/
	void checkConn()
	{
		conn = is1Conn() ;
		if ( conn[0] == -1)
		{
			conn = is2Conn() ;
			if( conn[0] == -1)
				conn = is3Conn() ;
		}
	}

	/** Create a clone of this with labels permuted.
	* @param per A permutation of the label numbers.
	*  The validity of this vector is not checked. It is assumed to be a permutation
	*  of the numbers from 0 up to the node count minus 1.
	* @return The graph with the same connectivity but a relabeled node set.
	*  What is returned has node labels from 0 up to nodeCount()-1.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	WigGraph cloneP(final int[] per)
	{
		WigGraph yp = new WigGraph(false) ;
		/* Loop over the current edge set and replace each label by its permuted variant
		* The per vector has elements from 0 to nodeCount()-1, and the current instance is
		* supposed to have the same consecutive (no-hole) set of labels, one of the permutations.
		*/
		for(int e=0 ; e< edgSet.size() ; e++)
		{
			int[] ped = new int [2] ;
			ped[0] = per[edgSet.elementAt(e)[0]] ;
			ped[1] = per[edgSet.elementAt(e)[1]] ;
			/* ensure that the clone maintains an ordered edge set.
			*/
			if ( ped[0] > ped[1])
			{
				int tmp = ped[1] ;
				ped[1] = ped[0] ;
				ped[0] = tmp ;
			}
			/* addEge invalidates symmLevel and updates nodes.
			*/
			yp.addEdge(ped) ;
		}
		/* invalidate the old distance matrix
		*/
		yp.distMat = new int[nodes][nodes] ;
		return yp;
	}



	/** Construct a list of hamiltonian cycles.
	* @return A vector of cycles, each cycle being a list of nodes (labels) representing one cycle.
	* @since 2010-09-24
	* @author Richard J. Mathar
	*/
	public Vector<int[]>  hamPaths()
	{
		/* First create a list of Hamiltonian paths that start at the node
		* with label 0, using the full edge set available.
		*/
		Vector<int[]> hamp = hamPaths(0,edgSet) ;
		/* The paths that deleted/isolated some nodes prematurely and didn't actually visit them
		* will have vectors shorter than 'nodes' because they ended in dead ends.
		* These are removed. Work backwards to retain indices intact.
		*/
		for(int i = hamp.size()-1 ; i >=0 ; i--)
			if ( hamp.elementAt(i).length < nodes)
				hamp.remove(i) ;
		return hamp ;
	} /* hamPaths */

	/** Construct a list of hamiltonian paths.
	* This is the slow standard examination which crawls from a given node along all
	* possible directions in a tree-type manner. The orientation attached to the edges is
	* ignored; the path may follow any of them in both directions.
	* @param currNode The label of the node to start with.
	* @param edgLeft a vector with [l1,l2],[l3,l4]  of pairs of edges which are still
	*   left to be visited (candidates to follow).
	* @return A vector with entries of the form [currNode,l1,l2,...0]. So this is
	*  not an edge list but a node list (which does not respect the original ordering
	*  of the edges but only the connectivity).
	* @since 2010-09-24
	* @author Richard J. Mathar
	*/
	public Vector<int[]>  hamPaths(int currNode, final Vector<int[]> edgLeft)
	{
		/* this is any piece of the path constructable from
		* edges in edgLeft. If there is more than one direction to follow,
		* this is another element in newgs.
		*/
		Vector<int[]> newgs = new Vector<int[]>() ;

		/* Try to locate the current node index in edgLeft and look
		* at any of the three ways to move on from there (independent of
		* whether the orientation in the edgLeft is compatible...
		*/
		for( int e = 0  ; e < edgLeft.size() ; e++)
		{
			final int[] strtE = edgLeft.elementAt(e) ;
			/* Can we go from strtE to anywhere else? The starting node
			* may appear as first or second label in the edge list.
			*/
			int nextN = -1 ;
			if( strtE[0] == currNode )
				nextN = strtE[1] ;
			else if( strtE[1] == currNode )
				nextN = strtE[0] ;

			if( nextN != -1 )
			{
				/* nEdgGen is the previous edge list with all edges
				* that contain currNode removed. By defn, the hamiltonian
				* cycle is not visiting this again.
				*/
				Vector<int[]> nEdgGen = new Vector<int[]>() ;
				for( int i = 0  ; i < edgLeft.size() ; i++)
				{
					final int[] targE = edgLeft.elementAt(i) ;
					if ( targE[0] != currNode && targE[1] != currNode)
						nEdgGen.add( targE) ;
				}
				if ( nEdgGen.size() == 0 )
				{
					/* success case: nextN= nodes-1 and no remainders in edgLeft
					* Assume that the outer loop of hamPaths() has always been called
					* with first argument currNode=0 (that is no restriction up to equivalence).
					* If we have just removed the last node to end at nextN, this must lead
					* back to 0 to have the cyclic property.
					*/
					int [] finE = new int[2] ;
					finE[0] =0 ;
					finE[1] =nextN ;
					if ( isEdge(finE) ) /* need to keep this sorted for the query */
					{
						int[] thisE = new int[2] ;
						thisE[0] = currNode ;
						thisE[1] = nextN ;
						newgs.add(thisE) ;
					}
					else
					{
						/* dead end; we have consumed all edges but not returned to label 0 */
					}
				}
				else
				{
					/* recurrence: take currN->nextN and append solutions */
					Vector<int[]> chipaths = hamPaths(nextN,nEdgGen) ;
					/* chipaths now may contain pieces of paths that complete a cycle.
					* For each of these, prepend the current single edge.
					*/
					for(int p=0 ;p < chipaths.size() ; p++)
					{
						final int[] epath = chipaths.elementAt(p) ;
						/* each return value of hamPaths contains nextN at the start: no need to duplicate
						*/
						int[] pat = new int[epath.length+1] ;
						pat[0] = currNode ;
						for(int i=0 ; i < epath.length ; i++)
							pat[i+1] = epath[i] ;

						newgs.add(pat) ;
					}
				}
			}  /* end if this is an edge from currNode */
		} /* end loop over all 3 ways to move on from currNode */
		return newgs ;
	} /* hamPaths */


	/** Construct a list of all cycles.
	* This is the slow standard examination which crawls from a given node along all
	* possible directions in a tree-type manner. The orientation attached to the edges is
	* ignored; the path may follow any of them in both directions.
	* @param strtNode The label of the node that starts and finishes the cycle.
	* @param currNode The label of the node at the current position from which to continue (recursively).
	* @param edgLeft a vector with [l1,l2],[l3,l4]  of pairs of edges which are still
	*   left to be visited (candidates to follow).
	* @return A vector with entries of the form [currNode,l1,l2,...,strtNode]. So this is
	*  not an edge list but a node list (which does not respect the original ordering
	*  of the edges but only the connectivity).
	* @since 2012-01-23
	* @author Richard J. Mathar
	*/
	public Vector<int[]> cycles(int strtNode, int currNode, final Vector<int[]> edgLeft)
	{
		/* this is any piece of the path constructable from
		* edges in edgLeft. If there is more than one direction to follow,
		* this is another element in newgs.
		*/
		Vector<int[]> newgs = new Vector<int[]>() ;

		/* Try to locate the current node index in edgLeft and consider
		* all ways to move on from there (independent of
		* whether the orientation in the edgLeft is compatible...as for an undirected graph)
		*/
		for( int e = 0  ; e < edgLeft.size() ; e++)
		{
			final int[] strtE = edgLeft.elementAt(e) ;
			/* Can we go from strtE to anywhere else? The current node
			* may appear as first or second label in the edge list.
			*/
			int nextN = -1 ;
			if( strtE[0] == currNode )
				nextN = strtE[1] ;
			else if( strtE[1] == currNode )
				nextN = strtE[0] ;

			if( nextN != -1 )
			{
				/* This may lead back to strtNode to exhibit the cyclic property.
				*/
				int [] finE = new int[2] ;
				finE[0] = Math.min(currNode,nextN) ;
				finE[1] = Math.max(currNode,nextN) ;

				/* nEdgGen will be the previous edge list with the just used
				* edge removed.
				*/
				Vector<int[]> nEdgGen = new Vector<int[]>() ;

				for( int i = 0  ; i < edgLeft.size() ; i++)
				{
					final int[] targE = edgLeft.elementAt(i) ;
					if ( i != e)
						nEdgGen.add( targE) ;
				}

				/* If we just closed the cycle: add this to the solutions
				*/
				if ( nextN == strtNode)
				{
					int[] thisE = new int[2] ;
					thisE[0] = currNode ;
					thisE[1] = nextN ;
					newgs.add(thisE) ;
				}

				if ( nEdgGen.size() > 0 )
				{
					/* recurrence: take currN->nextN and append solutions */
					Vector<int[]> chipaths = cycles(strtNode,nextN,nEdgGen) ;

					/* chipaths now may contain pieces of paths that complete a cycle.
					* For each of these, prepend the current single edge.
					*/
					for(int p=0 ;p < chipaths.size() ; p++)
					{
						final int[] epath = chipaths.elementAt(p) ;
						/* each return value of cycles() contains nextN at the start: no need to duplicate
						*/
						int[] pat = new int[epath.length+1] ;
						pat[0] = currNode ;
						for(int i=0 ; i < epath.length ; i++)
							pat[i+1] = epath[i] ;

						newgs.add(pat) ;
					}
				}
			}  /* end if this is an edge from currNode */
		} /* end loop over all 3 ways to move on from currNode */
		return newgs ;
	} /* cycles */

	/** Length of the shortest cycle containing a particular node.
	* @param iStrt Index of the node in the cycle.
	* @return The length of the path in the shortest cycle containing iStrt.
	*  Equals -1 if there is no such cycle.
	* @since 2012-01-23
	*/
	public int shortC(int iStrt)
	{
		/* get a list of all cycles containing iStrt.
		*/
		Vector<int[]> cs = cycles(iStrt, iStrt, edgSet) ;
		/* in case the cycles are to be listed explicitly...
			System.out.print("c ") ;
			for(int[] thisc: cs)
			{
				System.out.print("[") ;
				for(int i=0 ; i < thisc.length ; i++)
					System.out.print(" "+ thisc[i]) ;
				System.out.print("] ") ;
			}
			System.out.println() ;
		*/
		if (cs.size() == 0)
			return -1 ;
		/* Start with an upper estimate and reduce if shorter cycles are available.
		*/
		int lshoC = nodes+1 ;
		for(int[] thisc : cs)
			lshoC = Math.min(lshoC, thisc.length-1) ;
		return lshoC ;
	} /* shortC */

	/** Girth (length of the shortest cycle).
	* @return Length of the shortest cycle. -1 of there are no cycles.
	* @since 2012-01-23
	*/
	public int girth()
	{
		nodeCnt() ;
		/* Initialize: a cycle length which is larger than any
		* possible cycle. Then reduce this number in a loop over all
		* starting nodes.
		*/
		int g= nodes+1 ;
		for(int i=0 ; i < nodes ; i++)
		{
			int sc = shortC(i) ;
			if ( sc < 0 )
				continue ;
			g = Math.min(g,sc) ;
		}
		return (g > nodes) ? -1 : g ;
	} /* girth */

	/** Print the edge set as a succession of bracketed node labels.
	* @return A string of the form [[node0,node1],[node0,node2],...] . Each element is a pair of nodes.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	public String toString()
	{
		String s = new String("[") ;
		for(int e=0 ; e < edgSet.size() ; e++)
		{
			s += "[" + edgSet.elementAt(e)[0] + "," + edgSet.elementAt(e)[1] + "]" ;
			if ( e != edgSet.size()-1 )
				s += "," ;
		}
		s += new String("];") ;
		return s ;
	}

	/** Construct a string suitable as a dot(1) element.
	* @param l An additional label.
	* @param onlyC Print only the 4-connected graphs.
	*  This returns empty strings for graphs which can be disconnected on 3 or less edges.
	* @param circ enforce positions of labels on a circle.
	*  This is particularly useful if neato(1) is used.  
	* @return A multiline string with the edge specificiation.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	public String toDot(final String l,boolean onlyC, boolean circ)
	{
		checkConn() ;
		String s = new String() ;
		if ( !onlyC || conn[0] == -1)
		{
			s += "digraph Y_" + nodes + "_" + l + " {\n" ;
			if ( circ)
			{
				for(int g=0 ; g< nodes ; g++)
				{
					double phi = 2.0*Math.PI*g/(double)(nodes) ;
					double x = DOT_SCAL*Math.cos(phi) ;
					double y = DOT_SCAL*Math.sin(phi) ;
					s += "\""+ g +"\" [pos=\"" ;
					s += "" + x+","+y ;
					s += "!\"];\n" ;
				}
			}
			for(int g=0 ; g< edgSet.size() ; g++)
			{
				s += "" + edgSet.elementAt(g)[0] + " -> " + edgSet.elementAt(g)[1]  ;
				if( conn != null)
				{
					for(int c = 0 ; c < conn.length ; c++)
						if ( conn[c] == g)
							s += " [color=\"red\"]" ;
				}
				s += "\n" ;
			}
			s += "}\n" ;
		}
		return s;
	}

	/** Construct a string suitable as a dot(1) element.
	* @param l An additional label.
	* @param h A vector of labels along the hamiltonian path.
	* @param onlyC Print only the 4-connected graphs.
	*  This returns empty strings for graphs which can be disconnected on 3 or less edges.
	* @param circ enforce positions of labels on a circle.
	*  This is particularly useful if neato(1) is used.  
	* @return A multiline string with the edge specificiation.
	* @since 2010-09-13
	* @author Richard J. Mathar
	*/
	public String toDot(final String l, int[] h, boolean onlyC, boolean circ)
	{
		checkConn() ;
		String s = new String() ;
		if ( !onlyC || conn[0] == -1)
		{
			s += "digraph W_" + nodes + "_" + l + " {\n" ;
			if ( circ)
			{
				for(int g=0 ; g< nodes ; g++)
				{
					double phi = 2.0*Math.PI*g/(double)(nodes) ;
					double x = DOT_SCAL*Math.cos(phi) ;
					double y = DOT_SCAL*Math.sin(phi) ;
					s += "\""+ h[g] +"\" [pos=\"" ;
					s += "" + x+","+y ;
					s += "!\"];\n" ;
				}
			}
			for(int g=0 ; g< edgSet.size() ; g++)
			{
				s += "" + edgSet.elementAt(g)[0] + " -> " + edgSet.elementAt(g)[1]  ;
				if( conn != null)
				{
					for(int c = 0 ; c < conn.length ; c++)
						if ( conn[c] == g)
							s += " [color=\"red\"]" ;
				}
				s += "\n" ;
			}
			Lcf bestl = (new Lcf(this,h)).optimiz() ;
			s += "label = \""  + bestl.toLcfString() + "\"\n" ;
			s += "}\n" ;
		}
		return s;
	}

	/** Distance between two nodes
	* @param iStrt Index of first node
	* @param iStop Index of second node
	* @return The distance (minimum number of edges along a walk connecting the nodes).
	*  Equals -1 if there is no such distance, for example for disconnected graphs.
	* @since 2012-01-23
	*/
	public int distance(int iStrt, int iStop)
	{
		if ( iStrt == iStop)
			return 0 ;
		else if (distMat[iStrt][iStop] != 0)
			return distMat[iStrt][iStop] ;

		
		/* The implementation is similar to isConn()
		* Maintain a set of labels reachable from the current set
		* and grow this recursively starting from any node already in the set.
		* If the growth stops, we return the labels in that set.
		*/
		HashSet cset =new HashSet() ;
		cset.add(iStrt) ;

		int dis = 1;
		nodeCnt() ;
		/* The maximum distance is one less than the node count.
		* If we need more steps, the graph is disconnected and we fall through to return -1.
		*/
		for( ; dis< nodes ;dis++)
		{
			/* remember how many nodes are currently in the set
			*/
			int osetsize = cset.size() ;
			HashSet newidc = new HashSet() ;
			for(int e =0 ; e < edgCnt() ; e++)
			{
				/* can this edge be attached to any edge of the current set ? */
				if ( cset.contains( edgSet.elementAt(e)[0] ) )
					newidc.add( edgSet.elementAt(e)[1] ) ;
				if ( cset.contains( edgSet.elementAt(e)[1] ) )
					newidc.add( edgSet.elementAt(e)[0] ) ;
			}
			cset.addAll(newidc) ;
			/* didn't grow, so we are done, potentially not having
			* connected to some of the nodes */
			if (cset.size() == osetsize)
			{
				distMat[iStrt][iStop] = distMat[iStop][iStrt] = -1 ;
				return -1 ;
			}
			if ( cset.contains(iStop) )
			{
				distMat[iStrt][iStop] = distMat[iStop][iStrt] = dis ;
				return dis ;
			}
		}
		distMat[iStrt][iStop] = distMat[iStop][iStrt] = -1 ;
		return -1 ;
	} /* distance */

	/** Wiener index of the undirected graph.
	* @return Sum of the distances between the unordered nodes of the undirected graph.
	* A value of -1 is returned if the index is undefined, for example if the graph is disconnected. 
	* @since 2012-01-23
	*/
	public int WienerIdx()
	{
		int w=0 ;
		nodeCnt() ;
		/* double loop over all pairs of distinct nodes
		*/
		for(int iStrt=0 ; iStrt < nodes-1 ; iStrt++)
			for(int iStop=iStrt+1 ; iStop < nodes ; iStop++)
			{
				int d = distance(iStrt, iStop) ;
				if ( d < 0 )
					return -1 ;
				w += d ;
			}
		return w ;
	} /* WienerIdx */

	/** Diameter of the undirected graph.
	* @return Largest distance between two nodes of the undirected graph.
	* A value of -1 is returned if undefined, for example if the graph is disconnected. 
	* @since 2012-01-23
	*/
	public int diameter()
	{
		int diam=0 ;
		nodeCnt() ;
		/* double loop over all pairs of distinct nodes
		*/
		for(int iStrt=0 ; iStrt < nodes-1 ; iStrt++)
			for(int iStop=iStrt+1 ; iStop < nodes ; iStop++)
			{
				int d = distance(iStrt, iStop) ;
				if ( d < 0 )
					return -1 ;
				diam = Math.max(diam,d) ;
			}
		return diam ;
	} /* diameter */


	/** Main program.
	* The syntax supports options (enclosed in brackets below) and a mandatory
	* single argument which contains the edge list (pairs of labels which enumerate the
	* nodes from 0 up to one less than the node count.)
	* <p> 
	* java -cp . org.nevec.rjm.WigGraph [-d] [-c] "n0 n1 n0 n2 ..."
	* <p> 
	* -d means dot(1), neato(1) elements are added to the standard output 
	* <p> 
	* -c means no dot style output if the graph is weaker than cyclically-4-connected
	* <p> 
	* Main argument is a edge list, each edge a pair of nodes and each node a number
	* from 0 upwards to the total number of nodes minus 1, which serves as the label. 
	* Any mix of delimiters between the node labels is allowed, as long as the delimiters
	* do not contain numbers from 0 to 9. Order of the two nodes within each vertex and
	* permutation of the vertices do not matter.
	*/
	static public void main(String args[])
	{
		/* a flag which constraints dot(1) output to "irreducible" graphs which
		* cannot be disconnected chopping 3 edges
		*/
		boolean onlyC = false ;

		/* generate graphviz representations
		*/
		boolean graphv = false ;

		/* loop over the command line arguments (options and path descriptions)
		*/
		for(int argc =0 ; argc < args.length ; argc++)
		{
			if ( args[argc].compareTo("-c") == 0 )
			{
				/* onlyC indicates only the 4-connected pieces are drawn
				*/
				onlyC = true ;
			}
			else if ( args[argc].compareTo("-d") == 0 )
			{
				/* generate graphviz representations
				*/
				graphv = true ;
			}
			else
			{
				WigGraph g = new WigGraph(args[argc]) ;

				/* echo the graph to be investigated
				*/
				String s = g.toString() ;
				System.out.println("/* " + s + " */\n") ;

				/* generate all Hamiltonian paths
				*/
				Vector<int[]> allhamp = g.hamPaths() ;

				/* for each of these generate a LCF representation
				*/
				Vector<Lcf> allLcf = new Vector<Lcf>() ;
				for( int hidx = 0 ; hidx < allhamp.size() ; hidx++)
				{
					Lcf lrep = new Lcf(g, allhamp.elementAt(hidx)) ;
					System.out.print("/* " + lrep.toLcfString() + " ") ;
					int[] vv = allhamp.elementAt(hidx) ;
					for(int j=0 ; j < vv.length ; j++)
						System.out.print(" -> " + vv[j]) ;
					System.out.println(" */\n") ;
					allLcf.add(lrep) ;
				}
					
				System.out.print("/* LCF ") ;
				for(int i =0 ; i < allLcf.size() ; i++)
				{
					if ( i == 0 )
						System.out.print(allLcf.elementAt(i).toLcfString() + " ") ;
					else if (  ! allLcf.elementAt(i).equiv(allLcf.elementAt(i-1)) )
						System.out.print(" = " + allLcf.elementAt(i).toLcfString() ) ;
				}
				int W = g.WienerIdx() ;
				if ( W > 0 )
					System.out.print(" W" + W) ;
				W = g.diameter() ;
				if ( W > 0 )
					System.out.print(" d" + W) ;
				System.out.println(" */\n") ;

				if ( graphv)
				{
					System.out.println( g.toDot("",onlyC,true)) ;
					for(int i =0 ; i < allLcf.size() ; i++)
						System.out.println( g.toDot(String.format("%d",i),allhamp.elementAt(i),onlyC,true)) ;
				}
			}
		}
	}


} /* WigGraph */


==> anc/plt/Y10.plt <==
set label "0" at -0.283,-1.321,-0.080 center
set label "1" at -1.255,-0.642,-0.524 center
set label "2" at -1.031,-0.915,0.642 center
set label "3" at -0.642,0.289,0.911 center
set label "4" at -0.887,0.680,-0.347 center
set label "5" at 0.271,1.079,-0.771 center
set label "6" at 1.236,0.261,-0.816 center
set label "7" at 1.041,1.108,0.037 center
set label "8" at 0.668,0.228,0.910 center
set label "9" at 0.883,-0.768,0.039 center
set arrow from -0.437,-1.214,-0.150 to -1.178,-0.696,-0.489
set arrow from -0.417,-1.248,0.049 to -0.964,-0.952,0.577
set arrow from -0.103,-1.236,-0.062 to 0.793,-0.810,0.030
set arrow from -1.218,-0.687,-0.332 to -1.050,-0.893,0.546
set arrow from -1.202,-0.451,-0.498 to -0.914,0.584,-0.360
set arrow from -0.971,-0.729,0.683 to -0.672,0.196,0.890
set arrow from -0.679,0.348,0.723 to -0.869,0.651,-0.254
set arrow from -0.442,0.280,0.911 to 0.568,0.233,0.910
set arrow from -0.709,0.741,-0.413 to 0.182,1.048,-0.738
set arrow from 0.424,0.950,-0.778 to 1.160,0.326,-0.812
set arrow from 0.409,1.084,-0.626 to 0.972,1.106,-0.036
set arrow from 1.204,0.400,-0.676 to 1.057,1.039,-0.033
set arrow from 1.185,0.112,-0.692 to 0.908,-0.693,-0.023
set arrow from 0.983,0.972,0.172 to 0.697,0.296,0.842
set arrow from 0.700,0.080,0.780 to 0.867,-0.693,0.104
unset tics
set title "[3,-2,5,-3,2]^2"
set xrange [-1.236:1.236]
set yrange [-1.236:1.236]
set zrange [-1.236:1.236]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.358,-0.418,0.183 center
set label "1" at -0.823,0.349,1.119 center
set label "2" at -0.622,-0.789,1.002 center
set label "3" at 0.418,-0.780,0.401 center
set label "4" at 1.293,-0.462,-0.359 center
set label "5" at 0.674,-0.072,-1.262 center
set label "6" at 1.209,0.696,-0.326 center
set label "7" at 0.158,0.966,0.454 center
set label "8" at -0.344,0.641,-0.330 center
set label "9" at -0.605,-0.131,-0.883 center
set arrow from -1.277,-0.302,0.325 to -0.864,0.291,1.048
set arrow from -1.231,-0.482,0.324 to -0.686,-0.757,0.932
set arrow from -1.245,-0.375,0.024 to -0.662,-0.153,-0.803
set arrow from -0.789,0.153,1.099 to -0.640,-0.691,1.012
set arrow from -0.676,0.442,1.019 to 0.085,0.920,0.504
set arrow from -0.449,-0.787,0.902 to 0.332,-0.781,0.451
set arrow from 0.564,-0.727,0.275 to 1.220,-0.488,-0.296
set arrow from 0.332,-0.619,0.318 to -0.301,0.561,-0.288
set arrow from 1.186,-0.395,-0.515 to 0.728,-0.105,-1.184
set arrow from 1.278,-0.263,-0.353 to 1.216,0.596,-0.329
set arrow from 0.755,0.044,-1.120 to 1.168,0.638,-0.397
set arrow from 0.483,-0.081,-1.205 to -0.510,-0.127,-0.911
set arrow from 1.051,0.736,-0.209 to 0.237,0.946,0.396
set arrow from 0.056,0.900,0.295 to -0.293,0.674,-0.250
set arrow from -0.397,0.484,-0.442 to -0.579,-0.053,-0.827
unset tics
set title "[-4,-2,5,2,4,-2,4,5,-4,2]"
set xrange [-1.293:1.293]
set yrange [-1.293:1.293]
set zrange [-1.293:1.293]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.562,-0.904,-0.499 center
set label "1" at -0.391,0.408,-1.244 center
set label "2" at -0.179,1.210,-0.145 center
set label "3" at -0.504,0.758,1.064 center
set label "4" at -0.670,-0.534,1.107 center
set label "5" at 0.378,-0.003,1.352 center
set label "6" at 1.008,-0.123,0.203 center
set label "7" at 0.768,0.699,-0.553 center
set label "8" at -0.492,-0.377,-1.218 center
set label "9" at -0.479,-1.133,-0.066 center
set arrow from 0.455,-0.757,-0.583 to -0.338,0.335,-1.202
set arrow from 0.640,-0.767,-0.376 to 0.969,-0.191,0.141
set arrow from 0.381,-0.944,-0.424 to -0.389,-1.113,-0.104
set arrow from -0.360,0.525,-1.084 to -0.194,1.152,-0.225
set arrow from -0.417,0.210,-1.237 to -0.479,-0.278,-1.221
set arrow from -0.228,1.142,0.037 to -0.480,0.792,0.973
set arrow from -0.014,1.121,-0.216 to 0.685,0.743,-0.518
set arrow from -0.530,0.560,1.070 to -0.658,-0.435,1.104
set arrow from -0.357,0.631,1.112 to 0.305,0.060,1.328
set arrow from -0.496,-0.446,1.148 to 0.291,-0.047,1.331
set arrow from -0.642,-0.624,0.931 to -0.494,-1.088,0.022
set arrow from 0.474,-0.021,1.177 to 0.960,-0.113,0.290
set arrow from 0.966,0.021,0.070 to 0.789,0.627,-0.487
set arrow from 0.627,0.578,-0.628 to -0.421,-0.317,-1.180
set arrow from -0.490,-0.487,-1.050 to -0.480,-1.078,-0.150
unset tics
set title "[-3,5,2,5,-2,4,5,3,5,-4]"
set xrange [-1.352:1.352]
set yrange [-1.352:1.352]
set zrange [-1.352:1.352]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.516,1.004,0.315 center
set label "1" at -0.524,0.721,-0.990 center
set label "2" at -0.338,-0.150,-1.255 center
set label "3" at -0.092,-1.253,-0.508 center
set label "4" at 0.767,-0.331,-1.007 center
set label "5" at 1.082,0.458,-0.629 center
set label "6" at 0.616,0.818,0.570 center
set label "7" at 0.247,-0.212,1.475 center
set label "8" at -0.351,-1.031,0.810 center
set label "9" at -0.892,-0.025,1.219 center
set arrow from -0.517,0.962,0.120 to -0.523,0.743,-0.892
set arrow from -0.323,0.973,0.359 to 0.520,0.834,0.548
set arrow from -0.569,0.860,0.443 to -0.865,0.047,1.155
set arrow from -0.484,0.534,-1.047 to -0.358,-0.056,-1.226
set arrow from -0.369,0.595,-0.992 to 0.690,-0.268,-1.006
set arrow from -0.302,-0.312,-1.145 to -0.110,-1.172,-0.563
set arrow from -0.167,-0.077,-1.180 to 0.996,0.421,-0.667
set arrow from 0.035,-1.117,-0.582 to 0.704,-0.399,-0.970
set arrow from -0.130,-1.220,-0.315 to -0.332,-1.047,0.713
set arrow from 0.835,-0.161,-0.925 to 1.048,0.373,-0.670
set arrow from 1.012,0.512,-0.450 to 0.651,0.791,0.480
set arrow from 0.564,0.673,0.697 to 0.273,-0.140,1.411
set arrow from 0.148,-0.347,1.365 to -0.302,-0.963,0.865
set arrow from 0.054,-0.181,1.432 to -0.796,-0.041,1.241
set arrow from -0.441,-0.865,0.877 to -0.847,-0.108,1.185
unset tics
set title "[-4,3,3,5,-3,-3,4,2,5,-2]"
set xrange [-1.475:1.475]
set yrange [-1.475:1.475]
set zrange [-1.475:1.475]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.822,1.036,0.300 center
set label "1" at -0.420,0.290,1.433 center
set label "2" at 0.914,0.283,0.960 center
set label "3" at 0.505,1.069,-0.110 center
set label "4" at 0.616,0.413,-1.150 center
set label "5" at -0.349,-0.314,-1.285 center
set label "6" at 0.704,-0.770,-0.885 center
set label "7" at 0.654,-0.932,0.338 center
set label "8" at -0.677,-0.915,0.737 center
set label "9" at -1.127,-0.160,-0.339 center
set arrow from -0.765,0.930,0.460 to -0.448,0.342,1.353
set arrow from -0.631,1.040,0.241 to 0.410,1.067,-0.080
set arrow from -0.866,0.864,0.208 to -1.105,-0.074,-0.293
set arrow from -0.231,0.289,1.366 to 0.820,0.283,0.994
set arrow from -0.456,0.119,1.335 to -0.659,-0.830,0.786
set arrow from 0.855,0.396,0.806 to 0.535,1.013,-0.033
set arrow from 0.877,0.108,0.871 to 0.673,-0.844,0.383
set arrow from 0.523,0.963,-0.278 to 0.607,0.466,-1.065
set arrow from 0.458,0.293,-1.172 to -0.269,-0.254,-1.274
set arrow from 0.631,0.218,-1.106 to 0.697,-0.673,-0.907
set arrow from -0.175,-0.389,-1.219 to 0.618,-0.733,-0.918
set arrow from -0.475,-0.289,-1.132 to -1.064,-0.172,-0.416
set arrow from 0.696,-0.796,-0.687 to 0.658,-0.919,0.239
set arrow from 0.462,-0.929,0.396 to -0.581,-0.916,0.708
set arrow from -0.742,-0.806,0.582 to -1.094,-0.214,-0.262
unset tics
set title "[3,-3,5,-3,2,4,-2,5,3,-4]"
set xrange [-1.433:1.433]
set yrange [-1.433:1.433]
set zrange [-1.433:1.433]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.087,-0.372,0.630 center
set label "1" at 0.000,0.141,1.303 center
set label "2" at 1.231,-0.128,0.806 center
set label "3" at 1.228,-0.303,-0.399 center
set label "4" at 1.231,0.811,0.091 center
set label "5" at 0.000,1.219,0.482 center
set label "6" at -1.087,0.706,-0.191 center
set label "7" at -0.850,-0.169,-1.196 center
set label "8" at 0.183,-0.796,-1.045 center
set label "9" at -0.850,-1.108,-0.481 center
set arrow from -0.929,-0.297,0.728 to -0.079,0.103,1.254
set arrow from -1.087,-0.212,0.509 to -1.087,0.627,-0.130
set arrow from -1.052,-0.480,0.466 to -0.867,-1.053,-0.399
set arrow from 0.182,0.101,1.229 to 1.140,-0.108,0.842
set arrow from 0.000,0.300,1.182 to 0.000,1.139,0.543
set arrow from 1.231,-0.157,0.608 to 1.229,-0.289,-0.300
set arrow from 1.231,0.031,0.685 to 1.231,0.731,0.152
set arrow from 1.229,-0.120,-0.318 to 1.231,0.719,0.051
set arrow from 1.071,-0.378,-0.496 to 0.262,-0.759,-0.997
set arrow from 1.049,0.871,0.149 to 0.091,1.188,0.453
set arrow from -0.157,1.144,0.384 to -1.008,0.743,-0.142
set arrow from -1.052,0.577,-0.339 to -0.867,-0.105,-1.122
set arrow from -0.680,-0.272,-1.171 to 0.098,-0.745,-1.058
set arrow from -0.850,-0.328,-1.075 to -0.850,-1.028,-0.542
set arrow from 0.013,-0.847,-0.953 to -0.765,-1.082,-0.528
unset tics
set title "[2,3,-2,3,-3;-]"
set xrange [-1.303:1.303]
set yrange [-1.303:1.303]
set zrange [-1.303:1.303]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.359,1.228,-0.450 center
set label "1" at 0.326,1.217,0.531 center
set label "2" at 1.254,0.329,0.435 center
set label "3" at 0.942,-0.930,0.344 center
set label "4" at 1.185,-0.250,-0.610 center
set label "5" at -0.028,0.078,-0.986 center
set label "6" at -0.873,-0.847,-0.599 center
set label "7" at -0.295,-1.289,0.351 center
set label "8" at -1.231,-0.392,0.448 center
set label "9" at -0.922,0.855,0.537 center
set arrow from -0.244,1.227,-0.286 to 0.269,1.218,0.449
set arrow from -0.308,1.053,-0.532 to -0.053,0.166,-0.945
set arrow from -0.453,1.166,-0.285 to -0.875,0.887,0.455
set arrow from 0.471,1.079,0.516 to 1.182,0.398,0.442
set arrow from 0.134,1.162,0.532 to -0.826,0.883,0.537
set arrow from 1.206,0.135,0.421 to 0.966,-0.833,0.351
set arrow from 1.243,0.232,0.260 to 1.191,-0.202,-0.523
set arrow from 0.983,-0.816,0.185 to 1.165,-0.307,-0.530
set arrow from 0.750,-0.985,0.345 to -0.199,-1.261,0.350
set arrow from 1.000,-0.200,-0.667 to 0.065,0.053,-0.958
set arrow from -0.157,-0.063,-0.927 to -0.809,-0.777,-0.629
set arrow from -0.777,-0.921,-0.440 to -0.344,-1.252,0.271
set arrow from -0.933,-0.771,-0.424 to -1.202,-0.430,0.360
set arrow from -0.439,-1.151,0.365 to -1.159,-0.461,0.440
set arrow from -1.183,-0.198,0.462 to -0.946,0.759,0.530
unset tics
set title "[4,-2,5,2,-4,-2,2,5,-2,2]"
set xrange [-1.254:1.254]
set yrange [-1.254:1.254]
set zrange [-1.254:1.254]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.770,-0.742,-0.872 center
set label "1" at -0.428,-0.116,-1.086 center
set label "2" at -1.043,0.041,-0.534 center
set label "3" at -1.094,-0.266,0.798 center
set label "4" at 0.040,-0.629,1.236 center
set label "5" at -0.582,0.473,1.158 center
set label "6" at -0.285,1.138,-0.001 center
set label "7" at 0.330,0.981,-0.552 center
set label "8" at 1.281,-0.003,-0.512 center
set label "9" at 1.011,-0.877,0.365 center
set arrow from 0.594,-0.651,-0.904 to -0.340,-0.161,-1.070
set arrow from 0.875,-0.589,-0.798 to 1.228,-0.079,-0.549
set arrow from 0.808,-0.763,-0.677 to 0.992,-0.867,0.268
set arrow from -0.574,-0.078,-0.955 to -0.970,0.023,-0.600
set arrow from -0.411,0.035,-0.955 to -0.293,1.062,-0.066
set arrow from -1.051,-0.003,-0.340 to -1.090,-0.244,0.701
set arrow from -0.878,0.154,-0.536 to 0.248,0.924,-0.551
set arrow from -0.915,-0.323,0.867 to -0.050,-0.601,1.202
set arrow from -0.988,-0.113,0.872 to -0.635,0.397,1.121
set arrow from -0.058,-0.455,1.224 to -0.533,0.386,1.164
set arrow from 0.186,-0.667,1.105 to 0.938,-0.859,0.431
set arrow from -0.539,0.570,0.989 to -0.306,1.089,0.084
set arrow from -0.138,1.100,-0.132 to 0.257,0.999,-0.486
set arrow from 0.469,0.837,-0.546 to 1.212,0.069,-0.515
set arrow from 1.239,-0.141,-0.374 to 1.032,-0.808,0.296
unset tics
set title "[2,4,-2,3,4;-]"
set xrange [-1.281:1.281]
set yrange [-1.281:1.281]
set zrange [-1.281:1.281]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.543,0.194,-0.865 center
set label "1" at -1.403,0.272,0.020 center
set label "2" at -0.798,0.368,1.127 center
set label "3" at -1.238,1.353,0.559 center
set label "4" at -0.035,1.195,-0.085 center
set label "5" at 0.415,0.347,0.888 center
set label "6" at 1.187,-0.581,0.559 center
set label "7" at 0.868,-1.470,-0.346 center
set label "8" at 1.327,-0.943,-0.643 center
set label "9" at 0.220,-0.735,-1.212 center
set arrow from -0.682,0.207,-0.722 to -1.333,0.265,-0.052
set arrow from -0.468,0.341,-0.751 to -0.072,1.122,-0.142
set arrow from -0.421,0.046,-0.921 to 0.159,-0.661,-1.185
set arrow from -1.307,0.287,0.195 to -0.846,0.360,1.039
set arrow from -1.376,0.449,0.108 to -1.252,1.264,0.514
set arrow from -0.870,0.530,1.034 to -1.202,1.272,0.605
set arrow from -0.602,0.365,1.088 to 0.317,0.349,0.907
set arrow from -1.063,1.330,0.465 to -0.123,1.206,-0.038
set arrow from 0.031,1.071,0.057 to 0.382,0.409,0.817
set arrow from 0.539,0.199,0.835 to 1.125,-0.507,0.585
set arrow from 1.138,-0.717,0.420 to 0.892,-1.402,-0.277
set arrow from 1.209,-0.638,0.368 to 1.316,-0.915,-0.548
set arrow from 0.989,-1.331,-0.424 to 1.266,-1.013,-0.604
set arrow from 0.769,-1.357,-0.479 to 0.269,-0.791,-1.146
set arrow from 1.151,-0.910,-0.733 to 0.307,-0.751,-1.167
unset tics
set title "[3,-2,-4,-3,2,2,-2,-2,4,2]"
set xrange [-1.353:1.353]
set yrange [-1.353:1.353]
set zrange [-1.353:1.353]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.674,0.299,-1.051 center
set label "1" at 0.494,-0.283,-1.290 center
set label "2" at 1.153,0.786,-0.202 center
set label "3" at 0.457,0.979,-0.906 center
set label "4" at 1.191,-0.477,-0.585 center
set label "5" at 1.060,-0.181,0.702 center
set label "6" at 0.009,-0.421,1.388 center
set label "7" at -1.111,-0.707,0.904 center
set label "8" at -1.132,0.023,1.126 center
set label "9" at -1.448,-0.017,-0.086 center
set arrow from -0.498,0.211,-1.087 to 0.406,-0.240,-1.272
set arrow from -0.504,0.402,-1.030 to 0.371,0.928,-0.917
set arrow from -0.795,0.250,-0.900 to -1.387,0.007,-0.161
set arrow from 0.574,-0.155,-1.159 to 1.114,0.721,-0.267
set arrow from 0.632,-0.322,-1.150 to 1.122,-0.457,-0.655
set arrow from 1.015,0.824,-0.342 to 0.526,0.960,-0.837
set arrow from 1.139,0.640,-0.066 to 1.067,-0.109,0.634
set arrow from 0.545,0.804,-0.868 to 1.147,-0.389,-0.605
set arrow from 1.171,-0.432,-0.391 to 1.070,-0.204,0.605
set arrow from 0.895,-0.219,0.809 to 0.092,-0.402,1.334
set arrow from -0.170,-0.467,1.311 to -1.021,-0.684,0.943
set arrow from -0.173,-0.350,1.346 to -1.041,-0.012,1.147
set arrow from -1.116,-0.516,0.962 to -1.130,-0.072,1.097
set arrow from -1.164,-0.597,0.746 to -1.421,-0.072,-0.006
set arrow from -1.183,0.017,0.933 to -1.422,-0.014,0.011
unset tics
set title "[-2,-2,3,3,3;-]"
set xrange [-1.388:1.388]
set yrange [-1.388:1.388]
set zrange [-1.388:1.388]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.201,1.021,-0.745 center
set label "1" at -1.173,0.815,-0.099 center
set label "2" at -0.385,1.324,0.385 center
set label "3" at -0.347,0.352,1.344 center
set label "4" at -1.135,-0.157,0.859 center
set label "5" at -0.131,-0.766,1.017 center
set label "6" at 0.690,-1.259,0.200 center
set label "7" at 1.321,-0.598,-0.659 center
set label "8" at 0.732,-0.978,-1.021 center
set label "9" at 0.631,0.244,-1.282 center
set arrow from -0.366,0.986,-0.636 to -1.091,0.833,-0.154
set arrow from -0.232,1.072,-0.554 to -0.370,1.299,0.290
set arrow from -0.069,0.898,-0.830 to 0.565,0.306,-1.239
set arrow from -1.024,0.912,-0.008 to -0.460,1.276,0.340
set arrow from -1.168,0.673,0.041 to -1.138,-0.085,0.789
set arrow from -0.380,1.182,0.526 to -0.350,0.424,1.274
set arrow from -0.496,0.256,1.252 to -1.060,-0.108,0.905
set arrow from -0.311,0.164,1.289 to -0.150,-0.671,1.045
set arrow from -0.966,-0.259,0.886 to -0.216,-0.714,1.004
set arrow from -0.001,-0.844,0.887 to 0.625,-1.219,0.265
set arrow from 0.791,-1.153,0.063 to 1.270,-0.651,-0.590
set arrow from 0.697,-1.214,0.005 to 0.728,-1.001,-0.924
set arrow from 1.171,-0.694,-0.751 to 0.806,-0.930,-0.975
set arrow from 1.211,-0.464,-0.758 to 0.686,0.177,-1.232
set arrow from 0.716,-0.783,-1.063 to 0.639,0.146,-1.261
unset tics
set title "[2,-3,-2,2,2;-]"
set xrange [-1.344:1.344]
set yrange [-1.344:1.344]
set zrange [-1.344:1.344]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.386,-0.322,-1.318 center
set label "1" at 0.770,0.843,-1.517 center
set label "2" at -0.047,0.765,-1.737 center
set label "3" at 0.041,1.273,-0.606 center
set label "4" at -0.122,0.565,0.252 center
set label "5" at -0.386,0.322,1.318 center
set label "6" at 0.047,-0.765,1.737 center
set label "7" at -0.770,-0.843,1.517 center
set label "8" at -0.041,-1.273,0.606 center
set label "9" at 0.122,-0.565,-0.252 center
set arrow from 0.448,-0.134,-1.350 to 0.739,0.750,-1.501
set arrow from 0.317,-0.147,-1.385 to -0.012,0.677,-1.703
set arrow from 0.339,-0.365,-1.128 to 0.146,-0.544,-0.347
set arrow from 0.578,0.825,-1.569 to 0.049,0.774,-1.711
set arrow from 0.653,0.912,-1.370 to 0.100,1.238,-0.680
set arrow from -0.033,0.846,-1.555 to 0.034,1.232,-0.697
set arrow from 0.012,1.147,-0.454 to -0.108,0.628,0.176
set arrow from -0.169,0.522,0.442 to -0.363,0.343,1.223
set arrow from -0.084,0.386,0.172 to 0.103,-0.476,-0.212
set arrow from -0.317,0.147,1.385 to 0.012,-0.677,1.703
set arrow from -0.448,0.134,1.350 to -0.739,-0.750,1.501
set arrow from -0.145,-0.783,1.685 to -0.674,-0.834,1.543
set arrow from 0.033,-0.846,1.555 to -0.034,-1.232,0.697
set arrow from -0.653,-0.912,1.370 to -0.100,-1.238,0.680
set arrow from -0.012,-1.147,0.454 to 0.108,-0.628,-0.176
unset tics
set title "[-2,5,2,2,-2]^2"
set xrange [-1.737:1.737]
set yrange [-1.737:1.737]
set zrange [-1.737:1.737]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.776,-0.094,0.537 center
set label "1" at 0.681,-1.039,0.309 center
set label "2" at -0.614,-0.866,0.734 center
set label "3" at -0.610,0.574,0.981 center
set label "4" at -0.681,1.039,-0.309 center
set label "5" at -0.776,0.094,-0.537 center
set label "6" at -0.686,-0.873,-0.638 center
set label "7" at 0.610,-0.574,-0.981 center
set label "8" at 0.614,0.866,-0.734 center
set label "9" at 0.686,0.873,0.638 center
set arrow from 0.756,-0.288,0.491 to 0.690,-0.943,0.332
set arrow from 0.612,-0.075,0.424 to -0.694,0.084,-0.481
set arrow from 0.757,0.104,0.558 to 0.695,0.774,0.627
set arrow from 0.492,-1.014,0.371 to -0.520,-0.878,0.703
set arrow from 0.670,-0.972,0.121 to 0.615,-0.608,-0.888
set arrow from -0.613,-0.669,0.768 to -0.610,0.475,0.965
set arrow from -0.624,-0.867,0.534 to -0.680,-0.873,-0.538
set arrow from -0.620,0.642,0.794 to -0.675,1.006,-0.215
set arrow from -0.421,0.618,0.931 to 0.591,0.851,0.663
set arrow from -0.700,0.846,-0.356 to -0.766,0.191,-0.514
set arrow from -0.492,1.014,-0.371 to 0.520,0.878,-0.703
set arrow from -0.757,-0.104,-0.558 to -0.695,-0.774,-0.627
set arrow from -0.497,-0.830,-0.688 to 0.516,-0.596,-0.956
set arrow from 0.611,-0.377,-0.948 to 0.614,0.767,-0.751
set arrow from 0.624,0.867,-0.534 to 0.680,0.873,0.538
unset tics
set title "[5,-4,4,-4,4]^2"
set xrange [-1.039:1.039]
set yrange [-1.039:1.039]
set zrange [-1.039:1.039]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.533,1.072,-0.329 center
set label "1" at -0.336,0.725,0.913 center
set label "2" at 0.941,-0.371,0.669 center
set label "3" at 0.345,-1.181,-0.161 center
set label "4" at 0.271,-0.414,-1.319 center
set label "5" at 0.646,0.782,-0.715 center
set label "6" at 1.057,0.383,0.456 center
set label "7" at -0.451,-0.029,1.125 center
set label "8" at -0.833,-0.892,0.226 center
set label "9" at -1.108,-0.075,-0.867 center
set arrow from -0.502,1.019,-0.138 to -0.351,0.751,0.818
set arrow from -0.348,1.026,-0.389 to 0.554,0.805,-0.685
set arrow from -0.615,0.907,-0.406 to -1.066,0.007,-0.828
set arrow from -0.186,0.596,0.884 to 0.866,-0.306,0.684
set arrow from -0.365,0.534,0.967 to -0.437,0.067,1.099
set arrow from 0.850,-0.495,0.542 to 0.391,-1.119,-0.097
set arrow from 0.970,-0.180,0.615 to 1.042,0.287,0.483
set arrow from 0.335,-1.071,-0.327 to 0.276,-0.469,-1.236
set arrow from 0.160,-1.136,-0.100 to -0.741,-0.914,0.195
set arrow from 0.325,-0.242,-1.232 to 0.619,0.696,-0.758
set arrow from 0.086,-0.368,-1.258 to -1.015,-0.098,-0.897
set arrow from 0.709,0.721,-0.535 to 1.025,0.413,0.367
set arrow from 0.879,0.334,0.535 to -0.363,-0.004,1.086
set arrow from -0.510,-0.161,0.987 to -0.804,-0.825,0.295
set arrow from -0.873,-0.774,0.069 to -1.088,-0.134,-0.788
unset tics
set title "[5,5,-4,4,5]^2"
set xrange [-1.125:1.125]
set yrange [-1.125:1.125]
set zrange [-1.125:1.125]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.108,-0.252,0.656 center
set label "1" at -0.541,0.022,1.195 center
set label "2" at -1.310,0.269,0.009 center
set label "3" at -0.533,0.816,-0.935 center
set label "4" at 0.732,0.987,-0.528 center
set label "5" at 0.880,0.521,0.822 center
set label "6" at -0.312,-0.752,1.029 center
set label "7" at -0.968,-0.891,-0.241 center
set label "8" at -0.131,-0.546,-1.228 center
set label "9" at 1.074,-0.173,-0.778 center
set arrow from 0.921,-0.221,0.717 to -0.447,0.006,1.165
set arrow from 1.053,-0.064,0.696 to 0.908,0.427,0.802
set arrow from 1.104,-0.241,0.456 to 1.077,-0.179,-0.678
set arrow from -0.648,0.056,1.030 to -1.256,0.252,0.091
set arrow from -0.485,-0.166,1.155 to -0.340,-0.658,1.049
set arrow from -1.194,0.351,-0.132 to -0.591,0.775,-0.865
set arrow from -1.255,0.081,-0.032 to -0.995,-0.797,-0.221
set arrow from -0.344,0.842,-0.874 to 0.637,0.974,-0.559
set arrow from -0.477,0.628,-0.976 to -0.159,-0.452,-1.208
set arrow from 0.752,0.922,-0.340 to 0.870,0.554,0.728
set arrow from 0.787,0.799,-0.569 to 1.046,-0.079,-0.758
set arrow from 0.744,0.376,0.846 to -0.245,-0.679,1.017
set arrow from -0.404,-0.771,0.852 to -0.922,-0.881,-0.153
set arrow from -0.843,-0.840,-0.388 to -0.193,-0.572,-1.155
set arrow from 0.049,-0.491,-1.161 to 0.984,-0.201,-0.811
unset tics
set title "[5]^10"
set xrange [-1.195:1.195]
set yrange [-1.195:1.195]
set zrange [-1.195:1.195]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.335,-0.356,1.254 center
set label "1" at 0.091,1.012,0.882 center
set label "2" at 1.192,0.523,0.341 center
set label "3" at 0.940,0.256,-0.928 center
set label "4" at -0.317,0.581,-1.171 center
set label "5" at -0.842,1.048,-0.053 center
set label "6" at -1.267,-0.320,0.319 center
set label "7" at -0.743,-0.787,-0.800 center
set label "8" at 0.515,-1.112,-0.556 center
set label "9" at 0.767,-0.845,0.713 center
set arrow from -0.277,-0.171,1.203 to 0.062,0.920,0.907
set arrow from -0.476,-0.350,1.112 to -1.197,-0.323,0.390
set arrow from -0.168,-0.430,1.172 to 0.683,-0.808,0.754
set arrow from 0.257,0.938,0.800 to 1.109,0.560,0.382
set arrow from -0.051,1.018,0.740 to -0.771,1.045,0.018
set arrow from 1.154,0.482,0.149 to 0.959,0.276,-0.832
set arrow from 1.135,0.338,0.391 to 0.795,-0.753,0.688
set arrow from 0.749,0.305,-0.965 to -0.222,0.556,-1.153
set arrow from 0.882,0.071,-0.878 to 0.543,-1.019,-0.581
set arrow from -0.397,0.652,-1.002 to -0.802,1.013,-0.138
set arrow from -0.375,0.396,-1.121 to -0.714,-0.695,-0.825
set arrow from -0.900,0.863,-0.003 to -1.239,-0.227,0.294
set arrow from -1.188,-0.391,0.150 to -0.782,-0.752,-0.715
set arrow from -0.552,-0.836,-0.763 to 0.419,-1.087,-0.575
set arrow from 0.553,-1.071,-0.364 to 0.748,-0.865,0.617
unset tics
set title "[3,-4,4,-3,5]^2"
set xrange [-1.254:1.254]
set yrange [-1.254:1.254]
set zrange [-1.254:1.254]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.103,0.179,-1.318 center
set label "1" at 0.511,0.909,-0.793 center
set label "2" at 0.897,0.939,0.333 center
set label "3" at 0.914,-0.365,0.898 center
set label "4" at 0.202,-0.928,0.912 center
set label "5" at 0.185,-1.121,-0.700 center
set label "6" at -0.410,-1.242,0.079 center
set label "7" at -1.045,-0.454,0.705 center
set label "8" at -1.052,0.815,0.067 center
set label "9" at -0.306,1.268,-0.184 center
set arrow from 0.186,0.327,-1.212 to 0.470,0.835,-0.846
set arrow from 0.115,-0.001,-1.233 to 0.179,-1.031,-0.743
set arrow from 0.053,0.313,-1.179 to -0.280,1.201,-0.254
set arrow from 0.576,0.914,-0.603 to 0.864,0.936,0.238
set arrow from 0.336,0.899,-0.696 to -0.965,0.820,0.019
set arrow from 0.899,0.755,0.412 to 0.913,-0.273,0.859
set arrow from 0.719,0.987,0.256 to -0.216,1.243,-0.146
set arrow from 0.757,-0.489,0.901 to 0.280,-0.866,0.911
set arrow from 0.766,-0.463,0.807 to -0.335,-1.193,0.125
set arrow from 0.200,-0.952,0.714 to 0.186,-1.109,-0.601
set arrow from 0.017,-0.858,0.882 to -0.953,-0.489,0.721
set arrow from 0.064,-1.146,-0.542 to -0.349,-1.230,0.000
set arrow from -0.516,-1.109,0.185 to -0.992,-0.520,0.653
set arrow from -1.046,-0.276,0.616 to -1.052,0.726,0.112
set arrow from -0.888,0.915,0.012 to -0.388,1.218,-0.157
unset tics
set title "[-3,3,3,5,-3]^2"
set xrange [-1.268:1.268]
set yrange [-1.268:1.268]
set zrange [-1.268:1.268]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.820,-0.502,0.590 center
set label "1" at 0.252,-0.075,1.053 center
set label "2" at -0.441,-0.177,-0.971 center
set label "3" at -0.885,0.562,-0.509 center
set label "4" at 0.370,1.046,-0.216 center
set label "5" at 0.870,0.621,-0.366 center
set label "6" at 0.451,-0.571,-0.910 center
set label "7" at 0.004,-1.161,0.029 center
set label "8" at -1.079,-0.242,0.354 center
set label "9" at -0.361,0.499,0.945 center
set arrow from 0.686,-0.401,0.699 to 0.319,-0.125,0.998
set arrow from 0.770,-0.330,0.501 to 0.395,0.960,-0.171
set arrow from 0.682,-0.613,0.496 to 0.073,-1.105,0.076
set arrow from 0.188,-0.085,0.864 to -0.409,-0.172,-0.876
set arrow from 0.108,0.061,1.027 to -0.289,0.432,0.957
set arrow from -0.532,-0.026,-0.876 to -0.840,0.486,-0.556
set arrow from -0.259,-0.258,-0.958 to 0.360,-0.531,-0.916
set arrow from -0.703,0.632,-0.466 to 0.279,1.010,-0.237
set arrow from -0.918,0.427,-0.364 to -1.063,-0.175,0.282
set arrow from 0.518,0.919,-0.260 to 0.795,0.685,-0.343
set arrow from 0.809,0.448,-0.445 to 0.482,-0.485,-0.870
set arrow from 0.733,0.608,-0.220 to -0.293,0.506,0.872
set arrow from 0.376,-0.670,-0.753 to 0.042,-1.111,-0.050
set arrow from -0.144,-1.035,0.074 to -1.005,-0.305,0.332
set arrow from -0.958,-0.117,0.453 to -0.421,0.437,0.895
unset tics
set title ""
set xrange [-1.053:1.053]
set yrange [-1.053:1.053]
set zrange [-1.053:1.053]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.224,0.222,0.415 center
set label "1" at -0.224,-0.222,-0.415 center
set label "2" at -0.266,-1.246,-1.029 center
set label "3" at -0.721,-0.897,-2.166 center
set label "4" at -1.354,-1.160,-1.684 center
set label "5" at -0.992,-0.000,-1.304 center
set label "6" at 1.184,0.853,0.745 center
set label "7" at 0.831,1.384,1.847 center
set label "8" at 1.245,0.673,2.003 center
set label "9" at 0.074,0.393,1.589 center
set arrow from 0.138,0.136,0.255 to -0.181,-0.179,-0.335
set arrow from 0.384,0.327,0.470 to 1.104,0.801,0.717
set arrow from 0.199,0.250,0.611 to 0.087,0.379,1.491
set arrow from -0.231,-0.393,-0.518 to -0.263,-1.161,-0.978
set arrow from -0.352,-0.185,-0.563 to -0.928,-0.019,-1.229
set arrow from -0.338,-1.192,-1.208 to -0.686,-0.924,-2.076
set arrow from -0.437,-1.233,-1.132 to -1.269,-1.166,-1.633
set arrow from -0.873,-0.960,-2.051 to -1.279,-1.128,-1.742
set arrow from -0.764,-0.756,-2.030 to -0.971,-0.071,-1.372
set arrow from -1.297,-0.977,-1.624 to -1.020,-0.091,-1.334
set arrow from 1.128,0.937,0.918 to 0.859,1.342,1.760
set arrow from 1.193,0.825,0.942 to 1.240,0.687,1.904
set arrow from 0.930,1.214,1.884 to 1.196,0.758,1.984
set arrow from 0.712,1.228,1.806 to 0.134,0.471,1.609
set arrow from 1.061,0.629,1.938 to 0.166,0.415,1.621
unset tics
set title ""
set xrange [-2.003:2.003]
set yrange [-2.003:2.003]
set zrange [-2.003:2.003]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow


==> anc/plt/Y12.plt <==
set label "0" at 0.237,-1.173,0.822 center
set label "1" at 0.981,-1.399,-0.102 center
set label "2" at 1.330,-0.660,0.852 center
set label "3" at 1.529,0.439,0.022 center
set label "4" at 1.141,-0.383,-1.040 center
set label "5" at 0.131,0.463,-1.346 center
set label "6" at 0.527,1.303,-0.262 center
set label "7" at -0.767,1.388,0.125 center
set label "8" at -1.154,0.566,-0.936 center
set label "9" at -1.686,-0.296,0.018 center
set label "10" at -1.337,0.443,0.972 center
set label "11" at -0.931,-0.690,0.875 center
set arrow from 0.360,-1.211,0.669 to 0.919,-1.380,-0.026
set arrow from 0.418,-1.088,0.827 to 1.239,-0.702,0.850
set arrow from 0.052,-1.097,0.831 to -0.839,-0.729,0.871
set arrow from 1.036,-1.281,0.050 to 1.302,-0.718,0.776
set arrow from 1.004,-1.253,-0.237 to 1.129,-0.456,-0.973
set arrow from 1.358,-0.502,0.733 to 1.514,0.360,0.081
set arrow from 1.473,0.321,-0.130 to 1.168,-0.324,-0.964
set arrow from 1.380,0.567,-0.020 to 0.601,1.239,-0.241
set arrow from 0.991,-0.258,-1.085 to 0.205,0.401,-1.323
set arrow from 0.186,0.581,-1.194 to 0.499,1.244,-0.338
set arrow from -0.059,0.478,-1.285 to -1.059,0.558,-0.967
set arrow from 0.336,1.315,-0.205 to -0.671,1.382,0.096
set arrow from -0.822,1.270,-0.027 to -1.127,0.625,-0.860
set arrow from -0.849,1.252,0.247 to -1.296,0.511,0.912
set arrow from -1.231,0.442,-0.799 to -1.647,-0.234,-0.050
set arrow from -1.630,-0.179,0.170 to -1.365,0.384,0.897
set arrow from -1.561,-0.362,0.160 to -0.993,-0.658,0.804
set arrow from -1.270,0.255,0.956 to -0.964,-0.597,0.883
unset tics
set title "[2,3,-2,3,-3,3;-]"
set xrange [-1.529:1.529]
set yrange [-1.529:1.529]
set zrange [-1.529:1.529]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.831,-0.370,-1.189 center
set label "1" at 0.652,0.825,-1.404 center
set label "2" at -0.219,1.380,-0.499 center
set label "3" at -0.385,1.004,0.807 center
set label "4" at 0.412,0.238,1.548 center
set label "5" at 0.857,-0.481,1.074 center
set label "6" at 1.071,-1.034,-0.100 center
set label "7" at 0.117,-1.220,0.787 center
set label "8" at -0.754,-0.925,1.095 center
set label "9" at -1.251,0.139,0.470 center
set label "10" at -1.117,0.484,-0.848 center
set label "11" at -0.214,-0.039,-1.740 center
set arrow from 0.802,-0.175,-1.224 to 0.666,0.728,-1.386
set arrow from 0.868,-0.472,-1.022 to 1.052,-0.983,-0.184
set arrow from 0.661,-0.316,-1.279 to -0.129,-0.066,-1.696
set arrow from 0.525,0.906,-1.272 to -0.156,1.339,-0.565
set arrow from 0.515,0.689,-1.457 to -0.146,0.029,-1.714
set arrow from -0.243,1.325,-0.309 to -0.372,1.031,0.711
set arrow from -0.355,1.243,-0.552 to -1.049,0.552,-0.822
set arrow from -0.265,0.889,0.918 to 0.353,0.296,1.493
set arrow from -0.521,0.867,0.754 to -1.183,0.207,0.496
set arrow from 0.504,0.090,1.451 to 0.811,-0.407,1.123
set arrow from 0.377,0.064,1.457 to 0.135,-1.132,0.832
set arrow from 0.890,-0.565,0.896 to 1.054,-0.992,-0.011
set arrow from 0.664,-0.534,1.077 to -0.657,-0.899,1.094
set arrow from 0.926,-1.062,0.035 to 0.189,-1.206,0.719
set arrow from -0.063,-1.159,0.850 to -0.664,-0.956,1.063
set arrow from -0.829,-0.765,1.001 to -1.214,0.059,0.517
set arrow from -1.232,0.189,0.277 to -1.127,0.459,-0.752
set arrow from -0.985,0.408,-0.978 to -0.280,-0.001,-1.675
unset tics
set title "[-4,6,3,3,6,-3,-3,6,4,2,6,-2]"
set xrange [-1.548:1.548]
set yrange [-1.548:1.548]
set zrange [-1.548:1.548]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.910,1.125,-0.268 center
set label "1" at 0.572,1.353,0.906 center
set label "2" at -0.189,0.333,1.411 center
set label "3" at -0.964,-0.505,0.733 center
set label "4" at -1.528,-0.343,-0.411 center
set label "5" at -1.058,-0.939,-1.243 center
set label "6" at -0.987,0.385,-1.376 center
set label "7" at 0.356,0.427,-1.196 center
set label "8" at 0.200,-0.913,-0.896 center
set label "9" at 0.191,-1.215,0.388 center
set label "10" at 0.935,-0.449,1.231 center
set label "11" at 1.561,0.742,0.721 center
set arrow from 0.856,1.161,-0.079 to 0.599,1.334,0.812
set arrow from 0.824,1.016,-0.412 to 0.399,0.481,-1.124
set arrow from 1.015,1.063,-0.109 to 1.509,0.773,0.641
set arrow from 0.461,1.204,0.980 to -0.133,0.407,1.374
set arrow from 0.740,1.249,0.875 to 1.477,0.794,0.736
set arrow from -0.306,0.206,1.309 to -0.905,-0.442,0.785
set arrow from -0.026,0.219,1.385 to 0.854,-0.393,1.244
set arrow from -1.051,-0.480,0.556 to -1.484,-0.356,-0.322
set arrow from -0.798,-0.606,0.684 to 0.109,-1.164,0.413
set arrow from -1.444,-0.449,-0.559 to -1.100,-0.886,-1.169
set arrow from -1.446,-0.233,-0.557 to -1.028,0.330,-1.303
set arrow from -1.047,-0.740,-1.263 to -0.992,0.286,-1.366
set arrow from -0.865,-0.935,-1.190 to 0.103,-0.915,-0.923
set arrow from -0.789,0.391,-1.349 to 0.257,0.424,-1.209
set arrow from 0.333,0.233,-1.152 to 0.211,-0.816,-0.918
set arrow from 0.198,-0.958,-0.702 to 0.192,-1.192,0.291
set arrow from 0.301,-1.103,0.512 to 0.881,-0.506,1.169
set arrow from 1.022,-0.284,1.160 to 1.518,0.660,0.756
unset tics
set title "[-5,2,-3,-2,6,4,2,5,-2,-4,6,3]"
set xrange [-1.561:1.561]
set yrange [-1.561:1.561]
set zrange [-1.561:1.561]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.920,0.501,-1.122 center
set label "1" at 0.727,-0.714,-1.138 center
set label "2" at 0.053,-1.355,-0.153 center
set label "3" at -1.305,-0.420,0.019 center
set label "4" at -0.916,0.471,0.937 center
set label "5" at -0.058,1.532,0.618 center
set label "6" at 0.878,1.266,-0.073 center
set label "7" at 0.818,0.951,1.076 center
set label "8" at -0.054,-0.101,1.388 center
set label "9" at -0.119,-1.206,0.640 center
set label "10" at -0.964,-0.680,-0.685 center
set label "11" at 0.021,-0.245,-1.507 center
set arrow from 0.888,0.304,-1.125 to 0.742,-0.615,-1.137
set arrow from 0.913,0.619,-0.961 to 0.881,1.207,-0.154
set arrow from 0.774,0.380,-1.185 to 0.094,-0.185,-1.476
set arrow from 0.627,-0.808,-0.993 to 0.102,-1.307,-0.226
set arrow from 0.574,-0.612,-1.218 to 0.097,-0.296,-1.467
set arrow from -0.111,-1.242,-0.132 to -1.223,-0.476,0.009
set arrow from 0.011,-1.319,0.039 to -0.098,-1.224,0.543
set arrow from -1.247,-0.286,0.156 to -0.945,0.404,0.868
set arrow from -1.222,-0.483,-0.152 to -1.006,-0.648,-0.599
set arrow from -0.794,0.622,0.891 to -0.119,1.456,0.641
set arrow from -0.764,0.370,1.017 to -0.130,-0.050,1.348
set arrow from 0.099,1.487,0.502 to 0.800,1.288,-0.015
set arrow from 0.095,1.430,0.698 to 0.741,1.001,1.036
set arrow from 0.868,1.213,0.120 to 0.823,0.977,0.980
set arrow from 0.693,0.801,1.121 to 0.008,-0.026,1.366
set arrow from -0.064,-0.266,1.276 to -0.114,-1.124,0.696
set arrow from -0.221,-1.143,0.480 to -0.913,-0.712,-0.605
set arrow from -0.819,-0.616,-0.806 to -0.052,-0.278,-1.446
unset tics
set title "[-5,-5,4,2,6,-2,-4,5,5,2,6,-2]"
set xrange [-1.532:1.532]
set yrange [-1.532:1.532]
set zrange [-1.532:1.532]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.464,-0.057,0.445 center
set label "1" at -1.261,-0.610,-0.625 center
set label "2" at -0.019,-0.569,-1.237 center
set label "3" at 0.507,0.076,-1.263 center
set label "4" at 0.744,1.224,-0.463 center
set label "5" at 0.556,0.807,1.137 center
set label "6" at -0.754,0.926,0.977 center
set label "7" at 0.287,1.435,0.335 center
set label "8" at 1.199,0.160,0.896 center
set label "9" at 0.954,-0.970,0.074 center
set label "10" at 0.291,-1.294,-0.312 center
set label "11" at -1.040,-1.127,0.036 center
set arrow from -1.431,-0.148,0.270 to -1.278,-0.565,-0.537
set arrow from -1.357,0.091,0.526 to -0.807,0.852,0.937
set arrow from -1.395,-0.232,0.378 to -1.075,-1.040,0.069
set arrow from -1.082,-0.604,-0.713 to -0.108,-0.572,-1.193
set arrow from -1.210,-0.729,-0.473 to -1.066,-1.067,-0.040
set arrow from 0.108,-0.414,-1.243 to 0.444,-0.002,-1.260
set arrow from 0.097,-0.617,-1.081 to 0.896,-0.946,-0.004
set arrow from 0.540,0.238,-1.150 to 0.727,1.143,-0.519
set arrow from 0.481,-0.087,-1.150 to 0.304,-1.212,-0.369
set arrow from 0.721,1.173,-0.270 to 0.567,0.832,1.041
set arrow from 0.647,1.268,-0.294 to 0.336,1.412,0.251
set arrow from 0.358,0.825,1.113 to -0.655,0.917,0.989
set arrow from 0.692,0.670,1.086 to 1.131,0.229,0.921
set arrow from -0.596,1.003,0.880 to 0.209,1.396,0.384
set arrow from 0.397,1.282,0.402 to 1.144,0.237,0.862
set arrow from 1.164,0.001,0.780 to 0.971,-0.891,0.132
set arrow from 0.795,-1.048,-0.019 to 0.371,-1.255,-0.266
set arrow from 0.099,-1.270,-0.262 to -0.944,-1.139,0.011
unset tics
set title "[-5,-5,3,3,6,-3,-3,5,5,2,6,-2]"
set xrange [-1.435:1.435]
set yrange [-1.435:1.435]
set zrange [-1.435:1.435]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.082,-1.049,-0.048 center
set label "1" at 1.547,-0.044,0.575 center
set label "2" at 1.636,0.085,-0.247 center
set label "3" at 0.588,1.130,-0.432 center
set label "4" at 0.033,0.877,-0.980 center
set label "5" at 0.594,0.890,0.736 center
set label "6" at -0.297,1.023,0.865 center
set label "7" at -1.276,0.065,0.802 center
set label "8" at -1.140,-1.094,0.450 center
set label "9" at -1.871,-0.279,-0.221 center
set label "10" at -0.757,-0.297,-1.073 center
set label "11" at -0.139,-1.305,-0.428 center
set arrow from 1.155,-0.891,0.050 to 1.511,-0.123,0.526
set arrow from 1.169,-0.871,-0.079 to 1.593,-0.004,-0.232
set arrow from 0.895,-1.088,-0.106 to -0.046,-1.285,-0.398
set arrow from 1.568,-0.013,0.379 to 1.626,0.069,-0.149
set arrow from 1.405,0.095,0.599 to 0.664,0.820,0.724
set arrow from 1.496,0.225,-0.272 to 0.659,1.060,-0.420
set arrow from 0.453,1.068,-0.566 to 0.101,0.907,-0.913
set arrow from 0.476,1.116,-0.267 to -0.241,1.030,0.783
set arrow from 0.095,0.878,-0.790 to 0.562,0.889,0.641
set arrow from -0.078,0.711,-0.993 to -0.701,-0.214,-1.066
set arrow from 0.398,0.919,0.764 to -0.199,1.008,0.851
set arrow from -0.440,0.883,0.856 to -1.204,0.134,0.806
set arrow from -1.253,-0.126,0.744 to -1.151,-0.999,0.478
set arrow from -1.372,0.009,0.636 to -1.823,-0.251,-0.138
set arrow from -1.254,-0.967,0.345 to -1.814,-0.343,-0.168
set arrow from -0.991,-1.125,0.319 to -0.214,-1.289,-0.362
set arrow from -1.713,-0.282,-0.342 to -0.836,-0.296,-1.012
set arrow from -0.665,-0.447,-0.977 to -0.185,-1.230,-0.475
unset tics
set title "[2,4,-2,3,6,-4,-3,2,3,-2,6,-3]"
set xrange [-1.636:1.636]
set yrange [-1.636:1.636]
set zrange [-1.636:1.636]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.591,0.845,0.876 center
set label "1" at 1.157,-0.326,1.293 center
set label "2" at 1.824,-0.530,0.171 center
set label "3" at 0.884,-1.165,0.351 center
set label "4" at -0.066,-1.089,-0.524 center
set label "5" at -1.275,-0.736,-0.165 center
set label "6" at -1.583,0.094,0.275 center
set label "7" at -0.712,1.036,0.821 center
set label "8" at -1.289,0.890,-0.375 center
set label "9" at -0.948,0.531,-1.228 center
set label "10" at 0.226,-0.060,-1.160 center
set label "11" at 1.191,0.509,-0.334 center
set arrow from 0.674,0.674,0.937 to 1.116,-0.240,1.263
set arrow from 0.393,0.874,0.867 to -0.614,1.022,0.825
set arrow from 0.677,0.797,0.702 to 1.148,0.533,-0.247
set arrow from 1.258,-0.357,1.123 to 1.774,-0.514,0.256
set arrow from 1.115,-0.456,1.147 to 0.905,-1.100,0.424
set arrow from 1.661,-0.640,0.202 to 0.966,-1.109,0.336
set arrow from 1.728,-0.372,0.094 to 1.239,0.430,-0.296
set arrow from 0.737,-1.153,0.216 to 0.008,-1.095,-0.456
set arrow from -0.250,-1.035,-0.469 to -1.182,-0.763,-0.193
set arrow from -0.019,-0.924,-0.626 to 0.203,-0.143,-1.109
set arrow from -1.337,-0.569,-0.076 to -1.552,0.010,0.231
set arrow from -1.276,-0.538,-0.191 to -1.289,0.791,-0.362
set arrow from -1.458,0.229,0.354 to -0.775,0.969,0.781
set arrow from -1.508,0.146,0.098 to -0.986,0.505,-1.139
set arrow from -0.799,1.015,0.641 to -1.246,0.901,-0.286
set arrow from -1.220,0.818,-0.548 to -0.983,0.568,-1.142
set arrow from -0.770,0.441,-1.218 to 0.137,-0.015,-1.165
set arrow from 0.365,0.021,-1.041 to 1.122,0.468,-0.393
unset tics
set title "[-5,2,-3,-2,6,3,3,5,-3,-3,6,3]"
set xrange [-1.824:1.824]
set yrange [-1.824:1.824]
set zrange [-1.824:1.824]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.532,-0.108,-1.242 center
set label "1" at 0.213,-1.277,-1.190 center
set label "2" at -0.476,-1.822,-0.304 center
set label "3" at 0.563,-1.393,0.052 center
set label "4" at 0.546,-0.491,0.959 center
set label "5" at 1.109,0.644,0.785 center
set label "6" at 0.442,1.606,0.929 center
set label "7" at 0.948,1.467,-0.204 center
set label "8" at -0.221,1.053,-0.825 center
set label "9" at -0.670,1.092,0.414 center
set label "10" at -0.779,-0.096,0.848 center
set label "11" at -1.144,-0.675,-0.221 center
set arrow from -0.424,-0.276,-1.235 to 0.159,-1.192,-1.194
set arrow from -0.483,0.075,-1.177 to -0.245,0.962,-0.858
set arrow from -0.625,-0.194,-1.088 to -1.097,-0.632,-0.299
set arrow from 0.103,-1.364,-1.048 to -0.421,-1.778,-0.375
set arrow from 0.267,-1.295,-0.998 to 0.536,-1.384,-0.044
set arrow from -0.300,-1.749,-0.243 to 0.475,-1.429,0.022
set arrow from -0.577,-1.649,-0.291 to -1.093,-0.762,-0.228
set arrow from 0.561,-1.252,0.194 to 0.548,-0.562,0.888
set arrow from 0.634,-0.314,0.932 to 1.065,0.555,0.798
set arrow from 0.355,-0.434,0.943 to -0.684,-0.124,0.856
set arrow from 0.996,0.807,0.809 to 0.499,1.525,0.916
set arrow from 1.084,0.771,0.632 to 0.961,1.403,-0.127
set arrow from 0.523,1.584,0.747 to 0.908,1.478,-0.113
set arrow from 0.275,1.529,0.851 to -0.586,1.131,0.453
set arrow from 0.780,1.407,-0.293 to -0.137,1.083,-0.780
set arrow from -0.289,1.059,-0.637 to -0.636,1.089,0.320
set arrow from -0.687,0.905,0.482 to -0.771,-0.002,0.814
set arrow from -0.837,-0.187,0.679 to -1.115,-0.630,-0.137
unset tics
set title "[2,3,-2,4,-3,6,3,-4,2,-3,-2,6]"
set xrange [-1.606:1.606]
set yrange [-1.606:1.606]
set zrange [-1.606:1.606]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.211,-0.636,0.284 center
set label "1" at -0.527,-0.197,1.234 center
set label "2" at 0.235,0.700,0.997 center
set label "3" at 0.961,-0.078,0.928 center
set label "4" at -0.206,-1.356,0.613 center
set label "5" at 0.670,-1.350,0.707 center
set label "6" at 1.345,-0.379,-0.061 center
set label "7" at 0.897,0.466,-0.963 center
set label "8" at 0.257,1.349,-0.222 center
set label "9" at -0.874,1.188,-1.016 center
set label "10" at -0.299,0.279,-1.604 center
set label "11" at -1.247,0.014,-0.896 center
set arrow from -1.102,-0.566,0.436 to -0.581,-0.232,1.158
set arrow from -1.054,-0.749,0.335 to -0.285,-1.299,0.587
set arrow from -1.217,-0.540,0.109 to -1.245,-0.035,-0.809
set arrow from -0.400,-0.047,1.195 to 0.171,0.625,1.017
set arrow from -0.389,-0.329,1.174 to 0.602,-1.284,0.737
set arrow from 0.371,0.554,0.984 to 0.893,-0.005,0.934
set arrow from 0.238,0.794,0.821 to 0.255,1.302,-0.134
set arrow from 0.828,-0.223,0.892 to -0.140,-1.283,0.630
set arrow from 1.031,-0.133,0.748 to 1.310,-0.352,0.029
set arrow from -0.007,-1.354,0.634 to 0.571,-1.351,0.696
set arrow from 0.766,-1.212,0.598 to 1.297,-0.448,-0.006
set arrow from 1.277,-0.250,-0.198 to 0.931,0.402,-0.894
set arrow from 0.800,0.600,-0.850 to 0.305,1.282,-0.278
set arrow from 0.723,0.439,-1.056 to -0.212,0.293,-1.558
set arrow from 0.094,1.326,-0.336 to -0.793,1.199,-0.959
set arrow from -0.781,1.039,-1.112 to -0.346,0.354,-1.556
set arrow from -0.935,0.998,-0.996 to -1.217,0.108,-0.906
set arrow from -0.456,0.236,-1.488 to -1.169,0.035,-0.955
unset tics
set title "[6,3,-4,-4,-3,3,6,2,-3,-2,4,4]"
set xrange [-1.349:1.349]
set yrange [-1.349:1.349]
set zrange [-1.349:1.349]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.929,1.008,-0.289 center
set label "1" at -1.219,-0.091,-0.914 center
set label "2" at 0.366,-0.805,-1.049 center
set label "3" at 0.844,0.230,-0.892 center
set label "4" at -0.179,0.672,-1.183 center
set label "5" at -0.935,-0.862,-0.844 center
set label "6" at -0.041,-1.399,-0.071 center
set label "7" at 0.286,-0.929,1.194 center
set label "8" at 0.001,0.136,1.491 center
set label "9" at 1.361,0.538,0.399 center
set label "10" at 0.895,0.434,1.144 center
set label "11" at -0.451,1.069,1.013 center
set arrow from -0.974,0.839,-0.386 to -1.196,-0.007,-0.866
set arrow from -0.805,0.953,-0.437 to -0.240,0.700,-1.109
set arrow from -0.860,1.017,-0.102 to -0.485,1.065,0.919
set arrow from -1.037,-0.173,-0.929 to 0.275,-0.764,-1.041
set arrow from -1.150,-0.278,-0.897 to -0.969,-0.768,-0.853
set arrow from 0.449,-0.625,-1.021 to 0.802,0.140,-0.906
set arrow from 0.299,-0.903,-0.888 to -0.008,-1.350,-0.152
set arrow from 0.666,0.307,-0.943 to -0.090,0.633,-1.157
set arrow from 0.916,0.273,-0.711 to 1.325,0.516,0.309
set arrow from -0.265,0.496,-1.144 to -0.891,-0.774,-0.864
set arrow from -0.797,-0.945,-0.725 to -0.110,-1.357,-0.131
set arrow from 0.006,-1.331,0.111 to 0.262,-0.963,1.103
set arrow from 0.236,-0.743,1.246 to 0.026,0.042,1.465
set arrow from 0.368,-0.747,1.188 to 0.854,0.342,1.148
set arrow from 0.153,0.181,1.369 to 1.285,0.516,0.460
set arrow from -0.078,0.299,1.408 to -0.411,0.987,1.055
set arrow from 1.256,0.514,0.568 to 0.947,0.445,1.060
set arrow from 0.714,0.519,1.127 to -0.361,1.026,1.022
unset tics
set title "[4,6,-4,-4,-4,3,3,6,-3,-3,4,4]"
set xrange [-1.491:1.491]
set yrange [-1.491:1.491]
set zrange [-1.491:1.491]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.734,-0.753,-0.678 center
set label "1" at -0.390,-1.393,0.457 center
set label "2" at -0.243,-0.125,1.478 center
set label "3" at 1.035,0.023,1.133 center
set label "4" at 0.226,-1.032,1.069 center
set label "5" at -1.082,-0.052,1.062 center
set label "6" at -1.212,0.172,-0.261 center
set label "7" at -0.495,1.128,-0.884 center
set label "8" at 0.430,1.228,-0.752 center
set label "9" at 1.369,0.694,0.027 center
set label "10" at 0.899,0.320,-1.161 center
set label "11" at 0.197,-0.212,-1.489 center
set arrow from -0.683,-0.848,-0.510 to -0.416,-1.345,0.373
set arrow from -0.819,-0.588,-0.604 to -1.169,0.090,-0.298
set arrow from -0.596,-0.673,-0.799 to 0.128,-0.252,-1.429
set arrow from -0.372,-1.237,0.582 to -0.252,-0.202,1.416
set arrow from -0.259,-1.316,0.587 to 0.160,-1.071,1.003
set arrow from -0.051,-0.103,1.426 to 0.939,0.012,1.159
set arrow from -0.421,-0.109,1.389 to -0.993,-0.060,1.106
set arrow from 0.913,-0.136,1.124 to 0.287,-0.953,1.073
set arrow from 1.085,0.123,0.968 to 1.344,0.644,0.110
set arrow from 0.066,-0.913,1.068 to -1.002,-0.112,1.062
set arrow from -1.101,-0.019,0.865 to -1.202,0.156,-0.163
set arrow from -1.105,0.314,-0.353 to -0.548,1.057,-0.838
set arrow from -0.298,1.150,-0.856 to 0.332,1.218,-0.766
set arrow from -0.324,1.030,-0.918 to 0.813,0.370,-1.144
set arrow from 0.571,1.148,-0.635 to 1.298,0.734,-0.031
set arrow from 0.402,1.052,-0.842 to 0.211,-0.124,-1.444
set arrow from 1.298,0.638,-0.151 to 0.934,0.349,-1.072
set arrow from 0.749,0.207,-1.231 to 0.272,-0.155,-1.454
unset tics
set title "[3,3,4,-3,-3,4;-]"
set xrange [-1.478:1.478]
set yrange [-1.478:1.478]
set zrange [-1.478:1.478]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.414,-1.425,0.210 center
set label "1" at -0.736,-1.051,-1.037 center
set label "2" at -0.953,0.145,-1.308 center
set label "3" at 0.084,-0.373,-1.715 center
set label "4" at 0.809,0.495,-0.949 center
set label "5" at -0.304,1.136,-0.675 center
set label "6" at -0.351,1.342,0.559 center
set label "7" at -0.329,0.472,1.543 center
set label "8" at 0.688,1.028,1.085 center
set label "9" at 1.156,0.100,0.310 center
set label "10" at 0.666,-1.083,0.738 center
set label "11" at -0.315,-0.787,1.241 center
set arrow from -0.462,-1.369,0.024 to -0.712,-1.078,-0.944
set arrow from -0.241,-1.370,0.294 to 0.579,-1.110,0.696
set arrow from -0.398,-1.320,0.379 to -0.323,-0.840,1.157
set arrow from -0.771,-0.859,-1.081 to -0.936,0.049,-1.287
set arrow from -0.606,-0.943,-1.144 to 0.019,-0.427,-1.661
set arrow from -0.785,0.060,-1.375 to -0.000,-0.331,-1.682
set arrow from -0.857,0.292,-1.214 to -0.353,1.063,-0.722
set arrow from 0.190,-0.246,-1.603 to 0.756,0.432,-1.006
set arrow from 0.640,0.593,-0.908 to -0.220,1.088,-0.696
set arrow from 0.860,0.437,-0.765 to 1.131,0.129,0.218
set arrow from -0.312,1.169,-0.478 to -0.348,1.325,0.460
set arrow from -0.348,1.209,0.709 to -0.331,0.538,1.468
set arrow from -0.179,1.290,0.646 to 0.602,1.054,1.041
set arrow from -0.166,0.561,1.469 to 0.607,0.984,1.121
set arrow from -0.327,0.278,1.496 to -0.316,-0.690,1.265
set arrow from 0.761,0.885,0.965 to 1.120,0.172,0.370
set arrow from 1.084,-0.075,0.373 to 0.702,-0.995,0.707
set arrow from 0.494,-1.031,0.826 to -0.229,-0.813,1.197
unset tics
set title "[4,-2,5,2,-4,-2,3,-5,2,-3,-2,2]"
set xrange [-1.543:1.543]
set yrange [-1.543:1.543]
set zrange [-1.543:1.543]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.068,0.684,0.791 center
set label "1" at 1.431,-0.371,0.297 center
set label "2" at 1.469,0.577,-0.436 center
set label "3" at 0.332,0.227,-1.131 center
set label "4" at 0.174,-1.142,-1.160 center
set label "5" at 0.712,-1.325,-0.105 center
set label "6" at -0.505,-1.404,-0.089 center
set label "7" at -1.471,-0.585,0.441 center
set label "8" at -1.035,0.389,0.928 center
set label "9" at -0.817,0.937,-0.762 center
set label "10" at -1.188,0.871,0.057 center
set label "11" at -0.169,1.142,1.169 center
set arrow from 1.127,0.511,0.710 to 1.401,-0.284,0.337
set arrow from 1.130,0.668,0.601 to 1.438,0.585,-0.341
set arrow from 0.887,0.751,0.846 to -0.079,1.109,1.142
set arrow from 1.437,-0.212,0.175 to 1.466,0.498,-0.374
set arrow from 1.317,-0.522,0.233 to 0.769,-1.249,-0.073
set arrow from 1.304,0.526,-0.537 to 0.414,0.252,-1.081
set arrow from 0.309,0.028,-1.135 to 0.186,-1.043,-1.158
set arrow from 0.168,0.328,-1.078 to -0.735,0.886,-0.788
set arrow from 0.264,-1.173,-0.984 to 0.667,-1.310,-0.193
set arrow from 0.069,-1.183,-0.995 to -0.453,-1.383,-0.172
set arrow from 0.513,-1.338,-0.103 to -0.405,-1.397,-0.090
set arrow from -0.646,-1.284,-0.012 to -1.401,-0.645,0.403
set arrow from -1.397,-0.419,0.524 to -1.072,0.306,0.886
set arrow from -1.434,-0.395,0.391 to -1.207,0.776,0.082
set arrow from -1.011,0.450,0.739 to -0.829,0.906,-0.667
set arrow from -0.887,0.517,0.969 to -0.243,1.078,1.149
set arrow from -0.900,0.922,-0.580 to -1.147,0.878,-0.034
set arrow from -1.055,0.906,0.202 to -0.236,1.125,1.097
unset tics
set title "[-2,6,2,-4,-2,3,3,6,-3,-3,2,4]"
set xrange [-1.469:1.469]
set yrange [-1.469:1.469]
set zrange [-1.469:1.469]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.658,-1.299,-0.264 center
set label "1" at -1.162,-0.477,-1.074 center
set label "2" at -0.064,-0.756,-1.265 center
set label "3" at 0.730,0.268,-0.941 center
set label "4" at -0.157,1.251,-0.766 center
set label "5" at -1.222,0.820,-0.752 center
set label "6" at -0.775,1.208,0.359 center
set label "7" at -0.268,0.386,1.274 center
set label "8" at 1.124,0.347,1.308 center
set label "9" at 1.481,0.028,0.163 center
set label "10" at 1.178,-0.818,1.018 center
set label "11" at -0.206,-0.958,0.940 center
set arrow from -0.738,-1.168,-0.393 to -1.122,-0.542,-1.010
set arrow from -0.566,-1.214,-0.420 to -0.110,-0.798,-1.187
set arrow from -0.590,-1.247,-0.083 to -0.240,-0.984,0.849
set arrow from -0.970,-0.525,-1.108 to -0.160,-0.732,-1.249
set arrow from -1.171,-0.283,-1.026 to -1.217,0.723,-0.776
set arrow from 0.055,-0.603,-1.217 to 0.670,0.191,-0.965
set arrow from 0.597,0.415,-0.915 to -0.091,1.177,-0.779
set arrow from 0.840,0.232,-0.778 to 1.425,0.046,0.082
set arrow from -0.343,1.176,-0.764 to -1.129,0.858,-0.753
set arrow from -0.253,1.244,-0.591 to -0.727,1.212,0.272
set arrow from -1.151,0.882,-0.575 to -0.810,1.177,0.271
set arrow from -0.699,1.085,0.497 to -0.306,0.448,1.205
set arrow from -0.068,0.380,1.279 to 1.024,0.349,1.305
set arrow from -0.259,0.192,1.226 to -0.210,-0.861,0.964
set arrow from 1.181,0.295,1.123 to 1.452,0.054,0.256
set arrow from 1.133,0.153,1.260 to 1.173,-0.721,1.042
set arrow from 1.432,-0.108,0.301 to 1.202,-0.750,0.949
set arrow from 0.979,-0.838,1.007 to -0.106,-0.948,0.945
unset tics
set title "[2,4,-2,6,2,-4,-2,4,2,6,-2,-4]"
set xrange [-1.481:1.481]
set yrange [-1.481:1.481]
set zrange [-1.481:1.481]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.045,1.128,0.724 center
set label "1" at -1.199,0.523,0.674 center
set label "2" at -1.185,-0.492,-0.332 center
set label "3" at -0.652,-1.416,0.505 center
set label "4" at -0.833,-0.475,1.626 center
set label "5" at 0.491,-0.001,1.387 center
set label "6" at 0.655,-1.063,0.445 center
set label "7" at 0.845,-0.712,-0.756 center
set label "8" at -0.327,-0.349,-1.251 center
set label "9" at 0.268,0.858,-1.506 center
set label "10" at 1.262,0.550,-1.086 center
set label "11" at 0.631,1.449,-0.430 center
set arrow from -0.135,1.041,0.717 to -1.109,0.566,0.678
set arrow from 0.109,0.965,0.820 to 0.458,0.080,1.339
set arrow from 0.133,1.176,0.551 to 0.587,1.425,-0.343
set arrow from -1.197,0.381,0.533 to -1.186,-0.421,-0.261
set arrow from -1.147,0.383,0.808 to -0.859,-0.405,1.559
set arrow from -1.107,-0.628,-0.208 to -0.692,-1.348,0.444
set arrow from -1.050,-0.469,-0.477 to -0.395,-0.360,-1.178
set arrow from -0.677,-1.288,0.657 to -0.821,-0.539,1.550
set arrow from -0.460,-1.364,0.496 to 0.559,-1.089,0.449
set arrow from -0.648,-0.409,1.592 to 0.398,-0.035,1.404
set arrow from 0.514,-0.150,1.255 to 0.644,-0.989,0.511
set arrow from 0.685,-1.008,0.255 to 0.830,-0.740,-0.662
set arrow from 0.668,-0.657,-0.831 to -0.238,-0.376,-1.213
set arrow from 0.906,-0.528,-0.805 to 1.232,0.458,-1.062
set arrow from -0.240,-0.172,-1.288 to 0.225,0.770,-1.487
set arrow from 0.445,0.803,-1.431 to 1.174,0.577,-1.124
set arrow from 0.325,0.951,-1.338 to 0.602,1.403,-0.514
set arrow from 1.163,0.690,-0.984 to 0.680,1.379,-0.481
unset tics
set title "[6,3,-3,-5,-3,3,6,2,-3,-2,5,3]"
set xrange [-1.626:1.626]
set yrange [-1.626:1.626]
set zrange [-1.626:1.626]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.321,1.127,-0.575 center
set label "1" at 1.224,0.915,0.503 center
set label "2" at 0.107,1.251,1.394 center
set label "3" at -0.822,1.351,0.275 center
set label "4" at -1.198,-0.004,0.537 center
set label "5" at -0.232,-0.155,1.581 center
set label "6" at 0.938,-0.448,0.790 center
set label "7" at 0.870,-1.328,-0.241 center
set label "8" at 0.015,-1.340,-0.817 center
set label "9" at -1.246,-0.903,-0.480 center
set label "10" at -0.247,-0.671,-1.397 center
set label "11" at 0.270,0.204,-1.570 center
set arrow from 0.448,1.097,-0.423 to 1.160,0.930,0.427
set arrow from 0.163,1.158,-0.457 to -0.742,1.336,0.216
set arrow from 0.314,0.991,-0.721 to 0.274,0.272,-1.497
set arrow from 1.072,0.961,0.624 to 0.183,1.228,1.334
set arrow from 1.183,0.723,0.543 to 0.958,-0.352,0.770
set arrow from -0.020,1.265,1.241 to -0.758,1.344,0.352
set arrow from 0.061,1.058,1.420 to -0.209,-0.058,1.568
set arrow from -0.874,1.162,0.312 to -1.172,0.091,0.518
set arrow from -1.063,-0.025,0.683 to -0.300,-0.144,1.508
set arrow from -1.205,-0.136,0.387 to -1.242,-0.837,-0.405
set arrow from -0.070,-0.195,1.471 to 0.856,-0.427,0.845
set arrow from 0.928,-0.577,0.638 to 0.875,-1.264,-0.165
set arrow from 0.704,-1.331,-0.353 to 0.098,-1.339,-0.761
set arrow from 0.741,-1.253,-0.374 to -0.183,-0.708,-1.331
set arrow from -0.169,-1.277,-0.768 to -1.154,-0.935,-0.504
set arrow from 0.044,-1.162,-0.904 to 0.256,0.116,-1.527
set arrow from -1.101,-0.869,-0.613 to -0.320,-0.687,-1.331
set arrow from -0.147,-0.501,-1.431 to 0.220,0.120,-1.553
unset tics
set title "[3,-3,5,-3,-5,3,3,-5,-3,-3,3,5]"
set xrange [-1.581:1.581]
set yrange [-1.581:1.581]
set zrange [-1.581:1.581]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.300,0.640,-0.911 center
set label "1" at 0.258,1.259,0.152 center
set label "2" at 0.829,0.273,0.985 center
set label "3" at -0.225,0.563,1.784 center
set label "4" at -0.698,1.449,1.005 center
set label "5" at -1.275,0.481,0.904 center
set label "6" at -1.127,-0.145,-0.192 center
set label "7" at -0.329,-1.234,-0.207 center
set label "8" at 0.913,-0.877,0.360 center
set label "9" at 1.341,-0.950,-0.922 center
set label "10" at 0.204,-1.278,-1.387 center
set label "11" at 0.409,-0.181,-1.573 center
set arrow from -0.217,0.731,-0.753 to 0.217,1.213,0.073
set arrow from -0.423,0.523,-0.804 to -1.066,-0.087,-0.245
set arrow from -0.189,0.510,-1.015 to 0.353,-0.117,-1.521
set arrow from 0.339,1.119,0.270 to 0.788,0.343,0.926
set arrow from 0.111,1.288,0.283 to -0.624,1.435,0.939
set arrow from 0.673,0.316,1.103 to -0.147,0.541,1.725
set arrow from 0.841,0.098,0.890 to 0.906,-0.789,0.408
set arrow from -0.299,0.702,1.662 to -0.661,1.380,1.067
set arrow from -0.378,0.551,1.656 to -1.198,0.487,0.968
set arrow from -0.800,1.278,0.987 to -1.224,0.567,0.913
set arrow from -1.252,0.383,0.732 to -1.139,-0.096,-0.106
set arrow from -1.009,-0.306,-0.194 to -0.388,-1.154,-0.206
set arrow from -0.153,-1.184,-0.126 to 0.825,-0.902,0.320
set arrow from -0.247,-1.241,-0.389 to 0.163,-1.275,-1.296
set arrow from 0.976,-0.888,0.171 to 1.310,-0.944,-0.827
set arrow from 1.162,-1.001,-0.995 to 0.294,-1.252,-1.350
set arrow from 1.205,-0.838,-1.017 to 0.477,-0.237,-1.526
set arrow from 0.240,-1.084,-1.420 to 0.391,-0.278,-1.556
unset tics
set title "[4,2,4,-2,-4,4;-]"
set xrange [-1.784:1.784]
set yrange [-1.784:1.784]
set zrange [-1.784:1.784]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.318,0.540,-0.696 center
set label "1" at 0.397,-0.104,-1.531 center
set label "2" at 0.500,-1.333,-0.697 center
set label "3" at -0.869,-1.258,-0.418 center
set label "4" at -0.972,-0.029,-1.252 center
set label "5" at -1.421,0.689,-0.138 center
set label "6" at -1.318,-0.540,0.696 center
set label "7" at -0.397,0.104,1.531 center
set label "8" at -0.500,1.333,0.697 center
set label "9" at 0.869,1.258,0.418 center
set label "10" at 0.972,0.029,1.252 center
set label "11" at 1.421,-0.689,0.138 center
set arrow from 1.186,0.448,-0.815 to 0.463,-0.058,-1.471
set arrow from 1.254,0.642,-0.537 to 0.901,1.207,0.338
set arrow from 1.332,0.375,-0.584 to 1.414,-0.607,0.082
set arrow from 0.411,-0.269,-1.419 to 0.493,-1.250,-0.753
set arrow from 0.202,-0.093,-1.491 to -0.874,-0.034,-1.272
set arrow from 0.305,-1.322,-0.657 to -0.771,-1.263,-0.438
set arrow from 0.632,-1.241,-0.577 to 1.355,-0.735,0.078
set arrow from -0.883,-1.093,-0.530 to -0.965,-0.111,-1.196
set arrow from -0.933,-1.155,-0.259 to -1.286,-0.591,0.616
set arrow from -1.036,0.074,-1.093 to -1.389,0.638,-0.218
set arrow from -1.407,0.524,-0.026 to -1.325,-0.457,0.640
set arrow from -1.289,0.781,-0.019 to -0.566,1.287,0.637
set arrow from -1.186,-0.448,0.815 to -0.463,0.058,1.471
set arrow from -0.411,0.269,1.419 to -0.493,1.250,0.753
set arrow from -0.202,0.093,1.491 to 0.874,0.034,1.272
set arrow from -0.305,1.322,0.657 to 0.771,1.263,0.438
set arrow from 0.883,1.093,0.530 to 0.965,0.111,1.196
set arrow from 1.036,-0.074,1.093 to 1.389,-0.638,0.218
unset tics
set title "[-3,3]^6"
set xrange [-1.531:1.531]
set yrange [-1.531:1.531]
set zrange [-1.531:1.531]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.330,0.594,-1.239 center
set label "1" at -0.550,1.373,-0.443 center
set label "2" at -1.427,0.296,-0.510 center
set label "3" at -0.438,-0.349,-1.297 center
set label "4" at 0.366,-1.191,-0.618 center
set label "5" at 1.353,-0.187,0.262 center
set label "6" at 0.568,0.244,1.270 center
set label "7" at -0.423,1.187,0.892 center
set label "8" at -1.300,0.110,0.825 center
set label "9" at -0.200,-0.699,1.212 center
set label "10" at 0.443,-1.304,0.193 center
set label "11" at 1.276,-0.074,-0.548 center
set arrow from 0.206,0.704,-1.126 to -0.488,1.318,-0.499
set arrow from 0.204,0.439,-1.248 to -0.375,-0.271,-1.292
set arrow from 0.471,0.495,-1.136 to 1.206,-0.025,-0.600
set arrow from -0.676,1.218,-0.453 to -1.364,0.374,-0.505
set arrow from -0.531,1.345,-0.246 to -0.432,1.200,0.794
set arrow from -1.287,0.205,-0.621 to -0.507,-0.303,-1.242
set arrow from -1.408,0.269,-0.313 to -1.309,0.124,0.727
set arrow from -0.318,-0.474,-1.196 to 0.307,-1.128,-0.668
set arrow from 0.485,-1.070,-0.512 to 1.293,-0.248,0.209
set arrow from 0.385,-1.218,-0.421 to 0.434,-1.290,0.094
set arrow from 1.236,-0.123,0.412 to 0.627,0.212,1.195
set arrow from 1.334,-0.160,0.065 to 1.285,-0.088,-0.450
set arrow from 0.429,0.377,1.217 to -0.353,1.120,0.919
set arrow from 0.442,0.089,1.261 to -0.136,-0.621,1.216
set arrow from -0.549,1.032,0.883 to -1.237,0.187,0.830
set arrow from -1.145,-0.004,0.880 to -0.277,-0.642,1.184
set arrow from -0.104,-0.789,1.060 to 0.395,-1.259,0.269
set arrow from 0.543,-1.156,0.104 to 1.226,-0.148,-0.504
unset tics
set title "[6,-3,6,6,3,6]^2"
set xrange [-1.373:1.373]
set yrange [-1.373:1.373]
set zrange [-1.373:1.373]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.618,-0.649,1.047 center
set label "1" at 1.232,-0.853,-0.171 center
set label "2" at 1.529,0.599,-0.234 center
set label "3" at 0.768,0.739,0.864 center
set label "4" at -0.462,1.035,0.481 center
set label "5" at -0.535,0.947,-0.835 center
set label "6" at 0.702,0.731,-1.313 center
set label "7" at 0.392,-0.719,-1.267 center
set label "8" at -0.913,-0.404,-0.950 center
set label "9" at -1.483,-0.724,0.183 center
set label "10" at -1.193,0.155,0.934 center
set label "11" at -0.655,-0.857,1.262 center
set arrow from 0.707,-0.679,0.871 to 1.187,-0.838,-0.083
set arrow from 0.639,-0.452,1.021 to 0.757,0.640,0.877
set arrow from 0.423,-0.681,1.080 to -0.558,-0.841,1.246
set arrow from 1.272,-0.657,-0.180 to 1.509,0.501,-0.230
set arrow from 1.111,-0.834,-0.329 to 0.453,-0.728,-1.188
set arrow from 1.416,0.619,-0.071 to 0.824,0.728,0.782
set arrow from 1.408,0.618,-0.392 to 0.762,0.721,-1.234
set arrow from 0.582,0.784,0.806 to -0.369,1.012,0.510
set arrow from -0.473,1.022,0.282 to -0.529,0.954,-0.736
set arrow from -0.581,0.892,0.555 to -1.133,0.227,0.897
set arrow from -0.351,0.915,-0.906 to 0.610,0.747,-1.278
set arrow from -0.589,0.755,-0.852 to -0.886,-0.308,-0.942
set arrow from 0.660,0.535,-1.307 to 0.413,-0.621,-1.270
set arrow from 0.203,-0.673,-1.221 to -0.819,-0.427,-0.973
set arrow from -1.000,-0.453,-0.777 to -1.439,-0.700,0.096
set arrow from -1.434,-0.577,0.309 to -1.217,0.081,0.871
set arrow from -1.362,-0.743,0.341 to -0.716,-0.847,1.183
set arrow from -1.103,-0.015,0.989 to -0.700,-0.772,1.235
unset tics
set title "[3,6,4,-3,6,3,-4,6,-3,2,6,-2]"
set xrange [-1.529:1.529]
set yrange [-1.529:1.529]
set zrange [-1.529:1.529]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.183,-0.685,-0.440 center
set label "1" at 1.303,0.474,0.267 center
set label "2" at -0.003,1.369,-0.298 center
set label "3" at -1.249,0.615,0.157 center
set label "4" at -1.404,-0.158,-0.017 center
set label "5" at -0.667,-0.948,-0.849 center
set label "6" at -0.056,-1.435,0.013 center
set label "7" at -0.688,-0.730,0.995 center
set label "8" at -0.414,-0.053,1.338 center
set label "9" at 0.833,0.701,0.882 center
set label "10" at 0.587,1.047,-0.745 center
set label "11" at 0.573,-0.197,-1.302 center
set arrow from 1.201,-0.515,-0.336 to 1.295,0.389,0.215
set arrow from 1.020,-0.784,-0.380 to 0.025,-1.386,-0.017
set arrow from 1.079,-0.601,-0.588 to 0.626,-0.239,-1.228
set arrow from 1.148,0.581,0.200 to 0.075,1.316,-0.265
set arrow from 1.187,0.531,0.420 to 0.891,0.673,0.806
set arrow from -0.166,1.270,-0.239 to -1.168,0.664,0.127
set arrow from 0.143,1.289,-0.409 to 0.514,1.087,-0.689
set arrow from -1.287,0.423,0.114 to -1.384,-0.062,0.005
set arrow from -1.182,0.455,0.257 to -0.721,-0.650,0.945
set arrow from -1.296,-0.274,-0.139 to -0.721,-0.890,-0.788
set arrow from -1.286,-0.145,0.144 to -0.472,-0.059,1.257
set arrow from -0.562,-1.031,-0.701 to -0.109,-1.393,-0.061
set arrow from -0.503,-0.849,-0.909 to 0.491,-0.247,-1.273
set arrow from -0.149,-1.332,0.157 to -0.641,-0.782,0.923
set arrow from -0.620,-0.562,1.080 to -0.448,-0.137,1.295
set arrow from -0.250,0.046,1.278 to 0.751,0.652,0.912
set arrow from 0.804,0.742,0.689 to 0.602,1.026,-0.648
set arrow from 0.585,0.864,-0.826 to 0.574,-0.106,-1.262
unset tics
set title "[-4,4,4,6,6,-4]^2"
set xrange [-1.369:1.369]
set yrange [-1.369:1.369]
set zrange [-1.369:1.369]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.747,1.215,0.034 center
set label "1" at -1.397,-0.097,0.232 center
set label "2" at -0.594,-0.962,0.766 center
set label "3" at 0.486,-1.051,-0.754 center
set label "4" at 0.796,0.290,-0.953 center
set label "5" at 1.266,0.910,0.094 center
set label "6" at 0.361,1.373,0.659 center
set label "7" at 0.951,0.387,1.164 center
set label "8" at 0.322,-0.859,1.093 center
set label "9" at -0.015,-1.374,-0.320 center
set label "10" at -1.050,-0.504,-0.817 center
set label "11" at -0.377,0.672,-1.196 center
set arrow from -0.835,1.037,0.060 to -1.353,-0.009,0.218
set arrow from -0.574,1.240,0.131 to 0.274,1.361,0.610
set arrow from -0.694,1.137,-0.143 to -0.404,0.711,-1.108
set arrow from -1.273,-0.231,0.314 to -0.656,-0.895,0.725
set arrow from -1.338,-0.167,0.053 to -1.080,-0.470,-0.728
set arrow from -0.479,-0.971,0.603 to 0.428,-1.046,-0.673
set arrow from -0.407,-0.941,0.833 to 0.229,-0.870,1.059
set arrow from 0.531,-0.858,-0.783 to 0.773,0.194,-0.938
set arrow from 0.350,-1.139,-0.637 to 0.053,-1.330,-0.379
set arrow from 0.868,0.385,-0.792 to 1.230,0.863,0.014
set arrow from 0.609,0.351,-0.991 to -0.284,0.642,-1.177
set arrow from 1.110,0.990,0.191 to 0.438,1.334,0.610
set arrow from 1.215,0.825,0.268 to 0.977,0.430,1.077
set arrow from 0.455,1.216,0.739 to 0.904,0.466,1.124
set arrow from 0.861,0.209,1.154 to 0.367,-0.770,1.098
set arrow from 0.279,-0.926,0.910 to 0.006,-1.341,-0.229
set arrow from -0.159,-1.253,-0.389 to -0.978,-0.565,-0.783
set arrow from -0.955,-0.337,-0.871 to -0.425,0.589,-1.169
unset tics
set title "[6,-5,2,6,-2,6,6,3,5,6,-3,6]"
set xrange [-1.373:1.373]
set yrange [-1.373:1.373]
set zrange [-1.373:1.373]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.809,-0.570,-0.864 center
set label "1" at -1.124,-1.051,0.347 center
set label "2" at -1.099,-0.188,1.131 center
set label "3" at -0.211,-0.935,1.253 center
set label "4" at 0.929,-0.348,0.862 center
set label "5" at 1.225,-0.505,-0.507 center
set label "6" at 0.444,0.854,-1.057 center
set label "7" at -0.805,0.670,-0.763 center
set label "8" at -0.728,0.886,0.620 center
set label "9" at 0.670,0.858,0.702 center
set label "10" at 0.940,0.917,-0.564 center
set label "11" at 0.569,-0.588,-1.158 center
set arrow from -0.856,-0.641,-0.684 to -1.101,-1.015,0.256
set arrow from -0.808,-0.370,-0.848 to -0.805,0.570,-0.771
set arrow from -0.614,-0.572,-0.906 to 0.471,-0.587,-1.138
set arrow from -1.120,-0.903,0.481 to -1.101,-0.262,1.064
set arrow from -0.983,-1.033,0.487 to -0.282,-0.944,1.183
set arrow from -0.947,-0.316,1.152 to -0.288,-0.871,1.243
set arrow from -1.040,-0.016,1.049 to -0.758,0.800,0.661
set arrow from -0.041,-0.847,1.195 to 0.844,-0.392,0.891
set arrow from 0.971,-0.370,0.667 to 1.204,-0.494,-0.410
set arrow from 0.887,-0.154,0.836 to 0.691,0.761,0.715
set arrow from 1.131,-0.341,-0.573 to 0.491,0.772,-1.024
set arrow from 1.083,-0.523,-0.647 to 0.639,-0.579,-1.088
set arrow from 0.251,0.826,-1.012 to -0.708,0.684,-0.785
set arrow from 0.585,0.872,-0.917 to 0.870,0.908,-0.634
set arrow from -0.794,0.701,-0.565 to -0.734,0.871,0.521
set arrow from -0.529,0.882,0.631 to 0.571,0.860,0.696
set arrow from 0.712,0.867,0.506 to 0.920,0.913,-0.466
set arrow from 0.896,0.736,-0.635 to 0.591,-0.498,-1.123
unset tics
set title "[2,6,-2,5,6,4,5,6,-5,-4,6,-5]"
set xrange [-1.253:1.253]
set yrange [-1.253:1.253]
set zrange [-1.253:1.253]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.866,-0.530,-0.763 center
set label "1" at -0.223,-1.273,-0.818 center
set label "2" at -1.080,-1.070,0.167 center
set label "3" at -1.236,-0.662,-0.938 center
set label "4" at -0.914,0.546,-0.908 center
set label "5" at -0.859,1.015,0.405 center
set label "6" at -0.706,-0.157,1.044 center
set label "7" at 0.563,-0.177,1.411 center
set label "8" at 1.419,-0.380,0.427 center
set label "9" at 1.232,0.680,0.931 center
set label "10" at 0.481,1.305,0.150 center
set label "11" at 0.457,0.703,-1.109 center
set arrow from 0.701,-0.642,-0.771 to -0.141,-1.217,-0.813
set arrow from 0.950,-0.507,-0.583 to 1.377,-0.391,0.336
set arrow from 0.805,-0.346,-0.815 to 0.488,0.612,-1.083
set arrow from -0.353,-1.242,-0.668 to -1.015,-1.086,0.092
set arrow from -0.394,-1.170,-0.838 to -1.151,-0.713,-0.928
set arrow from -1.106,-1.002,-0.019 to -1.223,-0.696,-0.845
set arrow from -1.023,-0.932,0.300 to -0.734,-0.227,0.978
set arrow from -1.184,-0.469,-0.933 to -0.940,0.450,-0.910
set arrow from -0.906,0.614,-0.719 to -0.863,0.982,0.311
set arrow from -0.718,0.569,-0.936 to 0.359,0.692,-1.094
set arrow from -0.836,0.841,0.500 to -0.717,-0.070,0.997
set arrow from -0.667,1.057,0.369 to 0.385,1.285,0.168
set arrow from -0.514,-0.160,1.100 to 0.466,-0.176,1.383
set arrow from 0.692,-0.208,1.262 to 1.354,-0.365,0.501
set arrow from 0.675,-0.033,1.330 to 1.175,0.608,0.971
set arrow from 1.387,-0.202,0.511 to 1.247,0.591,0.889
set arrow from 1.112,0.780,0.806 to 0.541,1.255,0.212
set arrow from 0.478,1.219,-0.031 to 0.459,0.747,-1.018
unset tics
set title "[2,4,-2,-5,5,-4]^2"
set xrange [-1.419:1.419]
set yrange [-1.419:1.419]
set zrange [-1.419:1.419]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.234,0.051,0.183 center
set label "1" at -0.598,0.450,1.086 center
set label "2" at 0.311,-1.033,1.258 center
set label "3" at 0.336,-1.323,-0.009 center
set label "4" at 0.895,-0.461,-0.938 center
set label "5" at -0.058,0.078,-1.783 center
set label "6" at -0.947,0.537,-1.063 center
set label "7" at 0.058,1.205,-1.317 center
set label "8" at 1.027,0.820,-0.407 center
set label "9" at 0.561,0.864,0.895 center
set label "10" at 0.395,-0.220,1.595 center
set label "11" at -0.744,-0.968,0.500 center
set arrow from -1.126,0.119,0.337 to -0.652,0.416,1.009
set arrow from -1.192,0.122,0.001 to -0.968,0.502,-0.972
set arrow from -1.151,-0.122,0.237 to -0.786,-0.881,0.473
set arrow from -0.494,0.280,1.106 to 0.259,-0.948,1.249
set arrow from -0.412,0.516,1.056 to 0.467,0.830,0.911
set arrow from 0.315,-1.078,1.063 to 0.334,-1.300,0.088
set arrow from 0.330,-0.849,1.335 to 0.385,-0.312,1.557
set arrow from 0.416,-1.198,-0.143 to 0.854,-0.523,-0.871
set arrow from 0.162,-1.266,0.073 to -0.657,-0.996,0.459
set arrow from 0.757,-0.383,-1.060 to 0.011,0.039,-1.722
set arrow from 0.914,-0.277,-0.861 to 1.017,0.728,-0.446
set arrow from -0.202,0.152,-1.667 to -0.875,0.500,-1.122
set arrow from -0.039,0.262,-1.707 to 0.049,1.113,-1.355
set arrow from -0.784,0.646,-1.105 to -0.024,1.151,-1.296
set arrow from 0.198,1.150,-1.185 to 0.957,0.848,-0.473
set arrow from 0.959,0.826,-0.219 to 0.594,0.860,0.801
set arrow from 0.535,0.697,1.003 to 0.407,-0.137,1.541
set arrow from 0.264,-0.306,1.470 to -0.679,-0.925,0.562
unset tics
set title "[-4,-4,4,2,6,-2,-4,4,4,4,6,-4]"
set xrange [-1.595:1.595]
set yrange [-1.595:1.595]
set zrange [-1.595:1.595]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.419,-0.141,0.053 center
set label "1" at -0.791,-0.508,-1.065 center
set label "2" at 0.924,-0.567,-0.888 center
set label "3" at 1.090,0.636,-0.282 center
set label "4" at 0.956,0.372,1.009 center
set label "5" at -0.280,0.797,1.325 center
set label "6" at -0.788,-0.564,1.229 center
set label "7" at 0.531,-0.931,0.941 center
set label "8" at 0.769,-1.141,-0.354 center
set label "9" at -0.168,-0.125,-1.386 center
set label "10" at 0.064,1.052,-0.749 center
set label "11" at -0.888,1.120,0.169 center
set arrow from -1.324,-0.196,-0.115 to -0.838,-0.481,-0.981
set arrow from -1.329,-0.202,0.221 to -0.833,-0.534,1.145
set arrow from -1.341,0.043,0.070 to -0.927,1.028,0.160
set arrow from -0.592,-0.515,-1.044 to 0.824,-0.564,-0.899
set arrow from -0.635,-0.412,-1.145 to -0.246,-0.173,-1.346
set arrow from 0.948,-0.390,-0.799 to 1.077,0.548,-0.327
set arrow from 0.885,-0.711,-0.755 to 0.789,-1.069,-0.421
set arrow from 1.070,0.596,-0.087 to 0.967,0.392,0.911
set arrow from 0.919,0.705,-0.360 to 0.150,1.017,-0.710
set arrow from 0.773,0.436,1.056 to -0.188,0.766,1.301
set arrow from 0.895,0.183,0.999 to 0.562,-0.836,0.946
set arrow from -0.350,0.610,1.312 to -0.753,-0.471,1.235
set arrow from -0.371,0.845,1.153 to -0.843,1.096,0.255
set arrow from -0.600,-0.617,1.188 to 0.437,-0.905,0.962
set arrow from 0.567,-0.963,0.747 to 0.751,-1.125,-0.257
set arrow from 0.661,-1.023,-0.474 to -0.114,-0.184,-1.326
set arrow from -0.134,0.049,-1.292 to 0.047,0.965,-0.796
set arrow from -0.080,1.062,-0.611 to -0.816,1.115,0.099
unset tics
set title "[-4,6,3,6,6,-3,5,6,4,6,6,-5]"
set xrange [-1.325:1.325]
set yrange [-1.325:1.325]
set zrange [-1.325:1.325]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.149,-0.343,-0.525 center
set label "1" at -0.021,-0.852,-1.155 center
set label "2" at -1.365,-0.404,-0.026 center
set label "3" at -0.903,-1.045,0.399 center
set label "4" at -0.671,-0.541,-1.151 center
set label "5" at -0.396,0.835,-0.941 center
set label "6" at -0.968,0.881,0.036 center
set label "7" at 0.088,1.050,0.976 center
set label "8" at 1.073,-0.461,0.814 center
set label "9" at 0.309,-0.719,1.206 center
set label "10" at 0.769,0.830,0.888 center
set label "11" at 0.937,0.770,-0.519 center
set arrow from 0.985,-0.414,-0.614 to 0.061,-0.817,-1.111
set arrow from 1.138,-0.360,-0.326 to 1.079,-0.452,0.714
set arrow from 1.112,-0.146,-0.524 to 0.956,0.671,-0.519
set arrow from -0.169,-0.803,-1.031 to -1.291,-0.429,-0.089
set arrow from -0.201,-0.766,-1.154 to -0.581,-0.584,-1.152
set arrow from -1.262,-0.547,0.068 to -0.955,-0.973,0.351
set arrow from -1.306,-0.213,-0.017 to -0.997,0.785,0.031
set arrow from -0.875,-0.984,0.211 to -0.686,-0.571,-1.057
set arrow from -0.741,-1.001,0.507 to 0.228,-0.741,1.152
set arrow from -0.633,-0.347,-1.122 to -0.416,0.738,-0.956
set arrow from -0.497,0.843,-0.769 to -0.917,0.877,-0.051
set arrow from -0.206,0.825,-0.881 to 0.842,0.774,-0.549
set arrow from -0.820,0.905,0.168 to 0.013,1.038,0.910
set arrow from 0.196,0.883,0.958 to 1.019,-0.378,0.823
set arrow from 0.276,0.989,0.951 to 0.674,0.860,0.900
set arrow from 0.903,-0.519,0.901 to 0.394,-0.690,1.162
set arrow from 0.365,-0.531,1.167 to 0.741,0.736,0.908
set arrow from 0.793,0.821,0.690 to 0.925,0.774,-0.420
unset tics
set title "[3,4,5,-3,5,-4;-]"
set xrange [-1.206:1.206]
set yrange [-1.206:1.206]
set zrange [-1.206:1.206]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.264,0.077,-1.385 center
set label "1" at 0.194,1.166,-0.773 center
set label "2" at -0.988,1.179,-0.135 center
set label "3" at -1.408,-0.092,-0.041 center
set label "4" at -0.784,-0.746,-0.907 center
set label "5" at 0.095,-1.521,-0.251 center
set label "6" at 0.265,-0.990,0.971 center
set label "7" at -0.722,-0.252,1.187 center
set label "8" at -0.281,1.015,1.129 center
set label "9" at 0.880,1.006,0.455 center
set label "10" at 1.313,-0.167,0.493 center
set label "11" at 1.174,-0.673,-0.743 center
set arrow from 0.253,0.251,-1.287 to 0.199,1.079,-0.822
set arrow from 0.116,-0.039,-1.318 to -0.710,-0.688,-0.940
set arrow from 0.399,-0.035,-1.290 to 1.106,-0.618,-0.791
set arrow from 0.018,1.168,-0.678 to -0.900,1.178,-0.183
set arrow from 0.291,1.143,-0.599 to 0.832,1.017,0.369
set arrow from -1.050,0.990,-0.121 to -1.377,0.002,-0.048
set arrow from -0.891,1.157,0.038 to -0.330,1.026,1.042
set arrow from -1.309,-0.197,-0.180 to -0.834,-0.694,-0.837
set arrow from -1.312,-0.115,0.132 to -0.771,-0.241,1.100
set arrow from -0.653,-0.862,-0.809 to 0.030,-1.463,-0.300
set arrow from 0.120,-1.442,-0.069 to 0.252,-1.030,0.880
set arrow from 0.243,-1.404,-0.318 to 1.100,-0.732,-0.710
set arrow from 0.107,-0.872,1.006 to -0.643,-0.311,1.170
set arrow from 0.413,-0.874,0.904 to 1.239,-0.225,0.526
set arrow from -0.657,-0.063,1.178 to -0.314,0.921,1.134
set arrow from -0.108,1.014,1.029 to 0.794,1.007,0.506
set arrow from 0.949,0.818,0.461 to 1.278,-0.074,0.490
set arrow from 1.292,-0.243,0.309 to 1.184,-0.636,-0.651
unset tics
set title "[4,-4,6]^4"
set xrange [-1.313:1.313]
set yrange [-1.313:1.313]
set zrange [-1.313:1.313]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.938,-0.827,0.426 center
set label "1" at 0.379,-0.989,0.969 center
set label "2" at 0.846,0.607,0.988 center
set label "3" at 0.938,0.827,-0.426 center
set label "4" at -0.379,0.989,-0.969 center
set label "5" at -1.068,0.762,-0.582 center
set label "6" at -1.097,0.158,0.718 center
set label "7" at 0.158,0.380,1.375 center
set label "8" at 1.068,-0.762,0.582 center
set label "9" at 1.097,-0.158,-0.718 center
set label "10" at -0.158,-0.380,-1.375 center
set label "11" at -0.846,-0.607,-0.988 center
set arrow from -0.754,-0.850,0.501 to 0.288,-0.977,0.931
set arrow from -0.968,-0.638,0.482 to -1.082,0.063,0.690
set arrow from -0.925,-0.796,0.228 to -0.852,-0.622,-0.890
set arrow from 0.436,-0.797,0.971 to 0.818,0.511,0.987
set arrow from 0.547,-0.933,0.875 to 0.984,-0.790,0.629
set arrow from 0.859,0.637,0.791 to 0.931,0.812,-0.327
set arrow from 0.678,0.551,1.082 to 0.241,0.408,1.328
set arrow from 0.754,0.850,-0.501 to -0.288,0.977,-0.931
set arrow from 0.968,0.638,-0.482 to 1.082,-0.063,-0.690
set arrow from -0.547,0.933,-0.875 to -0.984,0.790,-0.629
set arrow from -0.436,0.797,-0.971 to -0.818,-0.511,-0.987
set arrow from -1.072,0.678,-0.401 to -1.095,0.200,0.627
set arrow from -0.958,0.625,-0.678 to -0.212,-0.312,-1.327
set arrow from -0.922,0.189,0.809 to 0.070,0.365,1.329
set arrow from 0.267,0.243,1.280 to 1.013,-0.694,0.630
set arrow from 1.072,-0.678,0.401 to 1.095,-0.200,-0.627
set arrow from 0.922,-0.189,-0.809 to -0.070,-0.365,-1.329
set arrow from -0.325,-0.435,-1.281 to -0.762,-0.579,-1.035
unset tics
set title "[6,-5,5]^4"
set xrange [-1.375:1.375]
set yrange [-1.375:1.375]
set zrange [-1.375:1.375]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.729,-0.185,-0.924 center
set label "1" at -1.028,0.602,-0.021 center
set label "2" at -0.009,1.329,0.602 center
set label "3" at -0.631,1.359,1.772 center
set label "4" at -1.294,0.514,1.169 center
set label "5" at -0.124,0.237,1.799 center
set label "6" at 0.729,0.185,0.924 center
set label "7" at 1.028,-0.602,0.021 center
set label "8" at 0.009,-1.329,-0.602 center
set label "9" at 0.631,-1.359,-1.772 center
set label "10" at 1.294,-0.514,-1.169 center
set label "11" at 0.124,-0.237,-1.799 center
set arrow from -0.778,-0.058,-0.778 to -1.004,0.538,-0.094
set arrow from -0.624,-0.349,-0.878 to -0.044,-1.248,-0.625
set arrow from -0.590,-0.194,-1.067 to 0.055,-0.233,-1.727
set arrow from -0.882,0.706,0.068 to -0.082,1.277,0.558
set arrow from -1.072,0.588,0.174 to -1.272,0.521,1.072
set arrow from -0.103,1.334,0.779 to -0.584,1.357,1.684
set arrow from 0.097,1.166,0.648 to 0.676,0.267,0.901
set arrow from -0.738,1.222,1.674 to -1.240,0.583,1.218
set arrow from -0.549,1.177,1.776 to -0.165,0.328,1.796
set arrow from -1.122,0.473,1.262 to -0.211,0.257,1.752
set arrow from 0.015,0.228,1.656 to 0.659,0.190,0.996
set arrow from 0.778,0.058,0.778 to 1.004,-0.538,0.094
set arrow from 0.882,-0.706,-0.068 to 0.082,-1.277,-0.558
set arrow from 1.072,-0.588,-0.174 to 1.272,-0.521,-1.072
set arrow from 0.103,-1.334,-0.779 to 0.584,-1.357,-1.684
set arrow from 0.738,-1.222,-1.674 to 1.240,-0.583,-1.218
set arrow from 0.549,-1.177,-1.776 to 0.165,-0.328,-1.796
set arrow from 1.122,-0.473,-1.262 to 0.211,-0.257,-1.752
unset tics
set title "[3,-2,-4,-3,4,2]^2"
set xrange [-1.799:1.799]
set yrange [-1.799:1.799]
set zrange [-1.799:1.799]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.870,0.241,-0.808 center
set label "1" at 1.328,-0.889,-0.876 center
set label "2" at 0.312,-1.761,-0.352 center
set label "3" at 0.586,-1.552,-1.447 center
set label "4" at -0.186,-0.497,-1.189 center
set label "5" at -0.622,-1.039,-0.040 center
set label "6" at -1.073,-0.303,0.838 center
set label "7" at -1.267,1.030,0.749 center
set label "8" at 0.311,1.262,1.224 center
set label "9" at -0.452,0.608,1.617 center
set label "10" at -0.498,1.689,0.354 center
set label "11" at 0.690,1.210,-0.070 center
set arrow from 0.945,0.056,-0.819 to 1.291,-0.796,-0.870
set arrow from 0.713,0.131,-0.865 to -0.107,-0.442,-1.161
set arrow from 0.841,0.398,-0.688 to 0.705,1.131,-0.130
set arrow from 1.187,-1.010,-0.803 to 0.382,-1.700,-0.389
set arrow from 1.199,-1.005,-0.975 to 0.651,-1.495,-1.397
set arrow from 0.360,-1.725,-0.543 to 0.562,-1.571,-1.352
set arrow from 0.159,-1.643,-0.301 to -0.546,-1.098,-0.065
set arrow from 0.470,-1.394,-1.408 to -0.128,-0.576,-1.208
set arrow from -0.251,-0.578,-1.018 to -0.590,-0.998,-0.125
set arrow from -0.695,-0.919,0.103 to -1.037,-0.362,0.766
set arrow from -1.102,-0.105,0.825 to -1.252,0.932,0.756
set arrow from -0.981,-0.168,0.953 to -0.498,0.540,1.560
set arrow from -1.077,1.058,0.807 to 0.216,1.248,1.196
set arrow from -1.125,1.152,0.677 to -0.569,1.629,0.390
set arrow from 0.170,1.141,1.297 to -0.381,0.669,1.581
set arrow from 0.367,1.255,1.033 to 0.662,1.214,0.026
set arrow from -0.457,0.738,1.465 to -0.495,1.624,0.430
set arrow from -0.322,1.618,0.291 to 0.602,1.245,-0.039
unset tics
set title "[3,-2,-4,-3,3,3,3,-3,-3,-3,4,2]"
set xrange [-1.689:1.689]
set yrange [-1.689:1.689]
set zrange [-1.689:1.689]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.066,-1.192,0.201 center
set label "1" at -1.239,-1.330,-0.111 center
set label "2" at -1.569,-0.160,-0.911 center
set label "3" at -1.307,-1.233,-1.265 center
set label "4" at -0.066,-0.748,-1.068 center
set label "5" at -0.544,0.503,-0.957 center
set label "6" at 0.110,1.337,-0.356 center
set label "7" at 1.200,1.350,0.158 center
set label "8" at 0.475,1.561,0.772 center
set label "9" at 0.803,0.397,1.566 center
set label "10" at 1.529,0.181,0.957 center
set label "11" at 0.674,-0.666,1.013 center
set arrow from -0.258,-1.214,0.150 to -1.143,-1.318,-0.086
set arrow from -0.066,-1.126,0.012 to -0.066,-0.781,-0.973
set arrow from 0.055,-1.106,0.334 to 0.614,-0.709,0.947
set arrow from -1.284,-1.169,-0.221 to -1.546,-0.240,-0.856
set arrow from -1.251,-1.313,-0.310 to -1.301,-1.241,-1.166
set arrow from -1.523,-0.345,-0.972 to -1.329,-1.140,-1.235
set arrow from -1.401,-0.052,-0.918 to -0.628,0.448,-0.953
set arrow from -1.122,-1.161,-1.236 to -0.158,-0.784,-1.082
set arrow from -0.137,-0.562,-1.051 to -0.509,0.410,-0.965
set arrow from -0.437,0.640,-0.859 to 0.056,1.268,-0.405
set arrow from 0.291,1.339,-0.270 to 1.109,1.349,0.116
set arrow from 0.170,1.374,-0.169 to 0.445,1.542,0.678
set arrow from 1.050,1.393,0.284 to 0.550,1.539,0.708
set arrow from 1.245,1.189,0.268 to 1.506,0.262,0.902
set arrow from 0.520,1.400,0.881 to 0.780,0.478,1.511
set arrow from 0.952,0.353,1.441 to 1.454,0.204,1.020
set arrow from 0.782,0.221,1.475 to 0.685,-0.578,1.059
set arrow from 1.387,0.041,0.966 to 0.745,-0.596,1.009
unset tics
set title "[-3,2,3,-2,2,-3,-2,4,2,3,-2,-4]"
set xrange [-1.566:1.566]
set yrange [-1.566:1.566]
set zrange [-1.566:1.566]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.453,0.126,-0.445 center
set label "1" at -0.815,1.192,-0.998 center
set label "2" at 0.292,1.339,-1.096 center
set label "3" at -0.725,0.120,-1.594 center
set label "4" at 0.382,0.267,-1.692 center
set label "5" at 1.271,0.488,-0.687 center
set label "6" at 1.453,-0.126,0.445 center
set label "7" at 0.725,-0.120,1.594 center
set label "8" at -0.292,-1.339,1.096 center
set label "9" at 0.815,-1.192,0.998 center
set label "10" at -0.382,-0.267,1.692 center
set label "11" at -1.271,-0.488,0.687 center
set arrow from -1.359,0.283,-0.526 to -0.862,1.114,-0.957
set arrow from -1.346,0.125,-0.614 to -0.779,0.121,-1.509
set arrow from -1.425,0.031,-0.271 to -1.285,-0.441,0.600
set arrow from -0.617,1.218,-1.016 to 0.193,1.326,-1.088
set arrow from -0.671,1.081,-1.081 to 0.310,0.323,-1.651
set arrow from 0.170,1.193,-1.156 to -0.664,0.193,-1.564
set arrow from 0.436,1.214,-1.036 to 1.199,0.551,-0.717
set arrow from -0.528,0.146,-1.611 to 0.283,0.254,-1.683
set arrow from 0.512,0.300,-1.544 to 1.205,0.472,-0.761
set arrow from 1.299,0.394,-0.513 to 1.439,-0.079,0.358
set arrow from 1.346,-0.125,0.614 to 0.779,-0.121,1.509
set arrow from 1.359,-0.283,0.526 to 0.862,-1.114,0.957
set arrow from 0.603,-0.267,1.534 to -0.231,-1.266,1.126
set arrow from 0.528,-0.146,1.611 to -0.283,-0.254,1.683
set arrow from -0.094,-1.313,1.079 to 0.716,-1.205,1.007
set arrow from -0.436,-1.214,1.036 to -1.199,-0.551,0.717
set arrow from 0.671,-1.081,1.081 to -0.310,-0.323,1.651
set arrow from -0.512,-0.300,1.544 to -1.205,-0.472,0.761
unset tics
set title "[3,3,-3,-3,-3,3]^2"
set xrange [-1.692:1.692]
set yrange [-1.692:1.692]
set zrange [-1.692:1.692]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.072,-1.129,-1.021 center
set label "1" at -0.176,-1.735,0.180 center
set label "2" at 0.066,-1.280,1.196 center
set label "3" at 0.969,-1.445,-0.222 center
set label "4" at 1.210,-0.990,0.794 center
set label "5" at 0.512,-0.029,1.435 center
set label "6" at 0.079,1.115,1.030 center
set label "7" at -0.796,1.554,0.315 center
set label "8" at 0.066,1.772,0.012 center
set label "9" at -0.245,1.187,-1.295 center
set label "10" at -1.106,0.968,-0.992 center
set label "11" at -0.507,0.012,-1.433 center
set arrow from -0.088,-1.219,-0.843 to -0.168,-1.690,0.091
set arrow from 0.082,-1.176,-0.903 to 0.891,-1.421,-0.281
set arrow from -0.140,-0.952,-1.085 to -0.473,-0.076,-1.401
set arrow from -0.134,-1.656,0.358 to 0.044,-1.320,1.107
set arrow from -0.012,-1.647,0.253 to 1.128,-1.034,0.758
set arrow from 0.173,-1.300,1.029 to 0.915,-1.435,-0.138
set arrow from 0.132,-1.095,1.232 to 0.479,-0.122,1.417
set arrow from 1.011,-1.365,-0.044 to 1.189,-1.030,0.705
set arrow from 1.107,-0.847,0.889 to 0.563,-0.100,1.387
set arrow from 0.444,0.148,1.372 to 0.112,1.026,1.061
set arrow from -0.066,1.187,0.912 to -0.723,1.517,0.374
set arrow from 0.077,1.223,0.862 to 0.067,1.718,0.096
set arrow from -0.612,1.600,0.251 to -0.025,1.749,0.045
set arrow from -0.838,1.474,0.137 to -1.085,1.008,-0.903
set arrow from 0.024,1.693,-0.166 to -0.223,1.227,-1.206
set arrow from -0.428,1.140,-1.231 to -1.015,0.991,-1.024
set arrow from -0.288,0.993,-1.318 to -0.485,0.109,-1.421
set arrow from -1.007,0.810,-1.065 to -0.556,0.091,-1.396
unset tics
set title "[2,-3,-2,3,3,3;-]"
set xrange [-1.772:1.772]
set yrange [-1.772:1.772]
set zrange [-1.772:1.772]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.079,-1.078,-1.066 center
set label "1" at 1.245,-0.990,-0.782 center
set label "2" at 0.758,-1.588,-0.213 center
set label "3" at 1.222,-0.838,0.972 center
set label "4" at 1.709,-0.241,0.403 center
set label "5" at 0.945,0.320,1.144 center
set label "6" at -0.079,1.078,1.066 center
set label "7" at -0.758,1.588,0.213 center
set label "8" at -1.245,0.990,0.782 center
set label "9" at -1.709,0.241,-0.403 center
set label "10" at -1.222,0.838,-0.972 center
set label "11" at -0.945,-0.320,-1.144 center
set arrow from 0.272,-1.064,-1.018 to 1.148,-0.997,-0.805
set arrow from 0.191,-1.163,-0.924 to 0.701,-1.546,-0.284
set arrow from -0.082,-0.959,-1.078 to -0.864,-0.379,-1.138
set arrow from 1.143,-1.115,-0.663 to 0.809,-1.525,-0.272
set arrow from 1.308,-0.889,-0.621 to 1.678,-0.291,0.323
set arrow from 0.821,-1.486,-0.052 to 1.191,-0.889,0.892
set arrow from 1.324,-0.714,0.853 to 1.658,-0.303,0.462
set arrow from 1.176,-0.646,1.001 to 0.968,0.224,1.130
set arrow from 1.582,-0.148,0.526 to 1.008,0.273,1.083
set arrow from 0.784,0.439,1.132 to 0.002,1.019,1.072
set arrow from -0.191,1.163,0.924 to -0.701,1.546,0.284
set arrow from -0.272,1.064,1.018 to -1.148,0.997,0.805
set arrow from -0.859,1.463,0.331 to -1.194,1.052,0.722
set arrow from -0.821,1.486,0.052 to -1.191,0.889,-0.892
set arrow from -1.308,0.889,0.621 to -1.678,0.291,-0.323
set arrow from -1.607,0.365,-0.522 to -1.273,0.776,-0.912
set arrow from -1.582,0.148,-0.526 to -1.008,-0.273,-1.083
set arrow from -1.176,0.646,-1.001 to -0.968,-0.224,-1.130
unset tics
set title "[3,-2,2,-3,-2,2]^2"
set xrange [-1.709:1.709]
set yrange [-1.709:1.709]
set zrange [-1.709:1.709]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.551,0.104,0.086 center
set label "1" at -0.955,0.329,1.169 center
set label "2" at -0.951,1.144,0.426 center
set label "3" at 0.333,1.350,0.196 center
set label "4" at 1.335,0.092,-0.309 center
set label "5" at 0.764,-0.916,0.406 center
set label "6" at 0.346,-0.060,1.211 center
set label "7" at 0.944,0.893,0.444 center
set label "8" at 0.964,0.055,-1.019 center
set label "9" at -0.026,-0.751,-1.353 center
set label "10" at -0.084,-1.457,-0.508 center
set label "11" at -1.118,-0.784,-0.749 center
set arrow from -1.456,0.140,0.258 to -1.003,0.311,1.082
set arrow from -1.455,0.271,0.140 to -0.999,1.061,0.399
set arrow from -1.484,-0.033,-0.043 to -1.151,-0.716,-0.684
set arrow from -0.955,0.477,1.034 to -0.951,1.070,0.493
set arrow from -0.764,0.272,1.175 to 0.250,-0.031,1.207
set arrow from -0.756,1.175,0.391 to 0.236,1.334,0.214
set arrow from 0.452,1.201,0.136 to 1.275,0.166,-0.279
set arrow from 0.485,1.236,0.258 to 0.867,0.950,0.413
set arrow from 1.251,-0.056,-0.204 to 0.806,-0.842,0.354
set arrow from 1.242,0.083,-0.486 to 1.011,0.060,-0.930
set arrow from 0.697,-0.779,0.535 to 0.380,-0.128,1.146
set arrow from 0.639,-0.996,0.272 to -0.022,-1.417,-0.440
set arrow from 0.434,0.080,1.098 to 0.900,0.823,0.500
set arrow from 0.946,0.794,0.270 to 0.963,0.105,-0.932
set arrow from 0.814,-0.067,-1.070 to 0.049,-0.690,-1.328
set arrow from -0.037,-0.879,-1.200 to -0.079,-1.393,-0.584
set arrow from -0.201,-0.756,-1.256 to -1.030,-0.782,-0.797
set arrow from -0.249,-1.350,-0.546 to -1.035,-0.838,-0.729
unset tics
set title "[2,5,-2,4,4,5;-]"
set xrange [-1.350:1.350]
set yrange [-1.350:1.350]
set zrange [-1.350:1.350]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.446,0.595,0.243 center
set label "1" at -0.668,1.381,-0.391 center
set label "2" at 0.448,0.820,-0.918 center
set label "3" at 1.248,0.362,-0.154 center
set label "4" at 0.799,-1.199,-0.190 center
set label "5" at -0.077,-1.234,0.745 center
set label "6" at -1.234,-0.768,0.126 center
set label "7" at -0.302,-1.133,-0.842 center
set label "8" at 0.381,-0.357,-1.087 center
set label "9" at 0.661,-0.483,0.886 center
set label "10" at 0.700,0.707,0.853 center
set label "11" at -0.509,1.309,0.730 center
set arrow from -1.324,0.718,0.144 to -0.729,1.319,-0.341
set arrow from -1.415,0.398,0.226 to -1.249,-0.669,0.135
set arrow from -1.299,0.707,0.320 to -0.582,1.253,0.692
set arrow from -0.503,1.298,-0.469 to 0.366,0.861,-0.880
set arrow from -0.640,1.368,-0.194 to -0.523,1.315,0.631
set arrow from 0.582,0.743,-0.791 to 1.181,0.400,-0.218
set arrow from 0.437,0.622,-0.947 to 0.386,-0.258,-1.073
set arrow from 1.192,0.170,-0.159 to 0.827,-1.102,-0.188
set arrow from 1.156,0.419,0.014 to 0.745,0.678,0.769
set arrow from 0.662,-1.204,-0.044 to -0.008,-1.231,0.672
set arrow from 0.627,-1.188,-0.292 to -0.216,-1.138,-0.791
set arrow from -0.243,-1.167,0.656 to -1.151,-0.801,0.171
set arrow from 0.062,-1.092,0.771 to 0.591,-0.554,0.873
set arrow from -1.100,-0.820,-0.013 to -0.369,-1.106,-0.772
set arrow from -0.174,-0.987,-0.888 to 0.316,-0.430,-1.064
set arrow from 0.409,-0.370,-0.890 to 0.647,-0.477,0.787
set arrow from 0.667,-0.283,0.880 to 0.696,0.607,0.856
set arrow from 0.521,0.796,0.835 to -0.419,1.265,0.739
unset tics
set title "[3,6,-4,-3,5,6,2,6,-2,-5,4,6]"
set xrange [-1.381:1.381]
set yrange [-1.381:1.381]
set zrange [-1.381:1.381]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.433,-0.571,-1.390 center
set label "1" at 0.445,-1.499,-0.700 center
set label "2" at -0.520,-1.226,-0.771 center
set label "3" at -0.801,-0.792,0.542 center
set label "4" at 0.258,0.490,1.106 center
set label "5" at 1.179,0.113,0.407 center
set label "6" at 0.619,-0.964,0.465 center
set label "7" at -0.941,-0.227,0.791 center
set label "8" at -1.087,1.063,0.238 center
set label "9" at -0.313,1.556,0.646 center
set label "10" at -0.077,1.485,-0.485 center
set label "11" at 0.806,0.574,-0.849 center
set arrow from 0.435,-0.731,-1.271 to 0.444,-1.419,-0.760
set arrow from 0.288,-0.671,-1.296 to -0.447,-1.176,-0.818
set arrow from 0.489,-0.397,-1.308 to 0.777,0.487,-0.890
set arrow from 0.253,-1.445,-0.714 to -0.424,-1.254,-0.764
set arrow from 0.472,-1.417,-0.520 to 0.606,-1.006,0.375
set arrow from -0.559,-1.165,-0.585 to -0.781,-0.823,0.449
set arrow from -0.680,-0.646,0.606 to 0.198,0.417,1.074
set arrow from -0.845,-0.614,0.621 to -0.919,-0.317,0.752
set arrow from 0.410,0.428,0.991 to 1.103,0.144,0.465
set arrow from 0.170,0.655,1.035 to -0.269,1.474,0.681
set arrow from 1.087,-0.064,0.417 to 0.665,-0.876,0.460
set arrow from 1.125,0.179,0.226 to 0.833,0.541,-0.758
set arrow from 0.441,-0.880,0.502 to -0.852,-0.269,0.773
set arrow from -0.962,-0.044,0.713 to -1.077,0.971,0.277
set arrow from -0.933,1.161,0.319 to -0.390,1.507,0.605
set arrow from -0.933,1.127,0.127 to -0.154,1.453,-0.430
set arrow from -0.272,1.544,0.450 to -0.098,1.491,-0.387
set arrow from 0.057,1.347,-0.540 to 0.739,0.643,-0.821
unset tics
set title "[6,-5,2,4,-2,5,6,-4,5,2,-5,-2]"
set xrange [-1.556:1.556]
set yrange [-1.556:1.556]
set zrange [-1.556:1.556]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.609,-1.023,0.776 center
set label "1" at -0.802,-0.955,-0.588 center
set label "2" at 0.300,-0.254,-1.082 center
set label "3" at 0.788,0.248,-0.992 center
set label "4" at -0.503,0.977,-0.903 center
set label "5" at -1.539,0.018,-0.716 center
set label "6" at -1.336,0.203,0.759 center
set label "7" at -0.487,1.270,0.324 center
set label "8" at 0.661,0.925,0.359 center
set label "9" at 1.416,0.036,0.924 center
set label "10" at 1.457,-0.510,0.084 center
set label "11" at 0.655,-0.934,1.057 center
set arrow from -0.637,-1.014,0.578 to -0.788,-0.960,-0.489
set arrow from -0.711,-0.851,0.774 to -1.285,0.117,0.760
set arrow from -0.414,-1.010,0.819 to 0.558,-0.940,1.035
set arrow from -0.644,-0.855,-0.659 to 0.221,-0.305,-1.047
set arrow from -0.922,-0.797,-0.609 to -1.479,-0.062,-0.706
set arrow from 0.438,-0.112,-1.057 to 0.719,0.177,-1.005
set arrow from 0.338,-0.130,-0.930 to 0.642,0.863,0.283
set arrow from 0.614,0.346,-0.980 to -0.416,0.928,-0.909
set arrow from 0.879,0.145,-0.847 to 1.412,-0.459,0.011
set arrow from -0.649,0.842,-0.877 to -1.466,0.085,-0.729
set arrow from -0.501,1.024,-0.709 to -0.489,1.247,0.227
set arrow from -1.512,0.042,-0.520 to -1.350,0.191,0.661
set arrow from -1.218,0.352,0.698 to -0.547,1.196,0.354
set arrow from -0.296,1.213,0.330 to 0.565,0.954,0.356
set arrow from 0.777,0.788,0.446 to 1.357,0.104,0.880
set arrow from 1.424,-0.073,0.756 to 1.453,-0.456,0.167
set arrow from 1.293,-0.121,0.945 to 0.716,-0.855,1.046
set arrow from 1.337,-0.574,0.230 to 0.715,-0.902,0.984
unset tics
set title "[2,-5,-2,6,3,6,4,-3,5,6,-4,6]"
set xrange [-1.457:1.457]
set yrange [-1.457:1.457]
set zrange [-1.457:1.457]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.518,-1.171,-0.676 center
set label "1" at -1.333,-0.713,0.431 center
set label "2" at -0.585,0.017,1.294 center
set label "3" at 0.576,-0.238,0.973 center
set label "4" at 1.295,-0.228,0.601 center
set label "5" at 0.868,1.103,0.368 center
set label "6" at -0.511,1.121,0.760 center
set label "7" at -1.447,0.579,-0.205 center
set label "8" at -0.781,-0.082,-1.183 center
set label "9" at 0.386,0.284,-1.051 center
set label "10" at 1.153,0.345,-0.800 center
set label "11" at 0.898,-1.018,-0.511 center
set arrow from -0.631,-1.107,-0.523 to -1.277,-0.744,0.355
set arrow from -0.561,-0.993,-0.759 to -0.760,-0.171,-1.142
set arrow from -0.321,-1.149,-0.653 to 0.799,-1.029,-0.523
set arrow from -1.223,-0.605,0.558 to -0.640,-0.037,1.230
set arrow from -1.349,-0.534,0.343 to -1.439,0.490,-0.161
set arrow from -0.396,-0.025,1.242 to 0.481,-0.218,0.999
set arrow from -0.573,0.197,1.207 to -0.517,1.031,0.803
set arrow from 0.753,-0.236,0.881 to 1.206,-0.229,0.647
set arrow from 0.558,-0.189,0.780 to 0.395,0.260,-0.954
set arrow from 1.234,-0.040,0.568 to 0.898,1.009,0.385
set arrow from 1.239,-0.339,0.445 to 0.926,-0.963,-0.433
set arrow from 0.675,1.105,0.423 to -0.415,1.120,0.732
set arrow from 0.908,0.996,0.204 to 1.133,0.398,-0.718
set arrow from -0.641,1.047,0.627 to -1.383,0.617,-0.139
set arrow from -1.349,0.482,-0.350 to -0.830,-0.033,-1.111
set arrow from -0.591,-0.023,-1.161 to 0.292,0.255,-1.061
set arrow from 0.576,0.299,-0.989 to 1.059,0.338,-0.831
set arrow from 1.117,0.153,-0.759 to 0.916,-0.922,-0.532
unset tics
set title "[-3,5,-3,4,4,5;-]"
set xrange [-1.295:1.295]
set yrange [-1.295:1.295]
set zrange [-1.295:1.295]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.471,-1.421,0.243 center
set label "1" at 0.985,-1.091,-0.298 center
set label "2" at 0.018,-0.588,-1.243 center
set label "3" at -0.113,0.731,-1.022 center
set label "4" at 0.732,1.162,-0.070 center
set label "5" at 1.433,0.010,0.440 center
set label "6" at 1.009,-0.101,1.127 center
set label "7" at 0.112,1.009,0.969 center
set label "8" at -1.129,0.781,0.709 center
set label "9" at -1.241,0.813,-0.458 center
set label "10" at -1.530,-0.204,0.049 center
set label "11" at -0.748,-1.100,-0.445 center
set arrow from 0.597,-1.340,0.110 to 0.922,-1.131,-0.231
set arrow from 0.582,-1.256,0.265 to 1.378,-0.073,0.428
set arrow from 0.301,-1.376,0.147 to -0.663,-1.122,-0.397
set arrow from 0.851,-1.021,-0.429 to 0.085,-0.623,-1.178
set arrow from 0.987,-0.977,-0.133 to 1.008,-0.158,1.045
set arrow from -0.001,-0.391,-1.210 to -0.103,0.633,-1.038
set arrow from -0.107,-0.672,-1.112 to -0.685,-1.058,-0.510
set arrow from 0.013,0.795,-0.880 to 0.669,1.130,-0.141
set arrow from -0.291,0.744,-0.932 to -1.151,0.806,-0.503
set arrow from 0.829,1.002,0.000 to 1.385,0.089,0.404
set arrow from 0.630,1.137,0.100 to 0.163,1.021,0.883
set arrow from 1.329,-0.018,0.608 to 1.061,-0.087,1.043
set arrow from 0.884,0.054,1.105 to 0.174,0.931,0.980
set arrow from -0.081,0.973,0.928 to -1.032,0.798,0.729
set arrow from -1.148,0.786,0.510 to -1.231,0.810,-0.358
set arrow from -1.193,0.623,0.604 to -1.498,-0.126,0.102
set arrow from -1.290,0.639,-0.372 to -1.506,-0.118,0.006
set arrow from -1.409,-0.344,-0.028 to -0.809,-1.031,-0.407
unset tics
set title "[5,-3,6,3,-5,-5,-3,2,6,-2,3,5]"
set xrange [-1.433:1.433]
set yrange [-1.433:1.433]
set zrange [-1.433:1.433]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.856,-1.402,-0.160 center
set label "1" at 0.647,-0.665,-1.183 center
set label "2" at -0.250,-1.259,-0.783 center
set label "3" at -1.199,-0.481,-0.442 center
set label "4" at -0.975,0.726,-1.109 center
set label "5" at 0.414,0.586,-1.161 center
set label "6" at 0.547,1.245,0.116 center
set label "7" at -0.838,1.402,0.202 center
set label "8" at -1.065,0.178,0.836 center
set label "9" at -0.011,-0.081,1.501 center
set label "10" at 0.886,0.513,1.101 center
set label "11" at 0.986,-0.761,1.082 center
set arrow from 0.824,-1.286,-0.320 to 0.663,-0.723,-1.103
set arrow from 0.683,-1.379,-0.257 to -0.164,-1.270,-0.734
set arrow from 0.875,-1.310,0.017 to 0.977,-0.807,0.993
set arrow from 0.490,-0.769,-1.113 to -0.172,-1.207,-0.818
set arrow from 0.610,-0.469,-1.180 to 0.432,0.488,-1.163
set arrow from -0.399,-1.137,-0.730 to -1.124,-0.542,-0.469
set arrow from -1.167,-0.308,-0.538 to -0.991,0.639,-1.061
set arrow from -1.180,-0.390,-0.265 to -1.074,0.132,0.747
set arrow from -0.776,0.706,-1.116 to 0.314,0.596,-1.158
set arrow from -0.956,0.817,-0.932 to -0.847,1.356,0.113
set arrow from 0.432,0.677,-0.984 to 0.538,1.199,0.028
set arrow from 0.349,1.267,0.129 to -0.738,1.390,0.196
set arrow from 0.601,1.130,0.271 to 0.859,0.570,1.024
set arrow from -0.870,1.226,0.293 to -1.048,0.266,0.790
set arrow from -0.899,0.137,0.940 to -0.093,-0.061,1.449
set arrow from 0.146,0.023,1.432 to 0.808,0.461,1.136
set arrow from 0.145,-0.187,1.436 to 0.908,-0.708,1.115
set arrow from 0.902,0.313,1.098 to 0.979,-0.662,1.083
unset tics
set title "[2,4,-2,5,3,-4;-]"
set xrange [-1.501:1.501]
set yrange [-1.501:1.501]
set zrange [-1.501:1.501]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.105,-0.803,1.208 center
set label "1" at 0.751,-0.959,0.794 center
set label "2" at 1.276,0.296,0.246 center
set label "3" at 0.849,0.580,-0.779 center
set label "4" at 0.167,-0.170,-1.311 center
set label "5" at -0.487,0.686,-1.019 center
set label "6" at 0.549,1.121,0.434 center
set label "7" at -0.151,0.640,1.159 center
set label "8" at -0.796,0.977,0.275 center
set label "9" at -1.260,0.174,-0.398 center
set label "10" at -0.825,-1.193,-0.098 center
set label "11" at -0.179,-1.349,-0.511 center
set arrow from 0.270,-0.843,1.102 to 0.669,-0.939,0.847
set arrow from 0.070,-0.606,1.201 to -0.133,0.542,1.162
set arrow from 0.074,-0.863,1.019 to -0.163,-1.319,-0.417
set arrow from 0.823,-0.788,0.719 to 1.240,0.210,0.283
set arrow from 0.579,-0.984,0.696 to -0.739,-1.180,-0.049
set arrow from 1.201,0.345,0.067 to 0.887,0.555,-0.689
set arrow from 1.146,0.443,0.280 to 0.614,1.047,0.417
set arrow from 0.730,0.449,-0.872 to 0.226,-0.105,-1.265
set arrow from 0.684,0.619,-0.673 to -0.714,0.957,0.222
set arrow from 0.050,-0.017,-1.259 to -0.428,0.610,-1.045
set arrow from 0.119,-0.331,-1.202 to -0.155,-1.269,-0.566
set arrow from -0.374,0.734,-0.861 to 0.492,1.097,0.355
set arrow from -0.625,0.595,-0.908 to -1.191,0.220,-0.454
set arrow from 0.423,1.035,0.564 to -0.088,0.683,1.094
set arrow from -0.263,0.699,1.005 to -0.740,0.947,0.352
set arrow from -0.877,0.837,0.158 to -1.219,0.244,-0.339
set arrow from -1.201,-0.012,-0.357 to -0.855,-1.100,-0.118
set arrow from -0.660,-1.233,-0.204 to -0.262,-1.329,-0.459
unset tics
set title "[4,-3,4,5,-4,4;-]"
set xrange [-1.276:1.276]
set yrange [-1.276:1.276]
set zrange [-1.276:1.276]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.472,0.025,-1.076 center
set label "1" at 0.858,1.139,-0.530 center
set label "2" at 0.123,1.792,0.140 center
set label "3" at 1.215,1.184,0.605 center
set label "4" at 0.423,0.266,1.319 center
set label "5" at -0.700,0.890,0.841 center
set label "6" at -1.253,-0.100,0.084 center
set label "7" at -1.091,-1.009,-0.842 center
set label "8" at 0.056,-0.882,-1.283 center
set label "9" at 0.101,-1.672,-0.335 center
set label "10" at 0.306,-0.967,0.748 center
set label "11" at -0.510,-0.665,0.331 center
set arrow from 0.532,0.197,-0.992 to 0.829,1.053,-0.572
set arrow from 0.390,-0.153,-1.117 to 0.096,-0.793,-1.263
set arrow from 0.366,-0.049,-0.924 to -0.457,-0.628,0.255
set arrow from 0.735,1.248,-0.417 to 0.184,1.737,0.083
set arrow from 0.918,1.146,-0.339 to 1.185,1.181,0.509
set arrow from 0.286,1.701,0.209 to 1.134,1.230,0.570
set arrow from 0.006,1.664,0.239 to -0.641,0.954,0.791
set arrow from 1.103,1.054,0.706 to 0.479,0.331,1.268
set arrow from 0.259,0.357,1.249 to -0.618,0.844,0.876
set arrow from 0.406,0.085,1.235 to 0.315,-0.877,0.789
set arrow from -0.781,0.745,0.730 to -1.213,-0.028,0.139
set arrow from -1.229,-0.239,-0.058 to -1.103,-0.940,-0.772
set arrow from -1.100,-0.217,0.135 to -0.587,-0.607,0.305
set arrow from -0.905,-0.988,-0.914 to -0.037,-0.892,-1.247
set arrow from -0.927,-1.100,-0.773 to 0.019,-1.626,-0.370
set arrow from 0.063,-1.010,-1.129 to 0.098,-1.608,-0.412
set arrow from 0.133,-1.564,-0.169 to 0.290,-1.021,0.665
set arrow from 0.137,-0.905,0.661 to -0.426,-0.696,0.374
unset tics
set title "[6,2,-4,-2,-5,3,6,2,-3,-2,4,5]"
set xrange [-1.792:1.792]
set yrange [-1.792:1.792]
set zrange [-1.792:1.792]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.449,-0.107,-1.373 center
set label "1" at -1.322,-0.196,-0.575 center
set label "2" at -1.070,0.770,0.539 center
set label "3" at 0.637,1.009,0.431 center
set label "4" at 0.970,-0.223,0.860 center
set label "5" at 0.287,0.259,1.162 center
set label "6" at -0.824,-0.058,1.205 center
set label "7" at -0.855,-1.151,0.320 center
set label "8" at 0.464,-1.238,0.079 center
set label "9" at 0.668,-0.676,-1.115 center
set label "10" at 1.160,0.620,-0.640 center
set label "11" at 0.334,0.990,-0.893 center
set arrow from -0.596,-0.122,-1.238 to -1.249,-0.188,-0.642
set arrow from -0.274,-0.196,-1.332 to 0.580,-0.631,-1.135
set arrow from -0.339,0.047,-1.305 to 0.279,0.913,-0.926
set arrow from -1.289,-0.067,-0.426 to -1.087,0.706,0.465
set arrow from -1.255,-0.334,-0.446 to -0.889,-1.082,0.255
set arrow from -0.872,0.798,0.527 to 0.539,0.995,0.437
set arrow from -1.025,0.618,0.661 to -0.846,0.018,1.144
set arrow from 0.687,0.826,0.495 to 0.946,-0.131,0.828
set arrow from 0.721,0.947,0.260 to 1.118,0.651,-0.555
set arrow from 0.817,-0.115,0.928 to 0.364,0.205,1.128
set arrow from 0.897,-0.370,0.746 to 0.501,-1.164,0.135
set arrow from 0.095,0.204,1.170 to -0.728,-0.030,1.202
set arrow from 0.292,0.326,0.974 to 0.332,0.956,-0.798
set arrow from -0.828,-0.213,1.079 to -0.853,-1.073,0.383
set arrow from -0.659,-1.164,0.284 to 0.366,-1.232,0.097
set arrow from 0.494,-1.154,-0.100 to 0.652,-0.718,-1.026
set arrow from 0.735,-0.499,-1.050 to 1.126,0.532,-0.673
set arrow from 0.984,0.699,-0.694 to 0.422,0.950,-0.866
unset tics
set title "[6,-4,6,-4,3,5,6,-3,6,4,-5,4]"
set xrange [-1.205:1.205]
set yrange [-1.205:1.205]
set zrange [-1.205:1.205]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.260,-0.104,-0.080 center
set label "1" at -0.684,0.851,0.748 center
set label "2" at -0.045,1.324,0.507 center
set label "3" at -0.182,1.258,-0.888 center
set label "4" at -0.907,0.471,-1.170 center
set label "5" at 0.356,0.340,-1.464 center
set label "6" at 0.987,-0.479,-0.633 center
set label "7" at 1.183,0.215,0.554 center
set label "8" at 0.708,0.094,1.226 center
set label "9" at 0.212,-1.193,0.967 center
set label "10" at 0.430,-1.490,-0.076 center
set label "11" at -0.798,-1.286,0.308 center
set arrow from -1.177,0.033,0.039 to -0.726,0.782,0.689
set arrow from -1.205,-0.015,-0.250 to -0.935,0.426,-1.085
set arrow from -1.190,-0.283,-0.021 to -0.833,-1.197,0.279
set arrow from -0.531,0.965,0.690 to -0.122,1.268,0.536
set arrow from -0.496,0.786,0.729 to 1.088,0.247,0.564
set arrow from -0.064,1.315,0.308 to -0.172,1.262,-0.789
set arrow from 0.049,1.172,0.596 to 0.661,0.170,1.181
set arrow from -0.313,1.115,-0.939 to -0.842,0.542,-1.144
set arrow from -0.093,1.106,-0.983 to 0.311,0.416,-1.416
set arrow from -0.713,0.451,-1.215 to 0.259,0.350,-1.441
set arrow from 0.451,0.216,-1.338 to 0.939,-0.417,-0.696
set arrow from 1.015,-0.379,-0.462 to 1.169,0.165,0.468
set arrow from 0.900,-0.637,-0.546 to 0.474,-1.412,-0.120
set arrow from 1.069,0.186,0.715 to 0.765,0.109,1.145
set arrow from 0.637,-0.089,1.189 to 0.247,-1.101,0.985
set arrow from 0.252,-1.247,0.778 to 0.411,-1.464,0.018
set arrow from 0.045,-1.208,0.858 to -0.714,-1.278,0.363
set arrow from 0.242,-1.459,-0.017 to -0.704,-1.301,0.279
unset tics
set title "[5,2,5,-2,5,-5;-]"
set xrange [-1.324:1.324]
set yrange [-1.324:1.324]
set zrange [-1.324:1.324]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.828,-0.932,-0.255 center
set label "1" at 0.381,-1.485,0.222 center
set label "2" at 1.195,-0.947,0.089 center
set label "3" at 0.703,0.139,1.373 center
set label "4" at 1.361,-0.108,0.684 center
set label "5" at 1.445,0.072,-0.507 center
set label "6" at 0.301,0.621,-0.960 center
set label "7" at -0.944,-0.129,0.446 center
set label "8" at -0.499,0.725,0.919 center
set label "9" at -1.112,1.126,-0.059 center
set label "10" at -0.669,0.911,-1.098 center
set label "11" at -1.335,0.007,-0.853 center
set arrow from -0.657,-1.010,-0.188 to 0.295,-1.445,0.188
set arrow from -0.849,-0.782,-0.125 to -0.934,-0.204,0.381
set arrow from -0.911,-0.778,-0.353 to -1.293,-0.070,-0.804
set arrow from 0.546,-1.375,0.195 to 1.112,-1.002,0.102
set arrow from 0.493,-1.327,0.275 to 1.305,-0.187,0.657
set arrow from 1.139,-0.823,0.235 to 0.731,0.077,1.299
set arrow from 1.236,-0.778,-0.010 to 1.425,-0.012,-0.458
set arrow from 0.837,0.089,1.233 to 1.294,-0.083,0.754
set arrow from 0.533,0.222,1.308 to -0.414,0.683,0.951
set arrow from 1.375,-0.078,0.486 to 1.438,0.057,-0.408
set arrow from 1.276,0.154,-0.574 to 0.386,0.580,-0.926
set arrow from 0.178,0.547,-0.821 to -0.883,-0.092,0.377
set arrow from 0.112,0.677,-0.987 to -0.574,0.883,-1.084
set arrow from -0.861,0.030,0.535 to -0.540,0.645,0.875
set arrow from -0.599,0.790,0.759 to -1.062,1.093,0.021
set arrow from -1.035,1.089,-0.240 to -0.708,0.930,-1.007
set arrow from -1.144,0.965,-0.173 to -1.319,0.087,-0.796
set arrow from -0.785,0.754,-1.055 to -1.277,0.085,-0.874
unset tics
set title "[-3,4,5,-5,2,-4,-2,-5,3,3,5,-3]"
set xrange [-1.445:1.445]
set yrange [-1.445:1.445]
set zrange [-1.445:1.445]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.202,-1.256,-0.727 center
set label "1" at 0.954,-1.005,0.450 center
set label "2" at 0.166,-0.451,1.169 center
set label "3" at 0.341,1.163,0.244 center
set label "4" at -0.044,0.805,-1.021 center
set label "5" at -1.178,0.413,-0.755 center
set label "6" at -1.018,-0.959,-0.440 center
set label "7" at -1.007,-0.527,0.912 center
set label "8" at -1.079,0.747,0.614 center
set label "9" at 0.423,1.006,0.755 center
set label "10" at 1.443,0.131,0.020 center
set label "11" at 0.796,-0.068,-1.221 center
set arrow from 0.308,-1.221,-0.562 to 0.901,-1.023,0.367
set arrow from 0.013,-1.210,-0.683 to -0.923,-0.982,-0.462
set arrow from 0.286,-1.089,-0.797 to 0.754,-0.152,-1.186
set arrow from 0.823,-0.913,0.570 to 0.231,-0.497,1.109
set arrow from 1.029,-0.831,0.384 to 1.406,0.045,0.053
set arrow from 0.184,-0.278,1.070 to 0.332,1.077,0.293
set arrow from -0.029,-0.464,1.127 to -0.909,-0.520,0.934
set arrow from 0.285,1.111,0.059 to -0.016,0.831,-0.929
set arrow from 0.372,1.105,0.432 to 0.408,1.035,0.660
set arrow from -0.229,0.742,-0.978 to -1.086,0.445,-0.777
set arrow from 0.093,0.663,-1.054 to 0.728,0.003,-1.204
set arrow from -1.155,0.220,-0.711 to -1.029,-0.862,-0.462
set arrow from -1.164,0.461,-0.561 to -1.086,0.723,0.518
set arrow from -1.016,-0.898,-0.249 to -1.007,-0.557,0.817
set arrow from -1.018,-0.332,0.867 to -1.073,0.650,0.637
set arrow from -0.883,0.781,0.633 to 0.325,0.989,0.746
set arrow from 0.557,0.892,0.659 to 1.376,0.189,0.068
set arrow from 1.351,0.103,-0.156 to 0.842,-0.054,-1.133
unset tics
set title "[6,-3,5,6,-5,3,6,-5,-3,6,3,5]"
set xrange [-1.443:1.443]
set yrange [-1.443:1.443]
set zrange [-1.443:1.443]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.710,1.077,-0.388 center
set label "1" at -0.009,0.537,-1.382 center
set label "2" at 1.248,0.352,-0.719 center
set label "3" at 0.940,0.835,0.483 center
set label "4" at 0.468,0.075,1.206 center
set label "5" at -1.214,0.322,0.318 center
set label "6" at -1.120,-0.739,-0.115 center
set label "7" at -0.322,-0.846,-1.174 center
set label "8" at 0.935,-1.031,-0.511 center
set label "9" at 0.530,-0.981,0.756 center
set label "10" at -0.582,-0.727,0.901 center
set label "11" at -0.164,1.124,0.623 center
set arrow from -0.604,0.996,-0.537 to -0.062,0.577,-1.307
set arrow from -0.797,0.946,-0.265 to -1.170,0.388,0.257
set arrow from -0.615,1.085,-0.212 to -0.211,1.120,0.535
set arrow from 0.166,0.511,-1.289 to 1.160,0.365,-0.765
set arrow from -0.053,0.344,-1.353 to -0.300,-0.750,-1.188
set arrow from 1.202,0.425,-0.538 to 0.963,0.798,0.393
set arrow from 1.204,0.159,-0.690 to 0.957,-0.934,-0.525
set arrow from 0.858,0.703,0.609 to 0.509,0.141,1.143
set arrow from 0.748,0.885,0.507 to -0.068,1.099,0.611
set arrow from 0.293,0.101,1.113 to -1.126,0.310,0.365
set arrow from 0.479,-0.108,1.128 to 0.524,-0.889,0.795
set arrow from -1.198,0.138,0.243 to -1.129,-0.646,-0.077
set arrow from -1.000,-0.755,-0.274 to -0.382,-0.838,-1.094
set arrow from -1.027,-0.736,0.062 to -0.629,-0.728,0.813
set arrow from -0.146,-0.872,-1.081 to 0.847,-1.018,-0.557
set arrow from 0.874,-1.023,-0.320 to 0.560,-0.985,0.661
set arrow from 0.336,-0.937,0.781 to -0.486,-0.749,0.889
set arrow from -0.539,-0.534,0.872 to -0.185,1.028,0.638
unset tics
set title "[6,-4,5,-5,4,6,6,-5,-4,4,5,6]"
set xrange [-1.248:1.248]
set yrange [-1.248:1.248]
set zrange [-1.248:1.248]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.856,0.987,0.167 center
set label "1" at 0.538,0.591,-1.002 center
set label "2" at 0.371,-0.671,-1.071 center
set label "3" at -1.103,-0.626,-0.702 center
set label "4" at -1.227,-0.179,0.719 center
set label "5" at -0.579,1.166,0.637 center
set label "6" at -1.203,0.712,-0.482 center
set label "7" at -0.561,0.688,-0.702 center
set label "8" at -0.507,-0.565,0.954 center
set label "9" at 0.770,-0.949,0.969 center
set label "10" at 1.180,-1.063,-0.106 center
set label "11" at 1.464,-0.092,0.619 center
set arrow from 0.806,0.925,-0.016 to 0.563,0.622,-0.910
set arrow from 0.667,1.011,0.229 to -0.485,1.155,0.606
set arrow from 0.948,0.823,0.236 to 1.418,-0.010,0.585
set arrow from 0.512,0.393,-1.013 to 0.384,-0.572,-1.066
set arrow from 0.346,0.608,-0.949 to -0.464,0.680,-0.728
set arrow from 0.177,-0.665,-1.023 to -1.006,-0.629,-0.726
set arrow from 0.494,-0.730,-0.925 to 1.119,-1.033,-0.180
set arrow from -1.119,-0.567,-0.512 to -1.219,-0.209,0.624
set arrow from -1.118,-0.430,-0.670 to -1.196,0.613,-0.498
set arrow from -1.140,0.001,0.708 to -0.622,1.076,0.643
set arrow from -1.058,-0.270,0.775 to -0.592,-0.519,0.926
set arrow from -0.671,1.099,0.473 to -1.157,0.745,-0.400
set arrow from -1.014,0.705,-0.547 to -0.655,0.692,-0.670
set arrow from -0.555,0.568,-0.543 to -0.510,-0.504,0.874
set arrow from -0.316,-0.622,0.956 to 0.674,-0.920,0.968
set arrow from 0.841,-0.969,0.783 to 1.145,-1.053,-0.014
set arrow from 0.890,-0.801,0.908 to 1.404,-0.166,0.649
set arrow from 1.226,-0.907,0.010 to 1.441,-0.170,0.561
unset tics
set title "[6,-4,3,4,-5,-3,6,-4,2,4,-2,5]"
set xrange [-1.464:1.464]
set yrange [-1.464:1.464]
set zrange [-1.464:1.464]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.734,-0.672,-0.884 center
set label "1" at 1.296,-0.321,0.096 center
set label "2" at 1.029,0.876,0.022 center
set label "3" at 0.222,0.927,0.966 center
set label "4" at -0.844,1.015,0.314 center
set label "5" at -1.263,-0.146,0.459 center
set label "6" at -0.051,-0.852,1.040 center
set label "7" at 0.238,-0.475,1.230 center
set label "8" at -0.113,-1.266,-0.394 center
set label "9" at -1.016,-0.555,-0.673 center
set label "10" at 0.113,0.657,-1.168 center
set label "11" at -0.346,0.813,-1.007 center
set arrow from 0.829,-0.613,-0.718 to 1.249,-0.351,0.013
set arrow from 0.586,-0.776,-0.798 to -0.039,-1.214,-0.437
set arrow from 0.616,-0.511,-0.897 to -0.287,0.732,-1.000
set arrow from 1.253,-0.126,0.084 to 1.051,0.778,0.028
set arrow from 1.140,-0.382,0.205 to 0.027,-0.821,0.986
set arrow from 0.899,0.884,0.174 to 0.287,0.922,0.890
set arrow from 0.909,0.847,-0.135 to 0.173,0.672,-1.090
set arrow from 0.052,0.941,0.862 to -0.759,1.008,0.366
set arrow from 0.224,0.730,1.003 to 0.237,-0.377,1.211
set arrow from -0.911,0.828,0.337 to -1.229,-0.053,0.447
set arrow from -0.774,0.986,0.129 to -0.381,0.827,-0.914
set arrow from -1.103,-0.239,0.535 to -0.131,-0.805,1.002
set arrow from -1.223,-0.213,0.274 to -1.036,-0.521,-0.581
set arrow from 0.062,-0.704,1.114 to 0.181,-0.549,1.193
set arrow from 0.200,-0.561,1.053 to -0.094,-1.223,-0.306
set arrow from -0.265,-1.146,-0.441 to -0.939,-0.615,-0.650
set arrow from -0.885,-0.414,-0.730 to 0.048,0.587,-1.140
set arrow from -0.067,0.718,-1.105 to -0.256,0.782,-1.039
unset tics
set title "[4,-5,4,-5,-4,4;-]"
set xrange [-1.296:1.296]
set yrange [-1.296:1.296]
set zrange [-1.296:1.296]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.916,0.379,0.305 center
set label "1" at -0.322,1.490,0.211 center
set label "2" at -0.031,1.796,-0.819 center
set label "3" at 0.960,1.496,-0.224 center
set label "4" at 1.272,0.248,-0.852 center
set label "5" at 0.117,0.727,-1.514 center
set label "6" at -0.553,-0.208,-0.936 center
set label "7" at 0.688,-0.853,-0.484 center
set label "8" at 0.511,-1.703,0.402 center
set label "9" at -0.081,-1.325,1.554 center
set label "10" at -0.566,-1.617,1.144 center
set label "11" at -1.080,-0.429,1.214 center
set arrow from -0.822,0.555,0.290 to -0.369,1.402,0.219
set arrow from -0.865,0.296,0.130 to -0.578,-0.167,-0.849
set arrow from -0.943,0.247,0.453 to -1.066,-0.363,1.139
set arrow from -0.270,1.545,0.026 to -0.058,1.768,-0.727
set arrow from -0.132,1.491,0.147 to 0.865,1.495,-0.191
set arrow from 0.134,1.746,-0.719 to 0.877,1.521,-0.273
set arrow from -0.008,1.629,-0.927 to 0.106,0.810,-1.460
set arrow from 1.003,1.321,-0.311 to 1.251,0.335,-0.809
set arrow from 1.109,0.315,-0.946 to 0.199,0.693,-1.467
set arrow from 1.183,0.078,-0.796 to 0.733,-0.768,-0.513
set arrow from 0.013,0.582,-1.424 to -0.501,-0.136,-0.981
set arrow from -0.384,-0.296,-0.875 to 0.604,-0.809,-0.515
set arrow from 0.660,-0.990,-0.341 to 0.526,-1.634,0.331
set arrow from 0.424,-1.647,0.573 to -0.037,-1.353,1.468
set arrow from 0.347,-1.690,0.516 to -0.484,-1.624,1.087
set arrow from -0.220,-1.409,1.437 to -0.497,-1.576,1.203
set arrow from -0.225,-1.196,1.505 to -1.008,-0.494,1.238
set arrow from -0.646,-1.434,1.155 to -1.040,-0.521,1.208
unset tics
set title "[-2,3,6,3,-3,2,-3,-2,6,2,2,-2]"
set xrange [-1.796:1.796]
set yrange [-1.796:1.796]
set zrange [-1.796:1.796]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.353,-0.981,0.321 center
set label "1" at -0.270,-1.363,-0.743 center
set label "2" at -1.447,-0.781,-0.506 center
set label "3" at -0.979,0.773,-0.954 center
set label "4" at -0.966,-0.314,-1.339 center
set label "5" at -1.662,-0.437,0.084 center
set label "6" at -0.663,-0.109,0.691 center
set label "7" at -0.314,1.045,0.116 center
set label "8" at 0.806,1.448,0.442 center
set label "9" at 1.728,0.656,0.958 center
set label "10" at 1.940,0.658,0.284 center
set label "11" at 1.473,-0.595,0.645 center
set arrow from 0.256,-1.040,0.157 to -0.222,-1.333,-0.660
set arrow from 0.206,-0.856,0.375 to -0.590,-0.172,0.664
set arrow from 0.535,-0.918,0.374 to 1.382,-0.626,0.619
set arrow from -0.446,-1.276,-0.707 to -1.358,-0.824,-0.524
set arrow from -0.370,-1.212,-0.828 to -0.916,-0.389,-1.296
set arrow from -1.391,-0.596,-0.559 to -1.007,0.681,-0.927
set arrow from -1.507,-0.685,-0.341 to -1.632,-0.485,0.002
set arrow from -0.977,0.585,-1.021 to -0.967,-0.220,-1.306
set arrow from -0.876,0.815,-0.788 to -0.366,1.024,0.033
set arrow from -1.054,-0.330,-1.160 to -1.618,-0.430,-0.006
set arrow from -1.497,-0.383,0.184 to -0.745,-0.136,0.641
set arrow from -0.611,0.064,0.605 to -0.340,0.959,0.159
set arrow from -0.133,1.110,0.169 to 0.715,1.416,0.416
set arrow from 0.946,1.328,0.520 to 1.658,0.716,0.919
set arrow from 0.969,1.335,0.419 to 1.859,0.715,0.295
set arrow from 1.788,0.656,0.768 to 1.910,0.657,0.379
set arrow from 1.689,0.466,0.911 to 1.492,-0.500,0.669
set arrow from 1.873,0.477,0.336 to 1.507,-0.505,0.619
unset tics
set title "[3,4,-3,-3,6,-4,2,2,-2,-2,6,3]"
set xrange [-1.940:1.940]
set yrange [-1.940:1.940]
set zrange [-1.940:1.940]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.413,-1.126,-0.327 center
set label "1" at 0.914,-0.843,-0.035 center
set label "2" at 1.385,-0.141,-0.954 center
set label "3" at 1.076,1.076,-0.730 center
set label "4" at 0.417,0.397,-1.586 center
set label "5" at -0.652,0.029,-1.058 center
set label "6" at -0.914,0.843,0.035 center
set label "7" at 0.413,1.126,0.327 center
set label "8" at 0.652,-0.029,1.058 center
set label "9" at -0.417,-0.397,1.586 center
set label "10" at -1.385,0.141,0.954 center
set label "11" at -1.076,-1.076,0.730 center
set arrow from -0.222,-1.085,-0.285 to 0.818,-0.863,-0.056
set arrow from -0.447,-0.960,-0.432 to -0.635,-0.055,-1.005
set arrow from -0.519,-1.118,-0.158 to -1.023,-1.080,0.646
set arrow from 0.989,-0.730,-0.182 to 1.347,-0.197,-0.880
set arrow from 0.876,-0.725,0.123 to 0.671,-0.087,0.979
set arrow from 1.337,0.050,-0.919 to 1.100,0.981,-0.748
set arrow from 1.233,-0.056,-1.053 to 0.493,0.355,-1.537
set arrow from 0.972,0.970,-0.864 to 0.469,0.451,-1.519
set arrow from 0.969,1.084,-0.561 to 0.466,1.122,0.242
set arrow from 0.246,0.338,-1.502 to -0.567,0.058,-1.100
set arrow from -0.690,0.146,-0.900 to -0.895,0.784,-0.044
set arrow from -0.722,0.883,0.077 to 0.317,1.106,0.306
set arrow from -0.989,0.730,0.182 to -1.347,0.197,0.880
set arrow from 0.447,0.960,0.432 to 0.635,0.055,1.005
set arrow from 0.481,-0.088,1.143 to -0.332,-0.368,1.544
set arrow from -0.569,-0.313,1.487 to -1.309,0.099,1.003
set arrow from -0.520,-0.504,1.452 to -1.024,-1.023,0.797
set arrow from -1.337,-0.050,0.919 to -1.100,-0.981,0.748
unset tics
set title "[-5,2,4,-2,-5,4;-]"
set xrange [-1.586:1.586]
set yrange [-1.586:1.586]
set zrange [-1.586:1.586]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.132,-0.244,1.092 center
set label "1" at 0.728,-1.140,1.355 center
set label "2" at 0.833,-1.720,0.104 center
set label "3" at 0.197,-2.193,1.034 center
set label "4" at -0.729,-1.310,0.547 center
set label "5" at 0.004,-0.995,-0.528 center
set label "6" at -0.163,0.100,-0.807 center
set label "7" at -0.079,0.986,-1.483 center
set label "8" at -0.489,2.025,-0.981 center
set label "9" at 0.315,2.064,-0.932 center
set label "10" at -0.219,1.759,0.183 center
set label "11" at -0.265,0.667,0.415 center
set arrow from 0.004,-0.385,1.133 to 0.660,-1.069,1.334
set arrow from -0.221,-0.403,1.011 to -0.685,-1.230,0.588
set arrow from -0.155,-0.084,0.974 to -0.254,0.588,0.474
set arrow from 0.743,-1.224,1.174 to 0.826,-1.678,0.194
set arrow from 0.641,-1.312,1.302 to 0.241,-2.107,1.061
set arrow from 0.729,-1.798,0.256 to 0.249,-2.154,0.958
set arrow from 0.703,-1.606,0.004 to 0.069,-1.053,-0.478
set arrow from 0.062,-2.064,0.963 to -0.662,-1.375,0.583
set arrow from -0.620,-1.263,0.386 to -0.051,-1.019,-0.447
set arrow from -0.025,-0.804,-0.577 to -0.148,0.004,-0.783
set arrow from -0.148,0.259,-0.928 to -0.087,0.907,-1.422
set arrow from -0.178,0.184,-0.626 to -0.258,0.625,0.325
set arrow from -0.146,1.156,-1.401 to -0.456,1.940,-1.022
set arrow from -0.017,1.155,-1.396 to 0.284,1.980,-0.975
set arrow from -0.290,2.035,-0.969 to 0.215,2.059,-0.938
set arrow from -0.445,1.982,-0.791 to -0.241,1.781,0.088
set arrow from 0.231,2.016,-0.757 to -0.177,1.783,0.096
set arrow from -0.228,1.564,0.225 to -0.261,0.765,0.394
unset tics
set title "[3,-2,-4,-3,5,2,2,-2,-2,-5,4,2]"
set xrange [-2.064:2.064]
set yrange [-2.064:2.064]
set zrange [-2.064:2.064]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.696,1.126,-0.079 center
set label "1" at -0.517,1.344,1.242 center
set label "2" at 0.271,0.761,1.721 center
set label "3" at 0.360,1.827,0.386 center
set label "4" at 1.148,1.244,0.866 center
set label "5" at 0.949,-0.090,0.923 center
set label "6" at 0.439,-0.705,0.053 center
set label "7" at 0.405,-1.661,-0.522 center
set label "8" at -0.679,-1.785,-1.053 center
set label "9" at -0.116,-1.475,-1.602 center
set label "10" at -0.967,-0.647,-1.357 center
set label "11" at -0.596,0.061,-0.577 center
set arrow from -0.670,1.159,0.117 to -0.531,1.328,1.144
set arrow from -0.540,1.230,-0.010 to 0.282,1.775,0.351
set arrow from -0.679,0.946,-0.163 to -0.605,0.151,-0.535
set arrow from -0.373,1.237,1.330 to 0.198,0.815,1.677
set arrow from -0.323,1.332,1.198 to 1.051,1.250,0.888
set arrow from 0.281,0.886,1.565 to 0.355,1.765,0.464
set arrow from 0.371,0.635,1.603 to 0.899,-0.027,0.982
set arrow from 0.505,1.720,0.474 to 1.076,1.298,0.822
set arrow from 1.119,1.047,0.874 to 0.964,0.009,0.918
set arrow from 0.863,-0.194,0.775 to 0.482,-0.653,0.126
set arrow from 0.433,-0.876,-0.050 to 0.408,-1.575,-0.471
set arrow from 0.295,-0.598,-0.035 to -0.524,0.007,-0.533
set arrow from 0.226,-1.682,-0.610 to -0.590,-1.775,-1.009
set arrow from 0.319,-1.630,-0.700 to -0.073,-1.491,-1.513
set arrow from -0.546,-1.712,-1.183 to -0.182,-1.512,-1.537
set arrow from -0.727,-1.598,-1.103 to -0.943,-0.741,-1.332
set arrow from -0.256,-1.339,-1.562 to -0.897,-0.715,-1.377
set arrow from -0.901,-0.520,-1.217 to -0.629,-0.003,-0.647
unset tics
set title "[-3,-3,-3,5,2,2;-]"
set xrange [-1.827:1.827]
set yrange [-1.827:1.827]
set zrange [-1.827:1.827]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.061,0.892,-0.968 center
set label "1" at -0.340,1.864,-0.300 center
set label "2" at -1.142,1.373,-0.702 center
set label "3" at -1.547,0.932,0.646 center
set label "4" at -0.746,1.424,1.048 center
set label "5" at -0.686,0.215,1.105 center
set label "6" at 0.034,-0.560,0.617 center
set label "7" at 0.577,-1.531,0.719 center
set label "8" at 1.525,-1.554,-0.049 center
set label "9" at 0.851,-1.967,-0.387 center
set label "10" at 1.103,-0.960,-1.027 center
set label "11" at 0.431,-0.129,-0.702 center
set arrow from -0.107,1.053,-0.858 to -0.317,1.784,-0.355
set arrow from -0.240,0.972,-0.924 to -1.052,1.333,-0.724
set arrow from 0.023,0.717,-0.922 to 0.389,-0.041,-0.725
set arrow from -0.497,1.768,-0.378 to -1.063,1.421,-0.662
set arrow from -0.395,1.804,-0.117 to -0.718,1.454,0.956
set arrow from -1.197,1.313,-0.519 to -1.520,0.962,0.554
set arrow from -1.391,1.028,0.724 to -0.824,1.376,1.008
set arrow from -1.405,0.814,0.721 to -0.757,0.274,1.067
set arrow from -0.736,1.224,1.057 to -0.691,0.315,1.100
set arrow from -0.562,0.082,1.021 to -0.028,-0.494,0.659
set arrow from 0.131,-0.734,0.635 to 0.529,-1.444,0.710
set arrow from 0.089,-0.501,0.434 to 0.404,-0.159,-0.611
set arrow from 0.733,-1.534,0.593 to 1.447,-1.552,0.014
set arrow from 0.622,-1.602,0.538 to 0.829,-1.931,-0.296
set arrow from 1.368,-1.650,-0.127 to 0.929,-1.919,-0.347
set arrow from 1.456,-1.456,-0.209 to 1.138,-1.009,-0.947
set arrow from 0.892,-1.801,-0.492 to 1.083,-1.042,-0.974
set arrow from 0.983,-0.811,-0.969 to 0.491,-0.203,-0.732
unset tics
set title "[2,-3,-2,5,2,2;-]"
set xrange [-1.864:1.864]
set yrange [-1.864:1.864]
set zrange [-1.864:1.864]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.314,-0.606,-0.521 center
set label "1" at -1.205,-0.612,0.712 center
set label "2" at -1.452,0.394,0.161 center
set label "3" at -0.386,1.298,0.146 center
set label "4" at 1.073,0.618,0.822 center
set label "5" at 1.020,-0.816,0.433 center
set label "6" at 0.050,-0.697,1.185 center
set label "7" at 0.627,0.672,1.168 center
set label "8" at 0.428,1.199,-0.485 center
set label "9" at 0.559,0.149,-1.398 center
set label "10" at 0.878,-0.866,-0.902 center
set label "11" at -0.279,-0.732,-1.323 center
set arrow from -1.296,-0.607,-0.322 to -1.214,-0.612,0.613
set arrow from -1.337,-0.442,-0.409 to -1.440,0.312,0.105
set arrow from -1.157,-0.625,-0.643 to -0.358,-0.723,-1.262
set arrow from -1.247,-0.441,0.618 to -1.431,0.308,0.208
set arrow from -1.018,-0.625,0.783 to -0.043,-0.691,1.150
set arrow from -1.299,0.523,0.159 to -0.462,1.233,0.147
set arrow from -0.219,1.220,0.224 to 0.990,0.657,0.784
set arrow from -0.229,1.279,0.024 to 0.349,1.208,-0.424
set arrow from 1.066,0.425,0.770 to 1.024,-0.719,0.459
set arrow from 0.916,0.637,0.944 to 0.706,0.663,1.107
set arrow from 0.863,-0.796,0.555 to 0.129,-0.707,1.124
set arrow from 0.999,-0.823,0.235 to 0.888,-0.862,-0.803
set arrow from 0.128,-0.513,1.183 to 0.588,0.580,1.169
set arrow from 0.604,0.732,0.979 to 0.439,1.168,-0.390
set arrow from 0.447,1.048,-0.615 to 0.550,0.224,-1.332
set arrow from 0.614,-0.024,-1.313 to 0.850,-0.780,-0.944
set arrow from 0.422,0.004,-1.385 to -0.210,-0.660,-1.330
set arrow from 0.691,-0.844,-0.970 to -0.186,-0.743,-1.289
unset tics
set title "[2,5,-2,5,3,5;-]"
set xrange [-1.298:1.298]
set yrange [-1.298:1.298]
set zrange [-1.298:1.298]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.145,1.040,-1.138 center
set label "1" at 0.322,-0.019,-1.536 center
set label "2" at -0.014,-1.120,-0.869 center
set label "3" at -1.048,-0.769,-0.108 center
set label "4" at 0.261,0.701,1.069 center
set label "5" at -0.372,0.528,1.269 center
set label "6" at -0.974,0.820,0.059 center
set label "7" at -1.259,-0.468,0.471 center
set label "8" at 0.049,-1.371,0.325 center
set label "9" at 0.830,-0.495,1.027 center
set label "10" at 1.323,0.382,0.334 center
set label "11" at 1.026,0.772,-0.903 center
set arrow from -0.069,0.867,-1.203 to 0.284,0.067,-1.504
set arrow from -0.258,1.010,-0.975 to -0.917,0.835,-0.023
set arrow from 0.046,0.996,-1.100 to 0.931,0.794,-0.922
set arrow from 0.271,-0.185,-1.436 to 0.011,-1.037,-0.919
set arrow from 0.436,0.109,-1.434 to 0.969,0.708,-0.954
set arrow from -0.169,-1.067,-0.754 to -0.970,-0.795,-0.165
set arrow from -0.003,-1.161,-0.673 to 0.044,-1.351,0.228
set arrow from -0.934,-0.641,-0.006 to 0.204,0.637,1.017
set arrow from -1.109,-0.681,0.061 to -1.229,-0.512,0.387
set arrow from 0.076,0.650,1.127 to -0.280,0.553,1.240
set arrow from 0.421,0.653,0.958 to 1.244,0.406,0.389
set arrow from -0.459,0.570,1.094 to -0.930,0.799,0.146
set arrow from -0.222,0.400,1.239 to 0.754,-0.431,1.042
set arrow from -1.015,0.634,0.118 to -1.239,-0.375,0.441
set arrow from -1.095,-0.581,0.453 to -0.033,-1.315,0.335
set arrow from 0.164,-1.243,0.428 to 0.773,-0.559,0.976
set arrow from 0.911,-0.351,0.914 to 1.283,0.310,0.391
set arrow from 1.279,0.441,0.148 to 1.049,0.742,-0.810
unset tics
set title "[6,-2,6,4,6,4,6,-4,6,-4,6,2]"
set xrange [-1.323:1.323]
set yrange [-1.323:1.323]
set zrange [-1.323:1.323]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.496,-0.133,0.186 center
set label "1" at -0.672,-1.096,-0.557 center
set label "2" at 0.171,-0.480,-1.319 center
set label "3" at 1.306,-0.603,-0.593 center
set label "4" at 0.939,-0.796,0.695 center
set label "5" at -0.254,-1.268,0.540 center
set label "6" at -1.260,-0.231,0.807 center
set label "7" at -0.706,1.192,-0.041 center
set label "8" at 0.175,0.917,-1.042 center
set label "9" at 1.273,0.823,-0.357 center
set label "10" at 0.904,0.617,0.871 center
set label "11" at -0.382,1.059,0.809 center
set arrow from -1.384,-0.264,0.085 to -0.728,-1.031,-0.507
set arrow from -1.426,-0.162,0.371 to -1.295,-0.216,0.715
set arrow from -1.369,0.003,0.258 to -0.446,0.991,0.773
set arrow from -0.542,-1.001,-0.675 to 0.106,-0.528,-1.260
set arrow from -0.602,-1.125,-0.372 to -0.289,-1.254,0.447
set arrow from 0.339,-0.498,-1.211 to 1.223,-0.594,-0.646
set arrow from 0.172,-0.284,-1.280 to 0.175,0.819,-1.061
set arrow from 1.252,-0.632,-0.402 to 0.966,-0.781,0.600
set arrow from 1.302,-0.406,-0.560 to 1.276,0.724,-0.373
set arrow from 0.755,-0.869,0.671 to -0.161,-1.232,0.552
set arrow from 0.934,-0.597,0.720 to 0.907,0.518,0.858
set arrow from -0.391,-1.127,0.576 to -1.191,-0.301,0.789
set arrow from -1.196,-0.068,0.710 to -0.738,1.111,0.008
set arrow from -0.576,1.152,-0.188 to 0.110,0.937,-0.968
set arrow from -0.635,1.163,0.144 to -0.417,1.074,0.716
set arrow from 0.344,0.902,-0.936 to 1.189,0.830,-0.409
set arrow from 1.217,0.791,-0.167 to 0.933,0.633,0.776
set arrow from 0.715,0.682,0.862 to -0.288,1.027,0.813
unset tics
set title "[6,4,6,6,6,-4]^2"
set xrange [-1.306:1.306]
set yrange [-1.306:1.306]
set zrange [-1.306:1.306]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.651,0.974,-0.742 center
set label "1" at 1.245,0.914,0.572 center
set label "2" at 0.812,0.907,1.119 center
set label "3" at -0.255,1.338,-0.034 center
set label "4" at -1.303,0.448,0.044 center
set label "5" at -1.169,-0.261,0.570 center
set label "6" at 0.104,-0.393,1.263 center
set label "7" at 0.795,-0.760,0.832 center
set label "8" at 0.542,-1.162,-0.461 center
set label "9" at -1.069,-1.065,-0.677 center
set label "10" at -0.867,-0.682,-1.224 center
set label "11" at 0.513,-0.260,-1.262 center
set arrow from 0.734,0.966,-0.560 to 1.204,0.918,0.481
set arrow from 0.501,1.034,-0.624 to -0.180,1.308,-0.092
set arrow from 0.631,0.791,-0.819 to 0.523,-0.169,-1.224
set arrow from 1.121,0.912,0.728 to 0.874,0.908,1.041
set arrow from 1.123,0.774,0.646 to 0.165,-0.323,1.226
set arrow from 0.681,0.960,0.977 to -0.189,1.312,0.037
set arrow from 0.810,0.710,1.085 to 0.796,-0.662,0.849
set arrow from -0.407,1.209,-0.022 to -1.227,0.513,0.038
set arrow from -1.273,0.289,0.162 to -1.184,-0.181,0.511
set arrow from -1.276,0.269,-0.041 to -1.083,-0.975,-0.634
set arrow from -0.994,-0.279,0.666 to 0.016,-0.383,1.215
set arrow from -1.136,-0.306,0.378 to -0.883,-0.659,-1.128
set arrow from 0.259,-0.475,1.166 to 0.717,-0.719,0.880
set arrow from 0.758,-0.818,0.644 to 0.561,-1.132,-0.367
set arrow from 0.344,-1.150,-0.488 to -0.970,-1.071,-0.663
set arrow from 0.537,-1.012,-0.594 to 0.515,-0.335,-1.196
set arrow from -1.011,-0.955,-0.833 to -0.896,-0.737,-1.145
set arrow from -0.675,-0.623,-1.229 to 0.417,-0.289,-1.259
unset tics
set title "[3,5,5,-3,5,5;-]"
set xrange [-1.338:1.338]
set yrange [-1.338:1.338]
set zrange [-1.338:1.338]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.570,0.820,0.983 center
set label "1" at 0.147,0.621,1.247 center
set label "2" at 0.737,-0.768,0.911 center
set label "3" at 0.931,-0.721,-0.759 center
set label "4" at -0.472,-0.331,-1.277 center
set label "5" at -0.773,0.379,-1.105 center
set label "6" at 0.041,1.378,-0.251 center
set label "7" at 0.758,1.179,0.013 center
set label "8" at 1.347,-0.210,-0.323 center
set label "9" at 0.321,-1.279,0.475 center
set label "10" at -1.082,-0.889,-0.043 center
set label "11" at -1.384,-0.179,0.129 center
set arrow from -0.388,0.770,1.050 to 0.056,0.646,1.214
set arrow from -0.412,0.863,0.868 to 0.679,1.157,0.071
set arrow from -0.675,0.691,0.872 to -1.331,-0.114,0.184
set arrow from 0.223,0.441,1.204 to 0.699,-0.678,0.933
set arrow from 0.135,0.711,1.069 to 0.047,1.333,-0.162
set arrow from 0.760,-0.763,0.713 to 0.920,-0.724,-0.660
set arrow from 0.631,-0.897,0.801 to 0.374,-1.214,0.530
set arrow from 0.750,-0.670,-0.826 to -0.381,-0.356,-1.244
set arrow from 1.037,-0.591,-0.649 to 1.294,-0.275,-0.378
set arrow from -0.548,-0.151,-1.234 to -0.735,0.289,-1.127
set arrow from -0.581,-0.313,-1.110 to -1.329,-0.188,0.045
set arrow from -0.668,0.508,-0.995 to -0.012,1.313,-0.306
set arrow from -0.810,0.228,-0.979 to -1.064,-0.813,-0.106
set arrow from 0.222,1.327,-0.184 to 0.667,1.204,-0.020
set arrow from 0.834,0.999,-0.030 to 1.309,-0.121,-0.301
set arrow from 1.225,-0.337,-0.228 to 0.382,-1.215,0.427
set arrow from 0.139,-1.228,0.408 to -0.992,-0.914,-0.009
set arrow from -1.159,-0.709,0.001 to -1.346,-0.269,0.107
unset tics
set title "[-5,5]^6"
set xrange [-1.378:1.378]
set yrange [-1.378:1.378]
set zrange [-1.378:1.378]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.481,-0.786,0.709 center
set label "1" at -0.917,0.119,1.343 center
set label "2" at -0.653,1.316,0.967 center
set label "3" at -1.373,1.066,0.427 center
set label "4" at -0.835,0.616,-0.796 center
set label "5" at -1.075,-0.159,-0.255 center
set label "6" at 0.162,1.178,0.123 center
set label "7" at 0.501,0.806,-0.932 center
set label "8" at 1.382,-0.133,-1.057 center
set label "9" at 1.598,-1.139,-0.206 center
set label "10" at 1.183,-1.417,-0.716 center
set label "11" at 0.507,-1.468,0.392 center
set arrow from -0.554,-0.634,0.816 to -0.880,0.043,1.290
set arrow from -0.573,-0.689,0.560 to -1.029,-0.208,-0.180
set arrow from -0.322,-0.896,0.658 to 0.427,-1.413,0.417
set arrow from -0.875,0.306,1.285 to -0.673,1.223,0.996
set arrow from -0.982,0.255,1.212 to -1.340,0.998,0.493
set arrow from -0.807,1.263,0.851 to -1.296,1.093,0.485
set arrow from -0.515,1.293,0.824 to 0.093,1.189,0.195
set arrow from -1.296,1.002,0.253 to -0.873,0.648,-0.709
set arrow from -0.884,0.457,-0.685 to -1.050,-0.080,-0.310
set arrow from -0.638,0.644,-0.816 to 0.402,0.792,-0.922
set arrow from -0.942,-0.016,-0.214 to 0.096,1.106,0.103
set arrow from 0.220,1.114,-0.057 to 0.472,0.838,-0.842
set arrow from 0.637,0.661,-0.952 to 1.314,-0.060,-1.047
set arrow from 1.415,-0.283,-0.929 to 1.581,-1.063,-0.269
set arrow from 1.353,-0.324,-1.006 to 1.198,-1.321,-0.741
set arrow from 1.481,-1.217,-0.349 to 1.241,-1.378,-0.644
set arrow from 1.428,-1.190,-0.113 to 0.591,-1.442,0.345
set arrow from 1.079,-1.424,-0.545 to 0.559,-1.464,0.307
unset tics
set title "[2,4,-2,3,-5,-4,-3,2,2,-2,-2,5]"
set xrange [-1.598:1.598]
set yrange [-1.598:1.598]
set zrange [-1.598:1.598]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.858,0.912,-0.346 center
set label "1" at 0.305,0.702,-1.433 center
set label "2" at 0.389,-0.852,-1.457 center
set label "3" at 0.773,-0.328,-0.720 center
set label "4" at -0.984,-0.035,-0.504 center
set label "5" at -0.895,-0.018,-1.482 center
set label "6" at -0.666,-1.324,-0.666 center
set label "7" at -0.835,-0.874,0.475 center
set label "8" at -0.522,-0.395,1.597 center
set label "9" at 0.057,0.791,1.793 center
set label "10" at 0.571,0.289,1.853 center
set label "11" at 0.950,1.132,0.891 center
set arrow from 0.768,0.878,-0.521 to 0.350,0.719,-1.345
set arrow from 0.845,0.721,-0.403 to 0.780,-0.232,-0.691
set arrow from 0.872,0.947,-0.149 to 0.943,1.115,0.793
set arrow from 0.316,0.503,-1.436 to 0.384,-0.752,-1.455
set arrow from 0.134,0.599,-1.440 to -0.809,0.033,-1.479
set arrow from 0.467,-0.745,-1.307 to 0.734,-0.381,-0.795
set arrow from 0.238,-0.919,-1.344 to -0.591,-1.290,-0.723
set arrow from 0.577,-0.295,-0.696 to -0.886,-0.051,-0.516
set arrow from -0.966,-0.031,-0.704 to -0.904,-0.020,-1.383
set arrow from -0.961,-0.164,-0.354 to -0.847,-0.809,0.399
set arrow from -0.866,-0.186,-1.378 to -0.681,-1.240,-0.719
set arrow from -0.694,-1.251,-0.482 to -0.822,-0.910,0.382
set arrow from -0.786,-0.798,0.653 to -0.547,-0.433,1.508
set arrow from -0.435,-0.218,1.626 to 0.013,0.702,1.778
set arrow from -0.355,-0.291,1.636 to 0.488,0.237,1.834
set arrow from 0.199,0.652,1.810 to 0.500,0.358,1.845
set arrow from 0.193,0.843,1.656 to 0.882,1.106,0.960
set arrow from 0.628,0.415,1.709 to 0.922,1.069,0.963
unset tics
set title "[-2,-2,4,4,4,4;-]"
set xrange [-1.853:1.853]
set yrange [-1.853:1.853]
set zrange [-1.853:1.853]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.633,0.686,1.039 center
set label "1" at -0.159,1.521,0.297 center
set label "2" at 0.533,0.836,0.899 center
set label "3" at 1.194,0.107,0.002 center
set label "4" at 1.376,0.928,-1.049 center
set label "5" at 0.385,1.392,-0.915 center
set label "6" at 0.511,0.197,-1.589 center
set label "7" at 0.563,-0.807,-0.747 center
set label "8" at -0.270,-1.626,-0.345 center
set label "9" at -1.369,-1.312,0.347 center
set label "10" at -0.859,-1.538,0.807 center
set label "11" at -1.274,-0.386,1.255 center
set arrow from -0.555,0.824,0.916 to -0.198,1.452,0.358
set arrow from -0.436,0.711,1.015 to 0.435,0.823,0.911
set arrow from -0.734,0.517,1.073 to -1.223,-0.302,1.238
set arrow from -0.038,1.401,0.402 to 0.473,0.896,0.846
set arrow from -0.077,1.502,0.115 to 0.345,1.402,-0.825
set arrow from 0.633,0.726,0.764 to 1.145,0.162,0.069
set arrow from 1.221,0.229,-0.154 to 1.362,0.867,-0.971
set arrow from 1.100,-0.030,-0.110 to 0.610,-0.738,-0.691
set arrow from 1.196,1.013,-1.025 to 0.475,1.350,-0.928
set arrow from 1.238,0.812,-1.135 to 0.580,0.256,-1.546
set arrow from 0.404,1.219,-1.013 to 0.502,0.284,-1.540
set arrow from 0.519,0.044,-1.461 to 0.559,-0.730,-0.811
set arrow from 0.428,-0.939,-0.682 to -0.202,-1.560,-0.377
set arrow from -0.434,-1.579,-0.241 to -1.287,-1.335,0.295
set arrow from -0.360,-1.612,-0.167 to -0.813,-1.544,0.719
set arrow from -1.228,-1.374,0.474 to -0.929,-1.506,0.744
set arrow from -1.355,-1.169,0.486 to -1.281,-0.457,1.186
set arrow from -0.922,-1.361,0.876 to -1.242,-0.474,1.221
unset tics
set title "[4,-2,4,2,-4,-2,-4,2,2,-2,-2,2]"
set xrange [-1.521:1.521]
set yrange [-1.521:1.521]
set zrange [-1.521:1.521]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.772,0.735,-1.542 center
set label "1" at -0.836,1.924,-1.148 center
set label "2" at -1.564,1.524,-0.974 center
set label "3" at -0.888,1.649,0.074 center
set label "4" at -0.328,0.755,0.360 center
set label "5" at 0.241,-0.063,0.863 center
set label "6" at 0.772,-0.735,1.542 center
set label "7" at 1.564,-1.524,0.974 center
set label "8" at 0.836,-1.924,1.148 center
set label "9" at 0.888,-1.649,-0.074 center
set label "10" at 0.328,-0.755,-0.360 center
set label "11" at -0.241,0.063,-0.863 center
set arrow from -0.782,0.925,-1.479 to -0.831,1.829,-1.179
set arrow from -0.898,0.861,-1.451 to -1.501,1.461,-1.019
set arrow from -0.675,0.612,-1.418 to -0.289,0.125,-0.925
set arrow from -1.008,1.829,-1.107 to -1.478,1.571,-0.995
set arrow from -0.844,1.880,-0.953 to -0.884,1.671,-0.023
set arrow from -1.456,1.544,-0.807 to -0.942,1.639,-0.009
set arrow from -0.785,1.486,0.127 to -0.380,0.837,0.334
set arrow from -0.226,0.608,0.450 to 0.190,0.010,0.818
set arrow from -0.316,0.657,0.186 to -0.247,0.112,-0.776
set arrow from 0.338,-0.186,0.987 to 0.723,-0.674,1.480
set arrow from 0.253,-0.161,0.689 to 0.322,-0.706,-0.273
set arrow from 0.898,-0.861,1.451 to 1.501,-1.461,1.019
set arrow from 0.782,-0.925,1.479 to 0.831,-1.829,1.179
set arrow from 1.392,-1.618,1.015 to 0.922,-1.877,1.128
set arrow from 1.456,-1.544,0.807 to 0.942,-1.639,0.009
set arrow from 0.844,-1.880,0.953 to 0.884,-1.671,0.023
set arrow from 0.785,-1.486,-0.127 to 0.380,-0.837,-0.334
set arrow from 0.226,-0.608,-0.450 to -0.190,-0.010,-0.818
unset tics
set title "[2,2,-2,-2,-5,5]^2"
set xrange [-1.924:1.924]
set yrange [-1.924:1.924]
set zrange [-1.924:1.924]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.286,-0.563,1.414 center
set label "1" at 0.547,0.227,1.418 center
set label "2" at 1.019,-0.557,1.011 center
set label "3" at 1.190,-0.216,-0.403 center
set label "4" at 0.567,-0.777,-0.611 center
set label "5" at 0.632,0.878,0.403 center
set label "6" at 0.108,1.438,-0.531 center
set label "7" at 0.521,0.815,-1.198 center
set label "8" at -0.820,0.907,-0.951 center
set label "9" at -1.440,-0.177,-0.562 center
set label "10" at -0.841,-1.125,-0.509 center
set label "11" at -1.196,-0.848,0.519 center
set arrow from -0.141,-0.425,1.415 to 0.475,0.158,1.417
set arrow from -0.095,-0.562,1.355 to 0.923,-0.558,1.040
set arrow from -0.426,-0.606,1.277 to -1.127,-0.826,0.587
set arrow from 0.642,0.070,1.336 to 0.972,-0.479,1.051
set arrow from 0.561,0.334,1.250 to 0.625,0.824,0.487
set arrow from 1.042,-0.511,0.818 to 1.178,-0.240,-0.306
set arrow from 1.045,-0.346,-0.451 to 0.639,-0.712,-0.587
set arrow from 1.098,-0.075,-0.511 to 0.566,0.744,-1.143
set arrow from 0.573,-0.607,-0.506 to 0.629,0.792,0.351
set arrow from 0.373,-0.825,-0.597 to -0.744,-1.101,-0.516
set arrow from 0.545,0.970,0.248 to 0.151,1.391,-0.454
set arrow from 0.190,1.313,-0.664 to 0.479,0.877,-1.131
set arrow from -0.054,1.345,-0.604 to -0.739,0.953,-0.914
set arrow from 0.324,0.828,-1.162 to -0.722,0.900,-0.969
set arrow from -0.915,0.741,-0.891 to -1.392,-0.094,-0.591
set arrow from -1.333,-0.346,-0.552 to -0.894,-1.041,-0.514
set arrow from -1.402,-0.281,-0.395 to -1.215,-0.796,0.436
set arrow from -0.904,-1.076,-0.326 to -1.164,-0.873,0.427
unset tics
set title "[4,-2,4,6,-4,2,-4,-2,2,6,-2,2]"
set xrange [-1.438:1.438]
set yrange [-1.438:1.438]
set zrange [-1.438:1.438]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.398,0.733,-0.853 center
set label "1" at 1.140,-0.294,-0.535 center
set label "2" at 1.673,-0.070,0.604 center
set label "3" at 0.148,0.281,1.219 center
set label "4" at 0.520,1.118,0.389 center
set label "5" at 1.452,0.434,0.934 center
set label "6" at 0.697,-0.970,0.400 center
set label "7" at -0.389,-0.737,0.866 center
set label "8" at -1.442,-0.733,0.154 center
set label "9" at -1.843,0.124,-0.742 center
set label "10" at -1.601,-0.428,-1.104 center
set label "11" at -0.752,0.542,-1.333 center
set arrow from 0.511,0.576,-0.805 to 1.083,-0.216,-0.559
set arrow from 0.416,0.792,-0.663 to 0.511,1.088,0.294
set arrow from 0.215,0.702,-0.929 to -0.661,0.557,-1.295
set arrow from 1.223,-0.259,-0.356 to 1.631,-0.087,0.515
set arrow from 1.068,-0.404,-0.383 to 0.733,-0.915,0.324
set arrow from 1.491,-0.028,0.677 to 0.239,0.261,1.182
set arrow from 1.604,0.088,0.707 to 1.486,0.356,0.883
set arrow from 0.208,0.417,1.085 to 0.490,1.050,0.456
set arrow from 0.059,0.112,1.160 to -0.345,-0.653,0.895
set arrow from 0.666,1.011,0.475 to 1.379,0.488,0.891
set arrow from 1.362,0.267,0.870 to 0.742,-0.886,0.432
set arrow from 0.517,-0.931,0.477 to -0.299,-0.757,0.827
set arrow from -0.555,-0.737,0.754 to -1.359,-0.734,0.210
set arrow from -1.503,-0.602,0.017 to -1.812,0.059,-0.673
set arrow from -1.466,-0.687,-0.039 to -1.589,-0.452,-1.007
set arrow from -1.774,-0.033,-0.845 to -1.635,-0.350,-1.052
set arrow from -1.677,0.188,-0.832 to -0.836,0.510,-1.288
set arrow from -1.471,-0.280,-1.139 to -0.817,0.468,-1.315
unset tics
set title "[-2,-2,4,5,3,4;-]"
set xrange [-1.673:1.673]
set yrange [-1.673:1.673]
set zrange [-1.673:1.673]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.379,0.234,-1.137 center
set label "1" at -0.490,1.021,-1.652 center
set label "2" at -1.503,0.127,-1.319 center
set label "3" at -1.181,1.075,-0.703 center
set label "4" at -0.576,0.760,0.288 center
set label "5" at 0.772,0.702,-0.041 center
set label "6" at 1.513,0.192,0.784 center
set label "7" at 1.341,-1.081,1.174 center
set label "8" at 1.093,-0.613,1.676 center
set label "9" at 0.004,-1.141,1.281 center
set label "10" at -0.716,-0.613,0.449 center
set label "11" at -0.637,-0.664,-0.802 center
set arrow from 0.244,0.357,-1.217 to -0.422,0.960,-1.612
set arrow from 0.442,0.308,-0.962 to 0.741,0.665,-0.128
set arrow from 0.234,0.105,-1.089 to -0.565,-0.600,-0.826
set arrow from -0.635,0.893,-1.604 to -1.430,0.191,-1.343
set arrow from -0.607,1.030,-1.491 to -1.122,1.070,-0.784
set arrow from -1.448,0.288,-1.214 to -1.208,0.994,-0.755
set arrow from -1.368,0.004,-1.238 to -0.705,-0.602,-0.842
set arrow from -1.080,1.023,-0.538 to -0.626,0.786,0.206
set arrow from -0.382,0.751,0.241 to 0.675,0.706,-0.017
set arrow from -0.596,0.562,0.311 to -0.706,-0.514,0.438
set arrow from 0.894,0.618,0.094 to 1.453,0.234,0.717
set arrow from 1.488,0.002,0.842 to 1.354,-0.986,1.145
set arrow from 1.447,0.065,0.924 to 1.126,-0.549,1.606
set arrow from 1.273,-0.952,1.312 to 1.127,-0.677,1.607
set arrow from 1.142,-1.090,1.190 to 0.104,-1.136,1.273
set arrow from 0.922,-0.696,1.614 to 0.090,-1.099,1.312
set arrow from -0.114,-1.054,1.145 to -0.657,-0.656,0.518
set arrow from -0.704,-0.621,0.250 to -0.644,-0.660,-0.702
unset tics
set title "[5,2,-3,-2,6,-5,2,2,-2,-2,6,3]"
set xrange [-1.676:1.676]
set yrange [-1.676:1.676]
set zrange [-1.676:1.676]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.392,-0.355,0.440 center
set label "1" at -0.577,-0.239,1.366 center
set label "2" at 0.397,0.665,1.287 center
set label "3" at 1.329,0.503,0.488 center
set label "4" at 0.488,1.391,0.288 center
set label "5" at -0.387,1.267,-0.707 center
set label "6" at -1.293,0.426,-0.634 center
set label "7" at -0.361,0.264,-1.434 center
set label "8" at 0.542,-0.690,-1.219 center
set label "9" at 1.357,-0.575,-0.293 center
set label "10" at 0.450,-1.416,-0.220 center
set label "11" at -0.551,-1.242,0.639 center
set arrow from -1.260,-0.336,0.589 to -0.643,-0.249,1.291
set arrow from -1.377,-0.237,0.278 to -1.301,0.367,-0.554
set arrow from -1.256,-0.498,0.472 to -0.619,-1.171,0.623
set arrow from -0.431,-0.104,1.354 to 0.323,0.597,1.293
set arrow from -0.573,-0.401,1.249 to -0.553,-1.162,0.698
set arrow from 0.547,0.639,1.158 to 1.253,0.516,0.552
set arrow from 0.411,0.782,1.126 to 0.481,1.333,0.369
set arrow from 1.193,0.647,0.455 to 0.556,1.319,0.304
set arrow from 1.333,0.341,0.370 to 1.355,-0.494,-0.235
set arrow from 0.357,1.373,0.138 to -0.321,1.277,-0.633
set arrow from -0.534,1.132,-0.696 to -1.220,0.494,-0.640
set arrow from -0.383,1.105,-0.825 to -0.363,0.345,-1.375
set arrow from -1.143,0.400,-0.763 to -0.437,0.277,-1.369
set arrow from -0.226,0.121,-1.402 to 0.474,-0.618,-1.236
set arrow from 0.674,-0.671,-1.070 to 1.291,-0.584,-0.368
set arrow from 0.527,-0.807,-1.058 to 0.458,-1.357,-0.301
set arrow from 1.210,-0.710,-0.281 to 0.524,-1.348,-0.226
set arrow from 0.300,-1.390,-0.091 to -0.476,-1.256,0.575
unset tics
set title "[6,-2,2]^4"
set xrange [-1.391:1.391]
set yrange [-1.391:1.391]
set zrange [-1.391:1.391]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.366,-0.938,-1.166 center
set label "1" at -0.489,-1.385,-0.406 center
set label "2" at 0.404,-1.468,-0.060 center
set label "3" at 0.200,-1.067,1.247 center
set label "4" at -1.053,0.008,1.073 center
set label "5" at -1.151,-0.941,0.722 center
set label "6" at 0.047,-0.094,1.500 center
set label "7" at -0.292,1.115,1.020 center
set label "8" at 0.161,1.796,0.016 center
set label "9" at 0.240,1.407,-1.269 center
set label "10" at 0.902,1.345,-1.012 center
set label "11" at 0.666,0.222,-1.663 center
set arrow from 0.227,-1.011,-1.043 to -0.419,-1.349,-0.468
set arrow from 0.372,-1.024,-0.986 to 0.401,-1.425,-0.150
set arrow from 0.412,-0.759,-1.243 to 0.643,0.133,-1.625
set arrow from -0.303,-1.403,-0.334 to 0.311,-1.460,-0.096
set arrow from -0.584,-1.321,-0.243 to -1.103,-0.973,0.640
set arrow from 0.375,-1.410,0.129 to 0.215,-1.096,1.152
set arrow from 0.049,-0.937,1.226 to -0.978,-0.057,1.083
set arrow from 0.170,-0.875,1.296 to 0.062,-0.190,1.475
set arrow from -1.073,-0.179,1.004 to -1.141,-0.848,0.756
set arrow from -0.940,0.173,1.065 to -0.349,1.033,1.024
set arrow from -1.007,-0.839,0.816 to -0.025,-0.145,1.453
set arrow from -0.004,0.086,1.428 to -0.267,1.025,1.056
set arrow from -0.222,1.221,0.865 to 0.126,1.744,0.093
set arrow from 0.173,1.738,-0.175 to 0.234,1.436,-1.173
set arrow from 0.271,1.729,-0.137 to 0.847,1.379,-0.936
set arrow from 0.425,1.389,-1.197 to 0.809,1.354,-1.048
set arrow from 0.304,1.227,-1.329 to 0.634,0.312,-1.633
set arrow from 0.866,1.175,-1.111 to 0.684,0.308,-1.614
unset tics
set title "[4,-2,3,3,-4,-3,-3,2,2,-2,-2,2]"
set xrange [-1.796:1.796]
set yrange [-1.796:1.796]
set zrange [-1.796:1.796]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.450,-1.624,0.226 center
set label "1" at 1.038,-1.099,1.225 center
set label "2" at 0.386,-1.250,1.441 center
set label "3" at 0.533,0.002,1.614 center
set label "4" at 0.080,0.884,0.859 center
set label "5" at 0.604,1.196,-0.335 center
set label "6" at -0.655,1.668,-0.815 center
set label "7" at -1.101,0.802,0.229 center
set label "8" at -1.157,-0.285,-0.699 center
set label "9" at -0.711,0.584,-1.741 center
set label "10" at 0.548,0.109,-1.263 center
set label "11" at -0.016,-0.988,-0.740 center
set arrow from 0.542,-1.541,0.383 to 0.992,-1.140,1.146
set arrow from 0.440,-1.565,0.417 to 0.391,-1.279,1.345
set arrow from 0.375,-1.522,0.071 to 0.021,-1.039,-0.663
set arrow from 0.853,-1.142,1.286 to 0.478,-1.229,1.410
set arrow from 0.959,-0.926,1.286 to 0.573,-0.084,1.584
set arrow from 0.409,-1.053,1.468 to 0.522,-0.096,1.601
set arrow from 0.460,0.144,1.493 to 0.116,0.813,0.919
set arrow from 0.158,0.931,0.681 to 0.565,1.173,-0.246
set arrow from -0.096,0.872,0.765 to -1.013,0.808,0.276
set arrow from 0.428,1.262,-0.402 to -0.567,1.635,-0.782
set arrow from 0.596,1.044,-0.465 to 0.552,0.185,-1.198
set arrow from -0.717,1.547,-0.669 to -1.069,0.863,0.156
set arrow from -0.663,1.516,-0.945 to -0.707,0.660,-1.676
set arrow from -1.109,0.650,0.099 to -1.153,-0.209,-0.634
set arrow from -1.094,-0.163,-0.845 to -0.742,0.523,-1.668
set arrow from -0.986,-0.390,-0.705 to -0.101,-0.936,-0.737
set arrow from -0.534,0.518,-1.674 to 0.460,0.142,-1.296
set arrow from 0.464,-0.055,-1.185 to 0.026,-0.907,-0.779
unset tics
set title "[-2,-2,5,3,5,3;-]"
set xrange [-1.668:1.668]
set yrange [-1.668:1.668]
set zrange [-1.668:1.668]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.256,-1.422,-0.991 center
set label "1" at -0.817,-2.234,-0.093 center
set label "2" at -1.357,-1.911,-0.417 center
set label "3" at -1.108,-1.179,0.672 center
set label "4" at -0.545,-0.133,0.777 center
set label "5" at -0.567,0.668,-0.388 center
set label "6" at -0.037,1.730,-0.271 center
set label "7" at 1.247,2.027,-0.057 center
set label "8" at 0.927,2.118,0.567 center
set label "9" at 1.401,0.870,0.591 center
set label "10" at 0.830,-0.167,0.450 center
set label "11" at 0.283,-0.368,-0.839 center
set arrow from -0.340,-1.543,-0.857 to -0.775,-2.173,-0.160
set arrow from -0.421,-1.495,-0.905 to -1.275,-1.875,-0.460
set arrow from -0.166,-1.245,-0.966 to 0.238,-0.457,-0.852
set arrow from -0.970,-2.143,-0.184 to -1.281,-1.957,-0.371
set arrow from -0.861,-2.076,0.022 to -1.086,-1.258,0.614
set arrow from -1.320,-1.802,-0.254 to -1.127,-1.234,0.590
set arrow from -1.014,-1.004,0.689 to -0.593,-0.220,0.768
set arrow from -0.549,-0.019,0.613 to -0.566,0.612,-0.306
set arrow from -0.351,-0.138,0.731 to 0.733,-0.165,0.473
set arrow from -0.478,0.847,-0.369 to -0.081,1.641,-0.281
set arrow from -0.447,0.522,-0.452 to 0.223,-0.295,-0.807
set arrow from 0.155,1.775,-0.239 to 1.151,2.005,-0.073
set arrow from 0.108,1.789,-0.146 to 0.855,2.089,0.504
set arrow from 1.157,2.053,0.119 to 0.973,2.105,0.479
set arrow from 1.270,1.854,0.040 to 1.390,0.957,0.542
set arrow from 0.998,1.931,0.570 to 1.366,0.964,0.589
set arrow from 1.305,0.696,0.567 to 0.878,-0.080,0.462
set arrow from 0.753,-0.196,0.268 to 0.321,-0.354,-0.748
unset tics
set title "[2,2,-2,-2,6,6]^2"
set xrange [-2.118:2.118]
set yrange [-2.118:2.118]
set zrange [-2.118:2.118]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.450,1.556,0.122 center
set label "1" at 0.659,1.209,0.916 center
set label "2" at -0.026,0.534,1.565 center
set label "3" at 0.811,-0.564,1.289 center
set label "4" at 1.485,0.101,0.650 center
set label "5" at 1.162,-0.955,0.233 center
set label "6" at 0.647,-1.448,-0.824 center
set label "7" at -0.591,-1.253,-1.286 center
set label "8" at -0.168,-0.836,-1.687 center
set label "9" at -1.196,-0.062,-1.327 center
set label "10" at -1.208,0.828,-0.414 center
set label "11" at -1.125,0.891,0.761 center
set arrow from -0.293,1.507,0.235 to 0.580,1.234,0.860
set arrow from -0.579,1.432,0.031 to -1.144,0.890,-0.368
set arrow from -0.568,1.439,0.234 to -1.066,0.949,0.705
set arrow from 0.541,1.093,1.028 to 0.033,0.592,1.509
set arrow from 0.777,1.052,0.878 to 1.426,0.179,0.669
set arrow from 0.093,0.378,1.526 to 0.751,-0.486,1.309
set arrow from -0.182,0.585,1.451 to -1.047,0.865,0.818
set arrow from 0.929,-0.448,1.178 to 1.426,0.042,0.706
set arrow from 0.870,-0.631,1.110 to 1.133,-0.922,0.323
set arrow from 1.430,-0.078,0.579 to 1.190,-0.865,0.269
set arrow from 1.082,-1.032,0.068 to 0.688,-1.409,-0.741
set arrow from 0.462,-1.419,-0.893 to -0.499,-1.268,-1.251
set arrow from 0.525,-1.356,-0.953 to -0.107,-0.881,-1.623
set arrow from -0.473,-1.137,-1.398 to -0.227,-0.894,-1.631
set arrow from -0.682,-1.075,-1.292 to -1.151,-0.151,-1.324
set arrow from -0.322,-0.720,-1.633 to -1.119,-0.120,-1.354
set arrow from -1.198,0.077,-1.183 to -1.208,0.758,-0.485
set arrow from -1.194,0.839,-0.214 to -1.132,0.885,0.662
unset tics
set title "[-3,2,-3,-2,2,2;-]"
set xrange [-1.565:1.565]
set yrange [-1.565:1.565]
set zrange [-1.565:1.565]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.511,0.104,1.510 center
set label "1" at 1.249,1.080,1.064 center
set label "2" at 0.679,1.366,1.238 center
set label "3" at 0.700,1.434,-0.063 center
set label "4" at 0.085,0.726,-0.918 center
set label "5" at 0.582,-0.470,-1.207 center
set label "6" at 0.460,-1.330,-0.191 center
set label "7" at -0.312,-1.306,-1.143 center
set label "8" at -1.340,-0.791,-0.830 center
set label "9" at -1.181,0.414,-0.670 center
set label "10" at -1.303,-0.445,0.345 center
set label "11" at -0.129,-0.782,0.865 center
set arrow from 0.625,0.254,1.441 to 1.192,1.005,1.098
set arrow from 0.537,0.297,1.468 to 0.666,1.269,1.259
set arrow from 0.410,-0.036,1.408 to -0.079,-0.713,0.916
set arrow from 1.076,1.167,1.117 to 0.765,1.323,1.211
set arrow from 1.164,1.135,0.891 to 0.742,1.407,0.024
set arrow from 0.682,1.377,1.038 to 0.698,1.429,0.037
set arrow from 0.603,1.323,-0.197 to 0.133,0.782,-0.850
set arrow from 0.160,0.546,-0.961 to 0.545,-0.380,-1.185
set arrow from -0.106,0.679,-0.880 to -1.086,0.438,-0.689
set arrow from 0.564,-0.599,-1.055 to 0.469,-1.265,-0.267
set arrow from 0.436,-0.607,-1.196 to -0.239,-1.238,-1.148
set arrow from 0.334,-1.326,-0.347 to -0.249,-1.308,-1.065
set arrow from 0.371,-1.247,-0.032 to -0.085,-0.824,0.785
set arrow from -0.485,-1.220,-1.090 to -1.253,-0.834,-0.856
set arrow from -1.314,-0.594,-0.804 to -1.194,0.316,-0.683
set arrow from -1.334,-0.734,-0.638 to -1.306,-0.474,0.249
set arrow from -1.200,0.285,-0.518 to -1.294,-0.381,0.269
set arrow from -1.127,-0.496,0.424 to -0.218,-0.757,0.826
unset tics
set title "[-2,-2,5,2,5,-2;-]"
set xrange [-1.510:1.510]
set yrange [-1.510:1.510]
set zrange [-1.510:1.510]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.200,-0.079,0.856 center
set label "1" at 0.371,-1.417,0.187 center
set label "2" at -0.814,-1.142,-0.518 center
set label "3" at -1.007,0.022,-1.122 center
set label "4" at -0.094,0.949,-1.167 center
set label "5" at 1.102,0.804,-0.613 center
set label "6" at 1.430,-0.341,0.135 center
set label "7" at 0.141,-1.155,0.909 center
set label "8" at -1.162,-0.746,0.573 center
set label "9" at -1.417,0.489,0.164 center
set label "10" at -0.504,1.416,0.118 center
set label "11" at 0.754,1.200,0.478 center
set arrow from 1.103,-0.235,0.778 to 0.419,-1.338,0.227
set arrow from 1.257,-0.144,0.676 to 1.401,-0.308,0.225
set arrow from 1.137,0.103,0.802 to 0.786,1.109,0.505
set arrow from 0.202,-1.378,0.087 to -0.730,-1.162,-0.468
set arrow from 0.313,-1.351,0.368 to 0.170,-1.187,0.819
set arrow from -0.843,-0.967,-0.609 to -0.992,-0.066,-1.077
set arrow from -0.871,-1.077,-0.338 to -1.133,-0.779,0.483
set arrow from -0.867,0.164,-1.129 to -0.164,0.878,-1.164
set arrow from -1.064,0.087,-0.942 to -1.388,0.456,0.074
set arrow from 0.087,0.927,-1.084 to 1.012,0.815,-0.655
set arrow from -0.151,1.015,-0.987 to -0.475,1.383,0.028
set arrow from 1.148,0.641,-0.507 to 1.407,-0.259,0.082
set arrow from 1.044,0.869,-0.433 to 0.783,1.167,0.388
set arrow from 1.279,-0.436,0.225 to 0.216,-1.107,0.864
set arrow from -0.045,-1.097,0.861 to -1.069,-0.775,0.597
set arrow from -1.200,-0.560,0.511 to -1.398,0.396,0.195
set arrow from -1.277,0.631,0.157 to -0.574,1.345,0.122
set arrow from -0.314,1.383,0.173 to 0.659,1.216,0.451
unset tics
set title "[6]^12"
set xrange [-1.430:1.430]
set yrange [-1.430:1.430]
set zrange [-1.430:1.430]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.494,0.510,1.013 center
set label "1" at 1.067,-0.584,-0.535 center
set label "2" at 0.297,-1.322,-0.250 center
set label "3" at 0.490,-0.922,0.664 center
set label "4" at -0.947,0.120,0.947 center
set label "5" at -0.884,1.045,-0.010 center
set label "6" at 0.305,1.287,0.386 center
set label "7" at 1.071,0.758,-0.207 center
set label "8" at 0.669,0.283,-1.170 center
set label "9" at -0.724,0.279,-1.135 center
set label "10" at -0.890,-0.918,-0.489 center
set label "11" at -0.949,-0.537,0.787 center
set arrow from 0.552,0.400,0.857 to 1.038,-0.528,-0.456
set arrow from 0.457,0.663,0.890 to 0.324,1.211,0.448
set arrow from 0.334,0.394,0.988 to -0.869,-0.479,0.799
set arrow from 0.928,-0.717,-0.483 to 0.366,-1.255,-0.276
set arrow from 0.998,-0.432,-0.645 to 0.704,0.208,-1.114
set arrow from 0.335,-1.243,-0.070 to 0.471,-0.962,0.574
set arrow from 0.111,-1.259,-0.288 to -0.797,-0.950,-0.470
set arrow from 0.330,-0.806,0.695 to -0.867,0.062,0.931
set arrow from 0.549,-0.753,0.576 to 1.042,0.673,-0.163
set arrow from -0.937,0.259,0.803 to -0.888,0.976,0.062
set arrow from -0.947,-0.074,0.899 to -0.949,-0.440,0.810
set arrow from -0.697,1.083,0.052 to 0.212,1.268,0.355
set arrow from -0.860,0.934,-0.174 to -0.735,0.335,-1.053
set arrow from 0.444,1.191,0.279 to 1.002,0.806,-0.154
set arrow from 1.001,0.675,-0.375 to 0.704,0.325,-1.086
set arrow from 0.469,0.283,-1.165 to -0.624,0.280,-1.138
set arrow from -0.748,0.105,-1.041 to -0.878,-0.831,-0.536
set arrow from -0.899,-0.861,-0.298 to -0.945,-0.566,0.691
unset tics
set title "[6,-5,-4,4,-5,4,6,-4,5,-4,4,5]"
set xrange [-1.287:1.287]
set yrange [-1.287:1.287]
set zrange [-1.287:1.287]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.180,-0.481,0.093 center
set label "1" at 0.319,-1.190,-0.479 center
set label "2" at -1.001,-1.254,-0.027 center
set label "3" at -1.586,-0.166,-0.172 center
set label "4" at -1.184,-0.511,0.954 center
set label "5" at -0.017,0.166,1.311 center
set label "6" at 0.502,1.030,0.566 center
set label "7" at 0.251,1.245,-0.137 center
set label "8" at -0.750,0.795,-0.743 center
set label "9" at 0.428,0.531,-1.081 center
set label "10" at 0.793,-0.149,-0.990 center
set label "11" at 1.065,-0.017,0.705 center
set arrow from 1.043,-0.594,0.001 to 0.387,-1.133,-0.433
set arrow from 1.086,-0.306,0.069 to 0.298,1.158,-0.126
set arrow from 1.151,-0.361,0.250 to 1.080,-0.077,0.626
set arrow from 0.130,-1.199,-0.414 to -0.906,-1.249,-0.059
set arrow from 0.394,-1.024,-0.560 to 0.756,-0.232,-0.950
set arrow from -1.095,-1.079,-0.050 to -1.539,-0.253,-0.160
set arrow from -1.030,-1.134,0.131 to -1.170,-0.570,0.875
set arrow from -1.522,-0.221,0.009 to -1.217,-0.483,0.864
set arrow from -1.467,-0.028,-0.254 to -0.810,0.726,-0.702
set arrow from -1.017,-0.414,1.005 to -0.100,0.117,1.285
set arrow from 0.066,0.303,1.192 to 0.461,0.961,0.625
set arrow from 0.156,0.136,1.214 to 0.979,-0.002,0.753
set arrow from 0.437,1.085,0.385 to 0.283,1.218,-0.047
set arrow from 0.531,0.910,0.408 to 0.779,-0.089,-0.912
set arrow from 0.091,1.174,-0.234 to -0.670,0.831,-0.694
set arrow from -0.562,0.753,-0.797 to 0.334,0.552,-1.054
set arrow from 0.522,0.356,-1.058 to 0.746,-0.061,-1.002
set arrow from 0.492,0.475,-0.900 to 1.033,0.011,0.615
unset tics
set title ""
set xrange [-1.311:1.311]
set yrange [-1.311:1.311]
set zrange [-1.311:1.311]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.973,0.601,-0.031 center
set label "1" at 1.157,-0.543,-0.329 center
set label "2" at 1.189,-1.402,0.603 center
set label "3" at 0.076,-1.513,1.337 center
set label "4" at 0.498,-1.031,1.695 center
set label "5" at -0.443,-0.318,1.535 center
set label "6" at -0.370,0.551,0.652 center
set label "7" at -1.297,0.984,-0.050 center
set label "8" at -1.362,0.677,-1.329 center
set label "9" at -1.044,1.318,-1.165 center
set label "10" at -0.126,0.601,-1.835 center
set label "11" at 0.750,0.076,-1.083 center
set arrow from 1.004,0.410,-0.081 to 1.141,-0.447,-0.304
set arrow from 0.795,0.594,0.060 to -0.281,0.554,0.607
set arrow from 0.936,0.513,-0.207 to 0.769,0.120,-0.995
set arrow from 1.162,-0.678,-0.182 to 1.186,-1.334,0.530
set arrow from 1.080,-0.426,-0.472 to 0.789,0.017,-1.012
set arrow from 1.023,-1.418,0.713 to 0.159,-1.505,1.282
set arrow from 1.086,-1.347,0.766 to 0.550,-1.059,1.614
set arrow from 0.191,-1.382,1.434 to 0.441,-1.097,1.646
set arrow from -0.003,-1.331,1.367 to -0.403,-0.408,1.520
set arrow from 0.340,-0.912,1.668 to -0.364,-0.378,1.549
set arrow from -0.431,-0.178,1.393 to -0.376,0.481,0.723
set arrow from -0.520,0.621,0.539 to -1.223,0.949,0.007
set arrow from -1.307,0.937,-0.244 to -1.357,0.700,-1.232
set arrow from -1.255,1.040,-0.237 to -1.066,1.290,-1.072
set arrow from -1.276,0.851,-1.285 to -1.088,1.230,-1.188
set arrow from -1.178,0.665,-1.405 to -0.218,0.606,-1.797
set arrow from -0.908,1.211,-1.265 to -0.194,0.654,-1.785
set arrow from 0.012,0.518,-1.716 to 0.681,0.117,-1.142
unset tics
set title "[6,-2,2,2,-2,-2,6,2,2,-2,-2,2]"
set xrange [-1.695:1.695]
set yrange [-1.695:1.695]
set zrange [-1.695:1.695]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.772,1.021,0.839 center
set label "1" at 1.408,0.431,0.421 center
set label "2" at 0.295,1.495,0.150 center
set label "3" at -0.874,0.797,-0.498 center
set label "4" at -1.455,-0.273,0.392 center
set label "5" at -0.882,-0.650,1.068 center
set label "6" at -0.342,-1.337,0.664 center
set label "7" at 0.906,-0.906,-0.064 center
set label "8" at 0.614,-0.770,-1.177 center
set label "9" at -0.463,0.261,-1.440 center
set label "10" at 0.079,-0.264,-1.359 center
set label "11" at -0.058,0.195,1.004 center
set arrow from 0.904,0.898,0.752 to 1.342,0.492,0.465
set arrow from 0.673,1.119,0.696 to 0.345,1.446,0.222
set arrow from 0.631,0.881,0.867 to 0.012,0.265,0.990
set arrow from 1.265,0.567,0.387 to 0.366,1.427,0.167
set arrow from 1.341,0.254,0.357 to 0.940,-0.817,-0.032
set arrow from 0.140,1.402,0.064 to -0.796,0.843,-0.455
set arrow from -0.951,0.655,-0.380 to -1.416,-0.202,0.333
set arrow from -0.803,0.704,-0.661 to -0.498,0.307,-1.358
set arrow from -1.336,-0.351,0.533 to -0.942,-0.611,0.998
set arrow from -1.312,-0.409,0.427 to -0.414,-1.269,0.646
set arrow from -0.770,-0.792,0.984 to -0.398,-1.265,0.706
set arrow from -0.743,-0.507,1.057 to -0.128,0.124,1.010
set arrow from -0.177,-1.280,0.567 to 0.824,-0.935,-0.016
set arrow from 0.856,-0.882,-0.256 to 0.640,-0.781,-1.081
set arrow from 0.472,-0.633,-1.212 to -0.392,0.193,-1.422
set arrow from 0.473,-0.636,-1.225 to 0.149,-0.331,-1.335
set arrow from -0.320,0.122,-1.419 to 0.007,-0.195,-1.370
set arrow from 0.067,-0.226,-1.163 to -0.052,0.176,0.906
unset tics
set title "[2,6,-2,6]^3"
set xrange [-1.495:1.495]
set yrange [-1.495:1.495]
set zrange [-1.495:1.495]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.713,-1.559,0.540 center
set label "1" at -0.126,-1.777,-0.419 center
set label "2" at -1.111,-1.173,-0.861 center
set label "3" at -1.710,-0.072,-0.547 center
set label "4" at -1.344,0.054,-1.192 center
set label "5" at -1.317,1.159,-0.522 center
set label "6" at -0.440,1.774,0.096 center
set label "7" at 0.814,1.568,0.330 center
set label "8" at 0.447,1.442,0.975 center
set label "9" at 1.443,0.619,0.941 center
set label "10" at 1.551,-0.601,0.764 center
set label "11" at 1.079,-1.433,-0.105 center
set arrow from 0.583,-1.593,0.391 to -0.061,-1.761,-0.345
set arrow from 0.843,-1.411,0.574 to 1.486,-0.675,0.747
set arrow from 0.810,-1.525,0.368 to 1.031,-1.450,-0.020
set arrow from -0.285,-1.680,-0.490 to -1.031,-1.222,-0.825
set arrow from 0.061,-1.724,-0.370 to 0.986,-1.459,-0.130
set arrow from -1.204,-1.003,-0.812 to -1.664,-0.157,-0.571
set arrow from -1.147,-0.983,-0.912 to -1.326,-0.041,-1.166
set arrow from -1.613,-0.038,-0.719 to -1.392,0.037,-1.106
set arrow from -1.649,0.119,-0.543 to -1.348,1.064,-0.524
set arrow from -1.340,0.225,-1.088 to -1.319,1.073,-0.574
set arrow from -1.175,1.258,-0.422 to -0.511,1.724,0.046
set arrow from -0.246,1.742,0.133 to 0.717,1.584,0.312
set arrow from -0.303,1.723,0.232 to 0.379,1.467,0.907
set arrow from 0.717,1.534,0.501 to 0.496,1.458,0.889
set arrow from 0.911,1.421,0.425 to 1.394,0.692,0.894
set arrow from 0.602,1.314,0.970 to 1.366,0.682,0.944
set arrow from 1.461,0.421,0.912 to 1.542,-0.502,0.778
set arrow from 1.478,-0.730,0.630 to 1.116,-1.368,-0.038
unset tics
set title "[-2,2,2,-2]^3"
set xrange [-1.774:1.774]
set yrange [-1.774:1.774]
set zrange [-1.774:1.774]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.009,0.017,0.050 center
set label "1" at -0.666,-0.408,-0.678 center
set label "2" at 0.389,-0.143,-0.947 center
set label "3" at 0.475,-0.413,-1.995 center
set label "4" at -0.329,-1.270,-2.537 center
set label "5" at -0.571,-0.521,-2.749 center
set label "6" at -1.087,-0.804,-1.596 center
set label "7" at 0.542,-0.028,2.095 center
set label "8" at 0.865,1.049,2.714 center
set label "9" at 0.093,0.856,2.911 center
set label "10" at 0.107,1.318,1.713 center
set label "11" at 0.174,0.346,1.020 center
set arrow from -0.116,-0.062,-0.085 to -0.604,-0.368,-0.610
set arrow from 0.079,-0.013,-0.135 to 0.354,-0.128,-0.855
set arrow from 0.040,0.080,0.237 to 0.158,0.314,0.927
set arrow from -0.478,-0.360,-0.726 to 0.295,-0.167,-0.923
set arrow from -0.744,-0.481,-0.847 to -1.048,-0.768,-1.512
set arrow from 0.405,-0.193,-1.140 to 0.467,-0.388,-1.899
set arrow from 0.351,-0.545,-2.079 to -0.267,-1.204,-2.495
set arrow from 0.314,-0.429,-2.112 to -0.490,-0.512,-2.691
set arrow from -0.388,-1.086,-2.589 to -0.541,-0.613,-2.723
set arrow from -0.446,-1.198,-2.391 to -1.029,-0.840,-1.669
set arrow from -0.651,-0.565,-2.571 to -1.047,-0.782,-1.685
set arrow from 0.592,0.140,2.191 to 0.840,0.966,2.665
set arrow from 0.472,0.110,2.222 to 0.128,0.787,2.847
set arrow from 0.480,0.035,1.915 to 0.205,0.314,1.110
set arrow from 0.677,1.002,2.762 to 0.187,0.879,2.887
set arrow from 0.747,1.091,2.558 to 0.166,1.297,1.791
set arrow from 0.095,0.928,2.724 to 0.106,1.282,1.806
set arrow from 0.118,1.155,1.597 to 0.168,0.427,1.078
unset tics
set title ""
set xrange [-2.911:2.911]
set yrange [-2.911:2.911]
set zrange [-2.911:2.911]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.072,-0.157,-0.037 center
set label "1" at -1.143,-0.659,0.261 center
set label "2" at -1.582,-1.407,-0.531 center
set label "3" at -1.132,-1.828,0.376 center
set label "4" at -0.062,-2.160,-0.309 center
set label "5" at -0.512,-1.739,-1.215 center
set label "6" at 0.325,-1.115,-0.679 center
set label "7" at 1.048,1.360,0.978 center
set label "8" at 1.479,2.405,0.382 center
set label "9" at 0.831,2.606,0.797 center
set label "10" at 0.459,1.911,-0.209 center
set label "11" at 0.361,0.784,0.185 center
set arrow from -0.248,-0.239,0.012 to -1.055,-0.618,0.237
set arrow from -0.007,-0.314,-0.142 to 0.293,-1.036,-0.626
set arrow from 0.010,0.021,0.005 to 0.320,0.695,0.164
set arrow from -1.218,-0.787,0.127 to -1.544,-1.344,-0.463
set arrow from -1.141,-0.858,0.281 to -1.133,-1.729,0.366
set arrow from -1.500,-1.484,-0.365 to -1.173,-1.790,0.293
set arrow from -1.419,-1.458,-0.635 to -0.594,-1.714,-1.163
set arrow from -0.969,-1.879,0.272 to -0.144,-2.135,-0.257
set arrow from -0.144,-2.083,-0.474 to -0.471,-1.777,-1.133
set arrow from 0.004,-1.982,-0.372 to 0.292,-1.204,-0.647
set arrow from -0.370,-1.633,-1.124 to 0.254,-1.168,-0.725
set arrow from 1.115,1.523,0.885 to 1.445,2.323,0.429
set arrow from 1.014,1.555,0.950 to 0.848,2.508,0.811
set arrow from 0.933,1.263,0.846 to 0.419,0.832,0.251
set arrow from 1.316,2.456,0.487 to 0.912,2.581,0.745
set arrow from 1.319,2.328,0.290 to 0.539,1.949,-0.163
set arrow from 0.772,2.497,0.640 to 0.488,1.965,-0.130
set arrow from 0.443,1.722,-0.143 to 0.370,0.878,0.152
unset tics
set title ""
set xrange [-2.606:2.606]
set yrange [-2.606:2.606]
set zrange [-2.606:2.606]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.033,-0.022,-0.063 center
set label "1" at -1.151,0.049,-0.527 center
set label "2" at -1.008,-0.701,-1.683 center
set label "3" at -0.041,-1.025,-0.744 center
set label "4" at -1.038,-1.796,-0.451 center
set label "5" at -1.910,-1.696,-1.372 center
set label "6" at -1.837,-1.023,-0.295 center
set label "7" at 1.454,1.439,0.317 center
set label "8" at 1.620,1.973,1.462 center
set label "9" at 2.203,1.408,1.348 center
set label "10" at 1.095,0.819,1.543 center
set label "11" at 0.648,0.575,0.466 center
set arrow from -0.218,-0.010,-0.140 to -1.059,0.044,-0.488
set arrow from -0.035,-0.187,-0.176 to -0.041,-0.942,-0.688
set arrow from 0.096,0.092,0.038 to 0.583,0.518,0.416
set arrow from -1.131,-0.059,-0.694 to -1.018,-0.647,-1.600
set arrow from -1.257,-0.116,-0.491 to -1.784,-0.940,-0.313
set arrow from -0.869,-0.748,-1.548 to -0.111,-1.001,-0.812
set arrow from -1.139,-0.845,-1.638 to -1.845,-1.624,-1.395
set arrow from -0.195,-1.144,-0.699 to -0.961,-1.737,-0.474
set arrow from -1.175,-1.781,-0.596 to -1.842,-1.704,-1.300
set arrow from -1.180,-1.659,-0.423 to -1.766,-1.092,-0.309
set arrow from -1.899,-1.590,-1.203 to -1.843,-1.076,-0.379
set arrow from 1.480,1.523,0.496 to 1.607,1.931,1.372
set arrow from 1.572,1.434,0.479 to 2.144,1.411,1.267
set arrow from 1.319,1.294,0.342 to 0.715,0.648,0.454
set arrow from 1.762,1.835,1.434 to 2.131,1.477,1.362
set arrow from 1.537,1.791,1.475 to 1.136,0.910,1.536
set arrow from 2.028,1.316,1.378 to 1.182,0.866,1.527
set arrow from 1.020,0.778,1.362 to 0.685,0.596,0.557
unset tics
set title ""
set xrange [-2.203:2.203]
set yrange [-2.203:2.203]
set zrange [-2.203:2.203]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.097,0.139,0.017 center
set label "1" at -0.918,0.480,0.865 center
set label "2" at -1.813,1.173,0.224 center
set label "3" at -0.482,2.109,0.178 center
set label "4" at -0.826,1.776,0.936 center
set label "5" at -1.469,1.506,-0.535 center
set label "6" at -0.224,1.153,-0.665 center
set label "7" at 0.537,-1.820,-0.556 center
set label "8" at 1.765,-2.151,-0.623 center
set label "9" at 1.455,-2.452,0.060 center
set label "10" at 1.568,-1.190,0.188 center
set label "11" at 0.506,-0.723,-0.088 center
set arrow from -0.231,0.195,0.155 to -0.851,0.453,0.796
set arrow from -0.118,0.304,-0.094 to -0.214,1.070,-0.610
set arrow from 0.017,-0.024,-0.003 to 0.448,-0.641,-0.078
set arrow from -1.056,0.587,0.767 to -1.744,1.119,0.273
set arrow from -0.904,0.680,0.876 to -0.833,1.676,0.931
set arrow from -1.649,1.288,0.218 to -0.564,2.051,0.181
set arrow from -1.736,1.247,0.055 to -1.508,1.469,-0.450
set arrow from -0.559,2.035,0.347 to -0.788,1.813,0.852
set arrow from -0.443,1.962,0.048 to -0.244,1.226,-0.601
set arrow from -0.905,1.743,0.755 to -1.430,1.522,-0.444
set arrow from -1.278,1.452,-0.555 to -0.320,1.180,-0.655
set arrow from 0.730,-1.872,-0.567 to 1.668,-2.125,-0.618
set arrow from 0.681,-1.919,-0.459 to 1.383,-2.402,0.012
set arrow from 0.532,-1.636,-0.478 to 0.508,-0.815,-0.128
set arrow from 1.688,-2.226,-0.454 to 1.493,-2.415,-0.024
set arrow from 1.734,-2.000,-0.496 to 1.584,-1.265,0.124
set arrow from 1.473,-2.254,0.080 to 1.559,-1.289,0.178
set arrow from 1.390,-1.111,0.142 to 0.595,-0.762,-0.065
unset tics
set title ""
set xrange [-2.109:2.109]
set yrange [-2.109:2.109]
set zrange [-2.109:2.109]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow


==> anc/plt/Y14.plt <==
set label "0" at 0.993,1.501,0.099 center
set label "1" at -0.435,1.742,-0.158 center
set label "2" at -0.757,0.971,0.980 center
set label "3" at 0.647,0.734,1.233 center
set label "4" at 0.787,-0.563,1.234 center
set label "5" at -0.431,-1.042,1.416 center
set label "6" at -1.295,-0.212,0.859 center
set label "7" at -1.182,-0.931,-0.442 center
set label "8" at -0.315,-1.780,0.080 center
set label "9" at 0.899,-1.283,-0.067 center
set label "10" at 0.856,-0.599,-1.177 center
set label "11" at -0.548,-0.362,-1.430 center
set label "12" at -0.323,1.032,-1.442 center
set label "13" at 1.104,0.791,-1.185 center
set arrow from 0.799,1.534,0.064 to -0.338,1.726,-0.141
set arrow from 0.944,1.392,0.260 to 0.671,0.788,1.152
set arrow from 1.008,1.404,-0.075 to 1.097,0.839,-1.097
set arrow from -0.480,1.633,0.003 to -0.734,1.026,0.899
set arrow from -0.419,1.646,-0.333 to -0.331,1.080,-1.355
set arrow from -0.563,0.938,1.015 to 0.550,0.750,1.215
set arrow from -0.840,0.790,0.961 to -1.253,-0.121,0.869
set arrow from 0.668,0.535,1.233 to 0.776,-0.464,1.234
set arrow from 0.602,-0.636,1.262 to -0.339,-1.005,1.402
set arrow from 0.802,-0.660,1.060 to 0.892,-1.235,0.020
set arrow from -0.562,-0.916,1.331 to -1.229,-0.275,0.901
set arrow from -0.416,-1.138,1.241 to -0.323,-1.732,0.167
set arrow from -1.279,-0.308,0.685 to -1.189,-0.883,-0.355
set arrow from -1.050,-1.060,-0.363 to -0.381,-1.716,0.041
set arrow from -1.085,-0.844,-0.593 to -0.597,-0.405,-1.354
set arrow from -0.131,-1.705,0.058 to 0.807,-1.321,-0.056
set arrow from 0.893,-1.178,-0.237 to 0.859,-0.651,-1.092
set arrow from 0.661,-0.566,-1.212 to -0.451,-0.378,-1.412
set arrow from 0.891,-0.402,-1.178 to 1.087,0.693,-1.184
set arrow from -0.516,-0.164,-1.432 to -0.339,0.933,-1.441
set arrow from -0.129,0.999,-1.407 to 1.007,0.807,-1.202
unset tics
set title "[3,-3,4,-3,5,3,-4;-]"
set xrange [-1.742:1.742]
set yrange [-1.742:1.742]
set zrange [-1.742:1.742]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.075,0.865,-1.163 center
set label "1" at -0.145,1.530,-0.290 center
set label "2" at -0.236,1.103,1.056 center
set label "3" at 0.848,-0.157,1.555 center
set label "4" at 1.053,-1.069,0.409 center
set label "5" at -0.122,-1.570,-0.070 center
set label "6" at -0.490,-1.073,-1.370 center
set label "7" at -1.608,-0.316,-0.756 center
set label "8" at -1.212,-0.836,0.526 center
set label "9" at -0.668,0.147,1.386 center
set label "10" at 1.060,0.313,1.393 center
set label "11" at 1.554,0.043,0.026 center
set label "12" at 0.970,0.851,-0.905 center
set label "13" at 0.071,0.170,-1.798 center
set arrow from -0.946,0.957,-1.042 to -0.210,1.483,-0.350
set arrow from -1.154,0.691,-1.103 to -1.569,-0.229,-0.786
set arrow from -0.921,0.771,-1.249 to -0.006,0.217,-1.755
set arrow from -0.158,1.469,-0.100 to -0.230,1.133,0.961
set arrow from 0.010,1.436,-0.375 to 0.893,0.898,-0.862
set arrow from -0.112,0.957,1.114 to 0.785,-0.085,1.527
set arrow from -0.315,0.929,1.116 to -0.628,0.234,1.356
set arrow from 0.876,-0.281,1.400 to 1.039,-1.007,0.487
set arrow from 0.926,0.017,1.495 to 1.021,0.226,1.423
set arrow from 0.881,-1.142,0.339 to -0.036,-1.533,-0.035
set arrow from 1.132,-0.895,0.349 to 1.515,-0.044,0.056
set arrow from -0.173,-1.501,-0.251 to -0.464,-1.108,-1.279
set arrow from -0.273,-1.468,0.012 to -1.137,-0.887,0.484
set arrow from -0.641,-0.971,-1.287 to -1.533,-0.367,-0.797
set arrow from -0.411,-0.899,-1.430 to 0.032,0.083,-1.768
set arrow from -1.553,-0.388,-0.578 to -1.240,-0.800,0.437
set arrow from -1.135,-0.697,0.647 to -0.706,0.077,1.325
set arrow from -0.469,0.166,1.386 to 0.960,0.303,1.393
set arrow from 1.127,0.276,1.208 to 1.521,0.061,0.119
set arrow from 1.469,0.161,-0.110 to 1.013,0.792,-0.836
set arrow from 0.845,0.756,-1.029 to 0.133,0.217,-1.736
unset tics
set title "[3,7,7,-3,7,7,7]^2"
set xrange [-1.555:1.555]
set yrange [-1.555:1.555]
set zrange [-1.555:1.555]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.920,0.877,-1.205 center
set label "1" at 0.693,1.495,0.146 center
set label "2" at -0.588,1.529,-0.128 center
set label "3" at -0.867,0.658,0.779 center
set label "4" at -1.308,-0.481,0.872 center
set label "5" at -1.013,-1.245,-0.399 center
set label "6" at 0.177,-1.620,0.306 center
set label "7" at -0.149,-0.794,1.453 center
set label "8" at 0.639,0.572,1.317 center
set label "9" at 0.768,0.034,0.998 center
set label "10" at 0.984,-0.937,-0.050 center
set label "11" at 0.805,-0.449,-1.202 center
set label "12" at -0.565,-0.535,-1.461 center
set label "13" at -0.494,0.896,-1.426 center
set arrow from 0.889,0.959,-1.026 to 0.708,1.454,0.056
set arrow from 0.902,0.678,-1.205 to 0.814,-0.349,-1.203
set arrow from 0.722,0.880,-1.236 to -0.395,0.894,-1.410
set arrow from 0.497,1.500,0.104 to -0.491,1.527,-0.107
set arrow from 0.685,1.371,0.303 to 0.643,0.634,1.239
set arrow from -0.632,1.394,0.013 to -0.846,0.726,0.709
set arrow from -0.575,1.442,-0.307 to -0.500,0.940,-1.336
set arrow from -0.939,0.472,0.794 to -1.272,-0.388,0.865
set arrow from -0.682,0.588,0.804 to 0.675,0.070,0.986
set arrow from -1.269,-0.582,0.704 to -1.033,-1.195,-0.315
set arrow from -1.134,-0.528,0.959 to -0.236,-0.771,1.409
set arrow from -0.847,-1.298,-0.301 to 0.094,-1.594,0.257
set arrow from -0.947,-1.140,-0.556 to -0.598,-0.587,-1.382
set arrow from 0.132,-1.507,0.464 to -0.127,-0.851,1.374
set arrow from 0.321,-1.498,0.242 to 0.911,-0.998,-0.018
set arrow from -0.050,-0.622,1.436 to 0.590,0.486,1.326
set arrow from 0.680,0.403,1.217 to 0.747,0.119,1.048
set arrow from 0.797,-0.100,0.853 to 0.969,-0.870,0.022
set arrow from 0.955,-0.860,-0.233 to 0.820,-0.488,-1.111
set arrow from 0.609,-0.461,-1.239 to -0.467,-0.529,-1.442
set arrow from -0.555,-0.335,-1.456 to -0.499,0.796,-1.428
unset tics
set title "[7,3,-4,7,-3,-6,3,7,3,-3,7,-3,4,6]"
set xrange [-1.529:1.529]
set yrange [-1.529:1.529]
set zrange [-1.529:1.529]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.307,0.509,-1.682 center
set label "1" at -0.658,0.969,-0.974 center
set label "2" at -1.340,-0.206,-0.312 center
set label "3" at -0.304,-1.352,0.148 center
set label "4" at -0.272,-1.227,-0.499 center
set label "5" at 0.727,-0.676,-1.164 center
set label "6" at 1.497,-0.345,-0.247 center
set label "7" at 0.865,-0.863,0.737 center
set label "8" at 0.135,-0.095,1.662 center
set label "9" at -1.296,-0.473,0.988 center
set label "10" at -1.080,0.175,0.913 center
set label "11" at -0.042,1.032,1.123 center
set label "12" at 0.162,1.541,-0.016 center
set label "13" at 1.298,1.011,-0.677 center
set arrow from 0.156,0.581,-1.571 to -0.583,0.933,-1.029
set arrow from 0.368,0.335,-1.606 to 0.696,-0.589,-1.202
set arrow from 0.439,0.576,-1.548 to 1.232,0.978,-0.744
set arrow from -0.748,0.813,-0.886 to -1.295,-0.128,-0.356
set arrow from -0.539,1.051,-0.836 to 0.103,1.500,-0.085
set arrow from -1.211,-0.348,-0.255 to -0.368,-1.281,0.119
set arrow from -1.333,-0.246,-0.116 to -1.299,-0.453,0.890
set arrow from -0.294,-1.314,-0.048 to -0.277,-1.246,-0.401
set arrow from -0.136,-1.282,0.232 to 0.781,-0.898,0.695
set arrow from -0.121,-1.144,-0.599 to 0.651,-0.718,-1.113
set arrow from -0.348,-1.097,-0.367 to -1.042,0.109,0.847
set arrow from 0.851,-0.623,-1.016 to 1.435,-0.371,-0.320
set arrow from 1.398,-0.426,-0.093 to 0.914,-0.822,0.660
set arrow from 1.470,-0.156,-0.307 to 1.312,0.917,-0.647
set arrow from 0.761,-0.754,0.868 to 0.187,-0.150,1.596
set arrow from -0.040,-0.141,1.579 to -1.208,-0.450,1.029
set arrow from 0.107,0.084,1.577 to -0.028,0.943,1.166
set arrow from -1.233,-0.285,0.966 to -1.111,0.080,0.923
set arrow from -0.927,0.300,0.943 to -0.118,0.969,1.108
set arrow from -0.010,1.112,0.943 to 0.146,1.501,0.074
set arrow from 0.323,1.466,-0.109 to 1.218,1.049,-0.631
unset tics
set title "[-3,7,4,6,-5,7,-4,3,7,-6,-3,3,7,5]"
set xrange [-1.662:1.662]
set yrange [-1.662:1.662]
set zrange [-1.662:1.662]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.575,0.927,0.288 center
set label "1" at -0.294,1.599,-0.207 center
set label "2" at -0.650,0.801,-1.205 center
set label "3" at 0.205,0.022,-1.104 center
set label "4" at 1.044,-0.759,-0.921 center
set label "5" at 0.360,-1.592,-0.149 center
set label "6" at 1.373,-0.948,0.798 center
set label "7" at 1.832,0.131,-0.219 center
set label "8" at 0.986,1.249,0.391 center
set label "9" at 0.909,0.262,1.273 center
set label "10" at -0.205,-0.022,1.104 center
set label "11" at -1.303,-0.304,0.852 center
set label "12" at -1.052,-1.256,-0.036 center
set label "13" at -1.631,-0.110,-0.866 center
set arrow from -1.407,1.015,0.223 to -0.378,1.555,-0.175
set arrow from -1.535,0.749,0.370 to -1.323,-0.214,0.811
set arrow from -1.582,0.793,0.139 to -1.627,-0.043,-0.792
set arrow from -0.348,1.478,-0.358 to -0.623,0.861,-1.129
set arrow from -0.118,1.551,-0.125 to 0.898,1.273,0.350
set arrow from -0.503,0.667,-1.187 to 0.131,0.089,-1.113
set arrow from -0.792,0.669,-1.156 to -1.560,-0.044,-0.891
set arrow from 0.349,-0.113,-1.073 to 0.972,-0.692,-0.937
set arrow from 0.168,0.018,-0.908 to -0.187,-0.020,1.006
set arrow from 0.941,-0.885,-0.805 to 0.412,-1.529,-0.207
set arrow from 1.158,-0.630,-0.819 to 1.775,0.067,-0.270
set arrow from 0.493,-1.508,-0.025 to 1.307,-0.990,0.736
set arrow from 0.166,-1.546,-0.133 to -0.955,-1.279,-0.043
set arrow from 1.432,-0.809,0.667 to 1.802,0.062,-0.154
set arrow from 1.306,-0.773,0.867 to 0.942,0.174,1.239
set arrow from 1.721,0.278,-0.140 to 1.042,1.176,0.352
set arrow from 0.975,1.100,0.525 to 0.915,0.336,1.207
set arrow from 0.717,0.213,1.244 to -0.109,0.003,1.119
set arrow from -0.394,-0.070,1.061 to -1.208,-0.279,0.874
set arrow from -1.265,-0.447,0.718 to -1.071,-1.184,0.031
set arrow from -1.128,-1.106,-0.144 to -1.593,-0.185,-0.812
unset tics
set title "[7,3,-3,7,-3,7,3]^2"
set xrange [-1.832:1.832]
set yrange [-1.832:1.832]
set zrange [-1.832:1.832]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.150,0.879,-1.663 center
set label "1" at -0.251,-0.490,-1.409 center
set label "2" at -0.467,-1.333,-0.564 center
set label "3" at -1.401,-0.770,0.424 center
set label "4" at -1.205,0.620,0.294 center
set label "5" at -0.441,1.394,-0.335 center
set label "6" at 1.183,0.928,0.109 center
set label "7" at 1.176,-0.171,0.933 center
set label "8" at 0.497,-1.471,0.484 center
set label "9" at -0.528,-1.151,1.397 center
set label "10" at 0.244,-0.137,1.609 center
set label "11" at -0.498,0.688,0.869 center
set label "12" at 0.657,-0.007,-1.109 center
set label "13" at 1.184,1.020,-1.039 center
set arrow from -0.165,0.683,-1.627 to -0.244,-0.391,-1.427
set arrow from -0.190,0.950,-1.481 to -0.421,1.359,-0.426
set arrow from 0.030,0.898,-1.579 to 1.094,1.011,-1.081
set arrow from -0.287,-0.629,-1.270 to -0.449,-1.263,-0.634
set arrow from -0.082,-0.400,-1.353 to 0.572,-0.052,-1.137
set arrow from -0.594,-1.256,-0.430 to -1.337,-0.808,0.357
set arrow from -0.332,-1.352,-0.417 to 0.429,-1.462,0.410
set arrow from -1.373,-0.573,0.405 to -1.219,0.521,0.303
set arrow from -1.273,-0.826,0.567 to -0.592,-1.123,1.326
set arrow from -1.084,0.743,0.194 to -0.502,1.333,-0.285
set arrow from -1.051,0.635,0.420 to -0.576,0.681,0.806
set arrow from -0.255,1.341,-0.284 to 1.090,0.955,0.084
set arrow from 1.182,0.768,0.229 to 1.177,-0.091,0.873
set arrow from 1.183,0.944,-0.090 to 1.184,1.012,-0.939
set arrow from 1.088,-0.341,0.875 to 0.541,-1.386,0.513
set arrow from 1.014,-0.165,1.051 to 0.325,-0.140,1.550
set arrow from 0.351,-1.426,0.613 to -0.455,-1.174,1.333
set arrow from -0.408,-0.994,1.430 to 0.185,-0.215,1.593
set arrow from 0.133,-0.013,1.498 to -0.443,0.626,0.924
set arrow from -0.402,0.630,0.704 to 0.609,0.022,-1.026
set arrow from 0.748,0.170,-1.097 to 1.138,0.931,-1.045
unset tics
set title "[6,6,-3,7,5,7,-6,-6,3,-5,7,-3,7,3]"
set xrange [-1.609:1.609]
set yrange [-1.609:1.609]
set zrange [-1.609:1.609]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.252,0.271,-0.844 center
set label "1" at 0.526,-0.865,-1.328 center
set label "2" at 0.436,-1.276,-0.624 center
set label "3" at 0.780,-0.977,0.661 center
set label "4" at -0.241,-0.662,1.375 center
set label "5" at -0.227,0.758,1.478 center
set label "6" at -1.231,0.790,0.527 center
set label "7" at -1.341,-0.534,0.521 center
set label "8" at -1.119,-0.907,-0.844 center
set label "9" at -0.921,-0.174,-1.153 center
set label "10" at -0.756,1.049,-0.572 center
set label "11" at 0.483,1.383,-0.491 center
set label "12" at 0.865,1.150,0.861 center
set label "13" at 1.493,-0.006,0.433 center
set arrow from 1.151,0.112,-0.912 to 0.577,-0.785,-1.294
set arrow from 1.142,0.430,-0.794 to 0.538,1.304,-0.516
set arrow from 1.288,0.229,-0.652 to 1.475,0.014,0.337
set arrow from 0.504,-0.965,-1.156 to 0.447,-1.226,-0.710
set arrow from 0.334,-0.870,-1.271 to -1.023,-0.905,-0.872
set arrow from 0.486,-1.232,-0.436 to 0.755,-0.999,0.567
set arrow from 0.287,-1.156,-0.682 to -0.847,-0.234,-1.124
set arrow from 0.621,-0.928,0.772 to -0.162,-0.686,1.320
set arrow from 0.897,-0.819,0.624 to 1.435,-0.086,0.452
set arrow from -0.239,-0.462,1.390 to -0.228,0.658,1.471
set arrow from -0.398,-0.644,1.253 to -1.262,-0.544,0.582
set arrow from -0.372,0.763,1.341 to -1.158,0.788,0.596
set arrow from -0.061,0.818,1.384 to 0.782,1.120,0.908
set arrow from -1.247,0.591,0.526 to -1.332,-0.435,0.521
set arrow from -1.153,0.832,0.348 to -0.795,1.028,-0.483
set arrow from -1.310,-0.586,0.330 to -1.134,-0.881,-0.749
set arrow from -1.071,-0.728,-0.919 to -0.945,-0.263,-1.115
set arrow from -0.897,0.006,-1.068 to -0.768,0.960,-0.615
set arrow from -0.563,1.101,-0.560 to 0.386,1.357,-0.497
set arrow from 0.536,1.350,-0.301 to 0.838,1.166,0.766
set arrow from 0.956,0.982,0.799 to 1.448,0.077,0.464
unset tics
set title "[4,-3,6,4,-4,6,4;-]"
set xrange [-1.493:1.493]
set yrange [-1.493:1.493]
set zrange [-1.493:1.493]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.245,-0.277,-0.891 center
set label "1" at 0.782,-1.330,-0.133 center
set label "2" at -0.857,-1.257,0.224 center
set label "3" at -0.716,-1.273,-0.442 center
set label "4" at 0.707,-1.189,0.661 center
set label "5" at 0.948,0.119,1.062 center
set label "6" at -0.189,0.899,1.228 center
set label "7" at -0.379,1.375,0.601 center
set label "8" at -1.422,0.060,0.581 center
set label "9" at -1.457,0.453,0.026 center
set label "10" at -0.884,-0.080,-1.105 center
set label "11" at 0.242,0.499,-1.456 center
set label "12" at 0.526,1.397,-0.437 center
set label "13" at 1.455,0.603,0.080 center
set arrow from 1.177,-0.430,-0.781 to 0.816,-1.253,-0.188
set arrow from 1.100,-0.165,-0.972 to 0.314,0.443,-1.415
set arrow from 1.276,-0.145,-0.745 to 1.439,0.537,0.007
set arrow from 0.587,-1.321,-0.090 to -0.759,-1.261,0.203
set arrow from 0.764,-1.295,0.064 to 0.717,-1.207,0.563
set arrow from -0.815,-1.262,0.029 to -0.737,-1.271,-0.344
set arrow from -0.933,-1.078,0.273 to -1.384,-0.029,0.557
set arrow from -0.558,-1.264,-0.319 to 0.628,-1.194,0.600
set arrow from -0.741,-1.100,-0.538 to -0.872,-0.167,-1.057
set arrow from 0.742,-1.001,0.719 to 0.931,0.025,1.033
set arrow from 0.785,0.231,1.086 to -0.108,0.843,1.216
set arrow from 1.032,0.199,0.899 to 1.413,0.563,0.162
set arrow from -0.236,1.017,1.073 to -0.356,1.317,0.678
set arrow from -0.330,0.850,1.094 to -1.387,0.478,0.093
set arrow from -0.504,1.219,0.599 to -1.360,0.138,0.582
set arrow from -0.248,1.379,0.450 to 0.460,1.396,-0.362
set arrow from -1.432,0.175,0.418 to -1.452,0.395,0.108
set arrow from -1.374,0.375,-0.138 to -0.926,-0.041,-1.023
set arrow from -0.713,0.008,-1.159 to 0.156,0.455,-1.429
set arrow from 0.283,0.628,-1.309 to 0.505,1.333,-0.510
set arrow from 0.666,1.278,-0.359 to 1.385,0.663,0.041
unset tics
set title "[-3,3,6,7,-3,-6,3,5,-6,-3,7,3,-5,6]"
set xrange [-1.455:1.455]
set yrange [-1.455:1.455]
set zrange [-1.455:1.455]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.025,1.445,0.442 center
set label "1" at 0.282,0.504,1.388 center
set label "2" at 1.161,-0.957,0.870 center
set label "3" at 0.966,-0.980,-0.612 center
set label "4" at -0.367,-1.093,-0.994 center
set label "5" at -0.886,-0.469,-1.108 center
set label "6" at -0.628,0.904,-1.243 center
set label "7" at 0.706,1.196,-0.639 center
set label "8" at 1.432,0.107,-0.491 center
set label "9" at 1.427,-0.437,0.894 center
set label "10" at -0.176,-0.352,1.442 center
set label "11" at -1.252,-0.630,0.536 center
set label "12" at -1.467,-0.306,-0.143 center
set label "13" at -1.221,1.068,-0.343 center
set arrow from 0.063,1.306,0.581 to 0.263,0.573,1.319
set arrow from 0.129,1.407,0.276 to 0.653,1.215,-0.556
set arrow from -0.139,1.395,0.339 to -1.139,1.093,-0.291
set arrow from 0.381,0.340,1.330 to 1.112,-0.875,0.899
set arrow from 0.188,0.328,1.399 to -0.129,-0.264,1.436
set arrow from 1.135,-0.960,0.672 to 0.979,-0.978,-0.513
set arrow from 1.252,-0.779,0.878 to 1.381,-0.526,0.890
set arrow from 0.774,-0.996,-0.667 to -0.271,-1.085,-0.967
set arrow from 1.044,-0.797,-0.591 to 1.393,0.016,-0.501
set arrow from -0.494,-0.941,-1.022 to -0.823,-0.545,-1.094
set arrow from -0.505,-0.995,-0.888 to -1.399,-0.355,-0.196
set arrow from -0.850,-0.273,-1.127 to -0.646,0.807,-1.234
set arrow from -0.930,-0.488,-0.913 to -1.231,-0.620,0.438
set arrow from -0.449,0.943,-1.162 to 0.616,1.176,-0.679
set arrow from -0.737,0.934,-1.078 to -1.166,1.053,-0.425
set arrow from 0.816,1.030,-0.616 to 1.377,0.190,-0.502
set arrow from 1.431,0.034,-0.305 to 1.427,-0.401,0.801
set arrow from 1.238,-0.427,0.959 to -0.082,-0.357,1.409
set arrow from -0.326,-0.391,1.315 to -1.177,-0.610,0.599
set arrow from -1.307,-0.547,0.362 to -1.440,-0.347,-0.056
set arrow from -1.432,-0.111,-0.171 to -1.238,0.971,-0.329
unset tics
set title "[-3,6,-3,6,6,3,6;-]"
set xrange [-1.445:1.445]
set yrange [-1.445:1.445]
set zrange [-1.445:1.445]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.076,-1.591,0.560 center
set label "1" at 0.953,-1.024,0.002 center
set label "2" at 1.478,0.383,0.081 center
set label "3" at 1.268,0.589,-0.911 center
set label "4" at 0.223,1.600,-0.743 center
set label "5" at 0.597,1.436,0.550 center
set label "6" at -0.663,1.107,0.853 center
set label "7" at -1.027,1.070,-0.459 center
set label "8" at -1.213,-0.236,-0.717 center
set label "9" at -0.052,-0.955,-1.034 center
set label "10" at 0.687,-0.618,-0.977 center
set label "11" at 0.136,-0.964,1.078 center
set label "12" at -0.918,0.002,1.221 center
set label "13" at -1.393,-0.798,0.498 center
set arrow from 0.083,-1.504,0.474 to 0.874,-1.068,0.045
set arrow from -0.025,-1.442,0.683 to 0.111,-1.039,1.016
set arrow from -0.247,-1.488,0.551 to -1.307,-0.849,0.502
set arrow from 1.023,-0.837,0.013 to 1.443,0.289,0.076
set arrow from 0.814,-1.015,-0.141 to 0.018,-0.960,-0.962
set arrow from 1.437,0.423,-0.110 to 1.288,0.569,-0.815
set arrow from 1.356,0.528,0.146 to 0.658,1.363,0.518
set arrow from 1.125,0.727,-0.888 to 0.294,1.531,-0.755
set arrow from 1.181,0.409,-0.921 to 0.730,-0.528,-0.972
set arrow from 0.278,1.575,-0.552 to 0.570,1.448,0.455
set arrow from 0.042,1.523,-0.702 to -0.937,1.109,-0.480
set arrow from 0.409,1.387,0.595 to -0.569,1.131,0.830
set arrow from -0.717,1.102,0.660 to -1.000,1.073,-0.363
set arrow from -0.706,0.922,0.914 to -0.897,0.095,1.190
set arrow from -1.055,0.876,-0.498 to -1.199,-0.139,-0.698
set arrow from -1.047,-0.339,-0.762 to -0.135,-0.904,-1.011
set arrow from -1.239,-0.319,-0.537 to -1.379,-0.756,0.408
set arrow from 0.130,-0.872,-1.020 to 0.596,-0.659,-0.984
set arrow from 0.636,-0.650,-0.787 to 0.162,-0.948,0.982
set arrow from -0.011,-0.830,1.098 to -0.845,-0.065,1.211
set arrow from -0.999,-0.134,1.098 to -1.353,-0.730,0.559
unset tics
set title "[-3,-6,3,7,3,-3,6,-3,5,6,7,3,-6,-5]"
set xrange [-1.600:1.600]
set yrange [-1.600:1.600]
set zrange [-1.600:1.600]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.302,-0.643,0.516 center
set label "1" at -1.601,0.407,-0.308 center
set label "2" at -0.223,1.266,-1.056 center
set label "3" at 0.558,1.294,0.126 center
set label "4" at 1.484,0.190,0.165 center
set label "5" at 1.524,-0.600,0.328 center
set label "6" at 0.440,-1.077,1.207 center
set label "7" at -0.183,-1.504,0.320 center
set label "8" at 0.709,-1.194,-0.561 center
set label "9" at 0.782,-0.628,-1.162 center
set label "10" at -0.071,0.476,-1.441 center
set label "11" at -1.105,0.947,-0.337 center
set label "12" at -0.400,1.112,0.790 center
set label "13" at -0.613,-0.047,1.415 center
set arrow from -1.346,-0.489,0.396 to -1.579,0.330,-0.248
set arrow from -1.145,-0.763,0.489 to -0.261,-1.443,0.333
set arrow from -1.194,-0.550,0.657 to -0.666,-0.094,1.344
set arrow from -1.447,0.503,-0.392 to -0.300,1.218,-1.015
set arrow from -1.466,0.554,-0.316 to -1.172,0.874,-0.333
set arrow from -0.113,1.270,-0.890 to 0.503,1.292,0.043
set arrow from -0.189,1.089,-1.143 to -0.088,0.565,-1.398
set arrow from 0.687,1.140,0.131 to 1.420,0.266,0.162
set arrow from 0.396,1.263,0.239 to -0.319,1.127,0.734
set arrow from 1.494,-0.006,0.205 to 1.519,-0.502,0.307
set arrow from 1.395,0.031,0.081 to 0.753,-1.115,-0.520
set arrow from 1.377,-0.665,0.447 to 0.514,-1.044,1.147
set arrow from 1.435,-0.603,0.149 to 0.826,-0.626,-1.073
set arrow from 0.333,-1.150,1.054 to -0.129,-1.467,0.396
set arrow from 0.299,-0.938,1.235 to -0.542,-0.116,1.401
set arrow from -0.045,-1.456,0.183 to 0.639,-1.218,-0.493
set arrow from 0.726,-1.058,-0.706 to 0.773,-0.696,-1.090
set arrow from 0.662,-0.473,-1.201 to -0.011,0.399,-1.421
set arrow from -0.201,0.536,-1.301 to -1.039,0.918,-0.407
set arrow from -1.000,0.972,-0.169 to -0.452,1.100,0.706
set arrow from -0.432,0.938,0.884 to -0.597,0.040,1.368
unset tics
set title "[-4,-6,4,4,7,7,-4,-4,5,6,4,7,7,-5]"
set xrange [-1.524:1.524]
set yrange [-1.524:1.524]
set zrange [-1.524:1.524]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.614,1.516,-0.208 center
set label "1" at 1.575,0.512,0.099 center
set label "2" at 1.283,-0.716,0.764 center
set label "3" at 0.548,-0.585,0.930 center
set label "4" at -0.649,-0.604,1.181 center
set label "5" at -1.347,0.513,0.974 center
set label "6" at -1.718,-0.242,-0.227 center
set label "7" at -0.903,-1.363,0.216 center
set label "8" at 0.453,-1.588,-0.154 center
set label "9" at 1.278,-0.643,-0.834 center
set label "10" at 0.751,-0.105,-0.965 center
set label "11" at 0.086,0.903,-1.166 center
set label "12" at -1.220,0.849,-0.904 center
set label "13" at -0.752,1.552,0.294 center
set arrow from 0.749,1.375,-0.165 to 1.507,0.583,0.077
set arrow from 0.529,1.419,-0.361 to 0.129,0.952,-1.089
set arrow from 0.426,1.521,-0.139 to -0.658,1.550,0.260
set arrow from 1.534,0.340,0.192 to 1.303,-0.630,0.717
set arrow from 1.535,0.360,-0.024 to 1.298,-0.567,-0.772
set arrow from 1.091,-0.682,0.807 to 0.644,-0.602,0.908
set arrow from 1.173,-0.831,0.643 to 0.508,-1.531,-0.094
set arrow from 0.353,-0.588,0.971 to -0.552,-0.603,1.160
set arrow from 0.569,-0.536,0.737 to 0.741,-0.129,-0.869
set arrow from -0.754,-0.437,1.150 to -1.294,0.430,0.990
set arrow from -0.690,-0.725,1.027 to -0.883,-1.302,0.293
set arrow from -1.397,0.410,0.811 to -1.693,-0.190,-0.145
set arrow from -1.260,0.664,0.876 to -0.795,1.477,0.344
set arrow from -1.606,-0.396,-0.166 to -0.959,-1.286,0.185
set arrow from -1.646,-0.084,-0.325 to -1.256,0.769,-0.855
set arrow from -0.712,-1.395,0.164 to 0.358,-1.572,-0.128
set arrow from 0.569,-1.456,-0.249 to 1.220,-0.709,-0.786
set arrow from 1.140,-0.502,-0.868 to 0.820,-0.175,-0.948
set arrow from 0.643,0.060,-0.998 to 0.141,0.821,-1.149
set arrow from -0.109,0.895,-1.126 to -1.122,0.853,-0.924
set arrow from -1.156,0.945,-0.741 to -0.783,1.504,0.213
unset tics
set title "[3,-6,6,-3,7,-6,6]^2"
set xrange [-1.575:1.575]
set yrange [-1.575:1.575]
set zrange [-1.575:1.575]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.017,-1.607,-0.090 center
set label "1" at 1.205,-0.879,-0.042 center
set label "2" at 1.059,-0.206,1.154 center
set label "3" at 0.586,1.336,0.655 center
set label "4" at -0.340,1.541,-0.272 center
set label "5" at -1.498,0.756,-0.356 center
set label "6" at -0.911,0.121,-1.584 center
set label "7" at 0.290,0.859,-1.330 center
set label "8" at 1.332,0.266,-0.618 center
set label "9" at 1.176,0.852,0.622 center
set label "10" at 0.398,-0.358,1.507 center
set label "11" at -0.627,-1.052,1.032 center
set label "12" at -1.633,-0.460,0.255 center
set label "13" at -1.054,-1.170,-0.934 center
set arrow from 0.188,-1.502,-0.083 to 1.120,-0.931,-0.045
set arrow from -0.074,-1.528,0.070 to -0.581,-1.091,0.952
set arrow from -0.132,-1.546,-0.208 to -0.980,-1.201,-0.875
set arrow from 1.184,-0.781,0.132 to 1.069,-0.255,1.068
set arrow from 1.225,-0.701,-0.131 to 1.322,0.177,-0.573
set arrow from 1.003,-0.023,1.095 to 0.614,1.245,0.685
set arrow from 0.886,-0.246,1.247 to 0.485,-0.338,1.461
set arrow from 0.446,1.367,0.515 to -0.270,1.526,-0.202
set arrow from 0.740,1.209,0.646 to 1.099,0.915,0.627
set arrow from -0.505,1.429,-0.284 to -1.415,0.812,-0.350
set arrow from -0.250,1.444,-0.422 to 0.246,0.907,-1.255
set arrow from -1.420,0.671,-0.520 to -0.950,0.164,-1.502
set arrow from -1.518,0.578,-0.267 to -1.623,-0.371,0.211
set arrow from -0.744,0.224,-1.549 to 0.206,0.807,-1.347
set arrow from -0.931,-0.056,-1.495 to -1.045,-1.081,-0.979
set arrow from 0.440,0.774,-1.228 to 1.257,0.309,-0.669
set arrow from 1.309,0.351,-0.438 to 1.187,0.809,0.532
set arrow from 1.084,0.709,0.727 to 0.445,-0.286,1.454
set arrow from 0.244,-0.462,1.435 to -0.550,-1.000,1.068
set arrow from -0.771,-0.967,0.921 to -1.561,-0.502,0.311
set arrow from -1.556,-0.555,0.097 to -1.093,-1.123,-0.855
unset tics
set title "[3,-3,5,-3,4,4,5;-]"
set xrange [-1.541:1.541]
set yrange [-1.541:1.541]
set zrange [-1.541:1.541]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.798,0.132,-0.369 center
set label "1" at -0.998,-0.865,-0.932 center
set label "2" at -0.188,0.106,-1.598 center
set label "3" at 1.058,-0.189,-1.203 center
set label "4" at 1.630,0.529,-0.111 center
set label "5" at 0.748,1.186,0.796 center
set label "6" at 0.602,-0.049,1.500 center
set label "7" at 1.567,-0.664,0.699 center
set label "8" at 0.886,-1.310,-0.334 center
set label "9" at -0.324,-1.320,0.037 center
set label "10" at -0.494,-0.565,1.133 center
set label "11" at -1.282,0.397,0.901 center
set label "12" at -0.497,1.481,0.400 center
set label "13" at -0.911,1.130,-0.919 center
set arrow from -1.683,-0.011,-0.450 to -1.056,-0.793,-0.892
set arrow from -1.724,0.170,-0.188 to -1.319,0.378,0.810
set arrow from -1.675,0.270,-0.446 to -0.972,1.061,-0.881
set arrow from -0.885,-0.729,-1.026 to -0.244,0.038,-1.552
set arrow from -0.892,-0.936,-0.779 to -0.377,-1.284,-0.040
set arrow from -0.002,0.062,-1.539 to 0.965,-0.167,-1.232
set arrow from -0.289,0.250,-1.503 to -0.860,1.058,-0.966
set arrow from 1.138,-0.088,-1.050 to 1.590,0.479,-0.188
set arrow from 1.034,-0.346,-1.081 to 0.898,-1.232,-0.395
set arrow from 1.507,0.621,0.016 to 0.810,1.140,0.732
set arrow from 1.622,0.364,0.001 to 1.571,-0.581,0.643
set arrow from 0.728,1.013,0.895 to 0.612,0.037,1.450
set arrow from 0.562,1.230,0.737 to -0.404,1.459,0.430
set arrow from 0.740,-0.137,1.385 to 1.498,-0.620,0.757
set arrow from 0.429,-0.131,1.442 to -0.407,-0.524,1.162
set arrow from 1.470,-0.756,0.551 to 0.935,-1.264,-0.260
set arrow from 0.695,-1.312,-0.275 to -0.228,-1.319,0.007
set arrow from -0.349,-1.207,0.200 to -0.481,-0.621,1.052
set arrow from -0.618,-0.413,1.097 to -1.220,0.321,0.919
set arrow from -1.173,0.548,0.831 to -0.552,1.405,0.435
set arrow from -0.555,1.432,0.215 to -0.882,1.155,-0.826
unset tics
set title "[-3,5,3,7,4,-3,-5,6,-4,3,7,3,-3,-6]"
set xrange [-1.630:1.630]
set yrange [-1.630:1.630]
set zrange [-1.630:1.630]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.027,1.544,-0.264 center
set label "1" at 1.432,0.585,0.812 center
set label "2" at 0.114,0.704,1.334 center
set label "3" at -0.631,-0.465,1.441 center
set label "4" at -1.330,-0.920,0.132 center
set label "5" at -0.275,-1.052,-0.862 center
set label "6" at -0.129,0.165,-1.381 center
set label "7" at 1.062,0.486,-1.168 center
set label "8" at 1.454,-0.411,-0.147 center
set label "9" at 0.544,-1.436,-0.138 center
set label "10" at -0.448,-1.304,0.833 center
set label "11" at -1.591,-0.307,-0.227 center
set label "12" at -0.941,0.812,-0.622 center
set label "13" at -0.288,1.599,0.259 center
set arrow from 1.081,1.416,-0.120 to 1.405,0.649,0.740
set arrow from 1.032,1.392,-0.394 to 1.060,0.562,-1.104
set arrow from 0.842,1.552,-0.190 to -0.195,1.595,0.222
set arrow from 1.247,0.602,0.885 to 0.207,0.696,1.298
set arrow from 1.435,0.441,0.673 to 1.452,-0.339,-0.078
set arrow from 0.007,0.536,1.350 to -0.578,-0.381,1.433
set arrow from 0.059,0.827,1.187 to -0.260,1.538,0.333
set arrow from -0.721,-0.524,1.272 to -1.285,-0.891,0.216
set arrow from -0.597,-0.625,1.325 to -0.466,-1.224,0.890
set arrow from -1.185,-0.939,-0.005 to -0.348,-1.043,-0.794
set arrow from -1.399,-0.758,0.037 to -1.556,-0.388,-0.180
set arrow from -0.253,-0.869,-0.940 to -0.140,0.073,-1.342
set arrow from -0.134,-1.118,-0.737 to 0.474,-1.403,-0.201
set arrow from 0.061,0.216,-1.347 to 0.967,0.460,-1.185
set arrow from -0.256,0.265,-1.263 to -0.878,0.762,-0.681
set arrow from 1.118,0.359,-1.024 to 1.426,-0.347,-0.220
set arrow from 1.321,-0.560,-0.146 to 0.611,-1.361,-0.139
set arrow from 0.402,-1.417,0.001 to -0.377,-1.313,0.763
set arrow from -0.572,-1.196,0.718 to -1.529,-0.361,-0.170
set arrow from -1.495,-0.142,-0.285 to -0.989,0.730,-0.593
set arrow from -0.845,0.929,-0.492 to -0.336,1.541,0.194
unset tics
set title "[6,7,7,-4,7,7,-6,3,7,7,-3,7,7,4]"
set xrange [-1.599:1.599]
set yrange [-1.599:1.599]
set zrange [-1.599:1.599]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.016,0.203,1.282 center
set label "1" at -1.586,0.430,0.132 center
set label "2" at -0.698,1.237,-0.571 center
set label "3" at 0.412,1.490,0.091 center
set label "4" at 1.275,0.687,-0.495 center
set label "5" at 1.566,-0.448,0.252 center
set label "6" at 0.758,-1.181,-0.609 center
set label "7" at 0.705,-0.104,-1.487 center
set label "8" at -0.550,0.245,-1.535 center
set label "9" at -1.214,-0.632,-0.685 center
set label "10" at -0.412,-1.490,-0.091 center
set label "11" at -0.319,-0.989,1.123 center
set label "12" at 0.881,-0.326,1.355 center
set label "13" at 0.198,0.879,1.237 center
set arrow from -1.104,0.238,1.106 to -1.542,0.413,0.220
set arrow from -0.916,0.031,1.259 to -0.369,-0.904,1.135
set arrow from -0.842,0.300,1.276 to 0.110,0.830,1.240
set arrow from -1.458,0.546,0.030 to -0.762,1.179,-0.520
set arrow from -1.533,0.277,0.014 to -1.241,-0.555,-0.626
set arrow from -0.529,1.275,-0.470 to 0.327,1.471,0.040
set arrow from -0.676,1.094,-0.710 to -0.561,0.317,-1.465
set arrow from 0.543,1.368,0.002 to 1.209,0.748,-0.451
set arrow from 0.379,1.397,0.265 to 0.214,0.926,1.150
set arrow from 1.317,0.524,-0.388 to 1.545,-0.367,0.199
set arrow from 1.193,0.573,-0.638 to 0.746,-0.047,-1.415
set arrow from 1.450,-0.554,0.128 to 0.816,-1.129,-0.547
set arrow from 1.461,-0.429,0.422 to 0.933,-0.335,1.270
set arrow from 0.751,-1.026,-0.735 to 0.709,-0.182,-1.423
set arrow from 0.581,-1.228,-0.530 to -0.323,-1.467,-0.130
set arrow from 0.513,-0.051,-1.494 to -0.454,0.219,-1.531
set arrow from -0.646,0.119,-1.412 to -1.166,-0.569,-0.746
set arrow from -1.092,-0.762,-0.594 to -0.473,-1.425,-0.136
set arrow from -0.398,-1.414,0.094 to -0.326,-1.027,1.031
set arrow from -0.146,-0.894,1.157 to 0.795,-0.374,1.338
set arrow from 0.783,-0.153,1.338 to 0.247,0.792,1.245
unset tics
set title "[3,-4,7,-3,4,-6,6]^2"
set xrange [-1.566:1.566]
set yrange [-1.566:1.566]
set zrange [-1.566:1.566]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.472,-0.382,-1.421 center
set label "1" at 1.542,-0.224,-0.572 center
set label "2" at 0.915,-0.905,0.817 center
set label "3" at 0.204,0.114,1.411 center
set label "4" at -1.091,0.347,1.006 center
set label "5" at -1.604,0.150,0.397 center
set label "6" at -1.247,-0.533,-0.742 center
set label "7" at -0.736,0.372,-1.307 center
set label "8" at -0.940,1.325,-0.338 center
set label "9" at -0.497,1.398,0.349 center
set label "10" at 0.636,0.878,0.933 center
set label "11" at 1.509,0.146,0.160 center
set label "12" at 0.877,-1.399,0.163 center
set label "13" at -0.039,-1.287,-0.856 center
set arrow from 0.628,-0.359,-1.298 to 1.464,-0.235,-0.634
set arrow from 0.303,-0.277,-1.405 to -0.651,0.319,-1.315
set arrow from 0.386,-0.535,-1.325 to 0.004,-1.210,-0.903
set arrow from 1.466,-0.305,-0.406 to 0.952,-0.864,0.734
set arrow from 1.534,-0.134,-0.394 to 1.513,0.101,0.071
set arrow from 0.811,-0.757,0.904 to 0.256,0.040,1.368
set arrow from 0.906,-1.025,0.658 to 0.882,-1.339,0.243
set arrow from 0.016,0.148,1.352 to -0.997,0.330,1.036
set arrow from 0.290,0.267,1.316 to 0.593,0.801,0.981
set arrow from -1.216,0.299,0.858 to -1.542,0.174,0.471
set arrow from -1.073,0.464,0.845 to -0.949,1.266,-0.258
set arrow from -1.552,0.050,0.231 to -1.273,-0.483,-0.659
set arrow from -1.472,0.299,0.391 to -0.563,1.323,0.352
set arrow from -1.161,-0.380,-0.837 to -0.779,0.295,-1.260
set arrow from -1.078,-0.638,-0.758 to -0.123,-1.234,-0.848
set arrow from -0.766,0.510,-1.166 to -0.925,1.256,-0.409
set arrow from -0.832,1.343,-0.171 to -0.551,1.389,0.265
set arrow from -0.333,1.323,0.434 to 0.554,0.916,0.891
set arrow from 0.763,0.772,0.821 to 1.445,0.199,0.216
set arrow from 1.433,-0.039,0.160 to 0.915,-1.307,0.163
set arrow from 0.744,-1.383,0.015 to 0.028,-1.295,-0.781
unset tics
set title "[-4,7,4,4,7,7,-4]^2"
set xrange [-1.542:1.542]
set yrange [-1.542:1.542]
set zrange [-1.542:1.542]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.994,-1.088,-0.604 center
set label "1" at 1.318,-0.612,0.611 center
set label "2" at -0.118,-0.528,1.481 center
set label "3" at -0.599,0.713,1.292 center
set label "4" at -1.261,1.129,0.130 center
set label "5" at -1.417,0.412,-1.064 center
set label "6" at -0.846,-0.862,-1.194 center
set label "7" at -0.122,-1.572,-0.227 center
set label "8" at 0.018,-1.176,1.050 center
set label "9" at 1.183,0.036,1.041 center
set label "10" at 0.517,1.197,0.915 center
set label "11" at -0.008,1.672,-0.294 center
set label "12" at -0.067,0.997,-1.521 center
set label "13" at 0.407,-0.318,-1.617 center
set arrow from 1.042,-1.017,-0.423 to 1.294,-0.647,0.520
set arrow from 0.819,-1.164,-0.545 to -0.034,-1.534,-0.257
set arrow from 0.910,-0.978,-0.749 to 0.449,-0.373,-1.545
set arrow from 1.148,-0.602,0.714 to -0.032,-0.533,1.429
set arrow from 1.284,-0.448,0.720 to 1.200,-0.046,0.987
set arrow from -0.189,-0.343,1.453 to -0.563,0.621,1.307
set arrow from -0.083,-0.692,1.372 to 0.001,-1.094,1.105
set arrow from -0.693,0.772,1.127 to -1.214,1.099,0.213
set arrow from -0.423,0.789,1.233 to 0.430,1.159,0.945
set arrow from -1.284,1.027,-0.040 to -1.406,0.463,-0.979
set arrow from -1.086,1.205,0.071 to -0.096,1.634,-0.264
set arrow from -1.336,0.230,-1.083 to -0.887,-0.771,-1.185
set arrow from -1.242,0.488,-1.123 to -0.154,0.959,-1.491
set arrow from -0.743,-0.963,-1.056 to -0.174,-1.521,-0.296
set arrow from -0.671,-0.786,-1.253 to 0.320,-0.356,-1.588
set arrow from -0.101,-1.513,-0.037 to 0.007,-1.205,0.955
set arrow from 0.156,-1.032,1.049 to 1.114,-0.036,1.042
set arrow from 1.084,0.208,1.023 to 0.567,1.110,0.925
set arrow from 0.442,1.265,0.743 to 0.029,1.638,-0.207
set arrow from -0.016,1.576,-0.469 to -0.063,1.045,-1.433
set arrow from 0.001,0.810,-1.534 to 0.374,-0.225,-1.610
unset tics
set title "[7,7,7,-6,6,7,7]^2"
set xrange [-1.672:1.672]
set yrange [-1.672:1.672]
set zrange [-1.672:1.672]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.710,-1.477,-0.900 center
set label "1" at -0.208,-0.613,-1.517 center
set label "2" at 0.228,0.584,-1.240 center
set label "3" at -0.801,1.077,-0.643 center
set label "4" at -0.537,1.367,0.914 center
set label "5" at 0.480,0.319,1.531 center
set label "6" at 0.651,-0.912,1.008 center
set label "7" at -0.266,-1.584,0.242 center
set label "8" at -1.142,-0.860,-0.494 center
set label "9" at -1.584,0.345,-0.203 center
set label "10" at -1.035,1.012,0.920 center
set label "11" at 0.785,0.925,0.814 center
set label "12" at 1.220,0.504,-0.376 center
set label "13" at 1.500,-0.688,-0.056 center
set arrow from 0.579,-1.353,-0.988 to -0.143,-0.675,-1.473
set arrow from 0.580,-1.491,-0.748 to -0.201,-1.576,0.166
set arrow from 0.822,-1.364,-0.779 to 1.443,-0.744,-0.117
set arrow from -0.141,-0.430,-1.475 to 0.195,0.492,-1.261
set arrow from -0.341,-0.648,-1.372 to -1.076,-0.842,-0.567
set arrow from 0.068,0.661,-1.147 to -0.721,1.038,-0.689
set arrow from 0.379,0.572,-1.109 to 1.145,0.510,-0.441
set arrow from -0.768,1.113,-0.449 to -0.554,1.349,0.817
set arrow from -0.936,0.950,-0.567 to -1.517,0.408,-0.241
set arrow from -0.409,1.235,0.992 to 0.416,0.385,1.492
set arrow from -0.700,1.251,0.916 to -0.954,1.070,0.919
set arrow from 0.506,0.137,1.453 to 0.639,-0.820,1.047
set arrow from 0.542,0.442,1.385 to 0.754,0.863,0.887
set arrow from 0.518,-1.010,0.896 to -0.199,-1.535,0.297
set arrow from 0.774,-0.879,0.854 to 1.438,-0.704,0.021
set arrow from -0.395,-1.477,0.133 to -1.078,-0.913,-0.440
set arrow from -1.209,-0.677,-0.450 to -1.551,0.254,-0.225
set arrow from -1.507,0.439,-0.044 to -1.074,0.965,0.841
set arrow from -0.836,1.002,0.908 to 0.685,0.929,0.820
set arrow from 0.850,0.861,0.636 to 1.188,0.535,-0.287
set arrow from 1.265,0.315,-0.325 to 1.478,-0.593,-0.082
unset tics
set title "[6,6,7,7,7,-6,-6,-6,4,7,7,7,-4,6]"
set xrange [-1.531:1.531]
set yrange [-1.531:1.531]
set zrange [-1.531:1.531]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.514,-1.160,-1.009 center
set label "1" at 0.560,-1.541,-0.159 center
set label "2" at 1.494,-0.592,0.246 center
set label "3" at 1.461,0.192,0.076 center
set label "4" at 0.651,1.164,-0.630 center
set label "5" at -0.843,1.386,0.102 center
set label "6" at -1.573,0.305,-0.382 center
set label "7" at -1.265,-1.011,0.058 center
set label "8" at -0.155,-1.399,0.855 center
set label "9" at 0.667,-0.428,1.419 center
set label "10" at 0.600,0.362,1.298 center
set label "11" at -0.210,1.335,0.592 center
set label "12" at -0.016,1.222,-1.071 center
set label "13" at -0.858,0.164,-1.396 center
set arrow from -0.363,-1.213,-0.889 to 0.485,-1.514,-0.219
set arrow from -0.628,-1.137,-0.846 to -1.208,-1.022,-0.024
set arrow from -0.562,-0.974,-1.063 to -0.834,0.071,-1.369
set arrow from 0.695,-1.404,-0.101 to 1.427,-0.660,0.216
set arrow from 0.446,-1.518,0.003 to -0.097,-1.411,0.774
set arrow from 1.486,-0.396,0.203 to 1.465,0.094,0.098
set arrow from 1.387,-0.478,0.371 to 0.653,0.305,1.236
set arrow from 1.349,0.326,-0.021 to 0.707,1.097,-0.581
set arrow from 1.366,0.118,0.236 to 0.714,-0.391,1.339
set arrow from 0.473,1.191,-0.543 to -0.754,1.373,0.059
set arrow from 0.485,1.179,-0.740 to 0.068,1.215,-1.016
set arrow from -0.948,1.231,0.033 to -1.520,0.383,-0.347
set arrow from -0.685,1.373,0.225 to -0.289,1.341,0.531
set arrow from -1.530,0.120,-0.320 to -1.287,-0.919,0.027
set arrow from -1.458,0.283,-0.544 to -0.915,0.175,-1.315
set arrow from -1.109,-1.066,0.170 to -0.233,-1.372,0.799
set arrow from -0.036,-1.260,0.936 to 0.608,-0.498,1.379
set arrow from 0.650,-0.231,1.389 to 0.608,0.264,1.313
set arrow from 0.488,0.496,1.201 to -0.154,1.268,0.641
set arrow from -0.187,1.322,0.394 to -0.027,1.229,-0.972
set arrow from -0.137,1.070,-1.118 to -0.798,0.240,-1.373
unset tics
set title "[7,7,-6,6,-6,6,7]^2"
set xrange [-1.494:1.494]
set yrange [-1.494:1.494]
set zrange [-1.494:1.494]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.220,1.246,0.044 center
set label "1" at -1.616,0.099,0.666 center
set label "2" at -0.888,-0.936,1.174 center
set label "3" at 0.493,-1.100,1.246 center
set label "4" at 1.550,-0.276,0.693 center
set label "5" at 1.396,0.724,-0.697 center
set label "6" at 0.141,1.197,-1.247 center
set label "7" at -1.128,0.630,-1.172 center
set label "8" at -1.515,-0.574,-0.662 center
set label "9" at -0.795,-1.552,-0.041 center
set label "10" at 0.572,-1.623,0.214 center
set label "11" at 1.602,-0.626,0.003 center
set label "12" at 1.344,1.074,-0.006 center
set label "13" at 0.063,1.720,-0.215 center
set arrow from -1.278,1.078,0.135 to -1.587,0.183,0.620
set arrow from -1.207,1.156,-0.134 to -1.135,0.675,-1.083
set arrow from -1.036,1.314,0.006 to -0.029,1.686,-0.196
set arrow from -1.509,-0.053,0.741 to -0.941,-0.860,1.137
set arrow from -1.602,0.008,0.488 to -1.522,-0.529,-0.573
set arrow from -0.689,-0.960,1.185 to 0.394,-1.088,1.241
set arrow from -0.874,-1.027,0.996 to -0.802,-1.507,0.048
set arrow from 0.639,-0.987,1.170 to 1.477,-0.333,0.731
set arrow from 0.507,-1.190,1.068 to 0.565,-1.578,0.303
set arrow from 1.532,-0.160,0.532 to 1.405,0.665,-0.616
set arrow from 1.563,-0.366,0.515 to 1.596,-0.581,0.092
set arrow from 1.223,0.789,-0.773 to 0.228,1.164,-1.209
set arrow from 1.383,0.814,-0.519 to 1.351,1.028,-0.095
set arrow from -0.041,1.115,-1.236 to -1.037,0.671,-1.177
set arrow from 0.128,1.287,-1.069 to 0.070,1.674,-0.304
set arrow from -1.185,0.453,-1.097 to -1.487,-0.486,-0.700
set arrow from -1.410,-0.718,-0.571 to -0.848,-1.481,-0.087
set arrow from -0.599,-1.562,-0.005 to 0.473,-1.618,0.196
set arrow from 0.714,-1.485,0.185 to 1.531,-0.695,0.017
set arrow from 1.572,-0.428,0.002 to 1.359,0.975,-0.006
set arrow from 1.167,1.163,-0.035 to 0.152,1.675,-0.201
unset tics
set title "[7]^14"
set xrange [-1.720:1.720]
set yrange [-1.720:1.720]
set zrange [-1.720:1.720]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.812,1.277,-0.246 center
set label "1" at 0.505,0.546,-1.460 center
set label "2" at -0.506,-0.802,-1.189 center
set label "3" at -1.264,-0.841,0.035 center
set label "4" at -1.033,-0.771,0.764 center
set label "5" at 0.629,-1.016,0.904 center
set label "6" at 0.947,-1.167,0.222 center
set label "7" at 0.443,-0.942,-1.109 center
set label "8" at -0.081,0.633,-1.509 center
set label "9" at -0.361,1.450,-0.345 center
set label "10" at -1.132,0.827,0.630 center
set label "11" at -0.889,0.280,1.170 center
set label "12" at 0.727,0.042,1.306 center
set label "13" at 1.202,0.484,0.827 center
set arrow from 0.770,1.176,-0.413 to 0.526,0.597,-1.376
set arrow from 0.615,1.306,-0.263 to -0.262,1.435,-0.337
set arrow from 0.868,1.163,-0.091 to 1.174,0.541,0.750
set arrow from 0.387,0.388,-1.428 to -0.446,-0.723,-1.205
set arrow from 0.308,0.575,-1.476 to 0.018,0.618,-1.501
set arrow from -0.611,-0.808,-1.019 to -1.212,-0.839,-0.050
set arrow from -0.308,-0.831,-1.172 to 0.344,-0.927,-1.117
set arrow from -1.204,-0.823,0.225 to -1.063,-0.780,0.669
set arrow from -1.219,-0.704,0.173 to -0.912,0.212,1.101
set arrow from -0.836,-0.800,0.780 to 0.530,-1.001,0.896
set arrow from -1.045,-0.572,0.747 to -1.126,0.728,0.639
set arrow from 0.712,-1.055,0.726 to 0.905,-1.147,0.311
set arrow from 0.700,-0.829,0.894 to 1.166,0.390,0.832
set arrow from 0.877,-1.136,0.037 to 0.478,-0.957,-1.017
set arrow from 0.920,-1.019,0.354 to 0.740,-0.032,1.240
set arrow from 0.382,-0.757,-1.156 to -0.050,0.540,-1.486
set arrow from -0.119,0.745,-1.349 to -0.341,1.393,-0.425
set arrow from -0.472,1.360,-0.205 to -1.076,0.872,0.560
set arrow from -1.071,0.692,0.764 to -0.919,0.348,1.103
set arrow from -0.691,0.251,1.187 to 0.628,0.057,1.298
set arrow from 0.845,0.152,1.188 to 1.143,0.429,0.887
unset tics
set title "[3,6,-5,-3,5,3,6;-]"
set xrange [-1.450:1.450]
set yrange [-1.450:1.450]
set zrange [-1.450:1.450]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.931,-0.452,-0.857 center
set label "1" at -1.499,0.302,0.064 center
set label "2" at -0.699,1.383,0.171 center
set label "3" at -0.221,0.783,1.330 center
set label "4" at -1.093,-0.209,1.051 center
set label "5" at -0.355,-1.176,0.543 center
set label "6" at 0.364,-0.491,-1.318 center
set label "7" at -0.528,0.071,-1.597 center
set label "8" at -0.055,1.355,-0.998 center
set label "9" at 1.142,0.607,-0.823 center
set label "10" at 1.524,0.126,0.105 center
set label "11" at 0.931,0.114,1.398 center
set label "12" at 0.532,-1.263,0.978 center
set label "13" at 0.887,-1.149,-0.047 center
set arrow from -1.017,-0.337,-0.717 to -1.456,0.245,-0.006
set arrow from -0.850,-0.346,-1.006 to -0.568,0.018,-1.522
set arrow from -0.759,-0.518,-0.780 to 0.801,-1.116,-0.086
set arrow from -1.381,0.462,0.080 to -0.758,1.303,0.163
set arrow from -1.431,0.216,0.231 to -1.127,-0.166,0.968
set arrow from -0.630,1.297,0.337 to -0.256,0.826,1.247
set arrow from -0.602,1.379,-0.005 to -0.103,1.357,-0.911
set arrow from -0.351,0.636,1.289 to -1.028,-0.136,1.072
set arrow from -0.049,0.682,1.340 to 0.845,0.164,1.393
set arrow from -0.981,-0.356,0.974 to -0.411,-1.103,0.581
set arrow from -0.287,-1.111,0.366 to 0.330,-0.524,-1.229
set arrow from -0.176,-1.194,0.631 to 0.443,-1.254,0.934
set arrow from 0.201,-0.388,-1.369 to -0.446,0.019,-1.571
set arrow from 0.473,-0.338,-1.249 to 1.088,0.531,-0.858
set arrow from -0.464,0.243,-1.517 to -0.087,1.269,-1.038
set arrow from 0.113,1.250,-0.973 to 1.058,0.660,-0.835
set arrow from 1.211,0.521,-0.656 to 1.490,0.169,0.022
set arrow from 1.441,0.125,0.287 to 0.973,0.115,1.307
set arrow from 1.435,-0.052,0.084 to 0.932,-1.060,-0.037
set arrow from 0.878,-0.070,1.342 to 0.559,-1.171,1.006
set arrow from 0.597,-1.242,0.790 to 0.855,-1.160,0.047
unset tics
set title "[4,-3,5,5,-4,5,5;-]"
set xrange [-1.524:1.524]
set yrange [-1.524:1.524]
set zrange [-1.524:1.524]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.474,0.035,1.517 center
set label "1" at 0.965,-0.796,1.020 center
set label "2" at 0.943,-1.096,-0.339 center
set label "3" at -0.245,-1.575,-0.926 center
set label "4" at -1.205,-0.845,-0.198 center
set label "5" at -0.981,-0.568,1.149 center
set label "6" at 0.662,-0.098,1.442 center
set label "7" at 0.744,1.194,0.807 center
set label "8" at 0.740,1.118,-0.638 center
set label "9" at 1.047,0.056,-1.241 center
set label "10" at -0.158,-0.328,-1.822 center
set label "11" at -1.158,0.314,-1.096 center
set label "12" at -0.540,1.268,-0.554 center
set label "13" at -0.340,1.320,0.878 center
set arrow from -0.308,-0.061,1.460 to 0.882,-0.748,1.049
set arrow from -0.591,-0.104,1.432 to -0.923,-0.499,1.191
set arrow from -0.455,0.213,1.428 to -0.349,1.231,0.923
set arrow from 0.961,-0.839,0.825 to 0.944,-1.074,-0.242
set arrow from 0.895,-0.635,1.117 to 0.696,-0.178,1.394
set arrow from 0.774,-1.164,-0.423 to -0.161,-1.541,-0.885
set arrow from 0.957,-0.939,-0.462 to 1.040,-0.022,-1.180
set arrow from -0.381,-1.471,-0.823 to -1.136,-0.897,-0.249
set arrow from -0.234,-1.412,-1.043 to -0.164,-0.409,-1.764
set arrow from -1.172,-0.805,-0.004 to -0.997,-0.588,1.052
set arrow from -1.198,-0.687,-0.320 to -1.161,0.235,-1.035
set arrow from -0.792,-0.514,1.182 to 0.567,-0.125,1.425
set arrow from 0.673,0.082,1.354 to 0.738,1.104,0.851
set arrow from 0.744,1.184,0.607 to 0.740,1.124,-0.538
set arrow from 0.546,1.217,0.820 to -0.240,1.309,0.872
set arrow from 0.789,0.950,-0.734 to 1.023,0.141,-1.193
set arrow from 0.542,1.141,-0.625 to -0.441,1.256,-0.560
set arrow from 0.874,0.001,-1.325 to -0.072,-0.301,-1.780
set arrow from -0.302,-0.236,-1.718 to -1.086,0.268,-1.148
set arrow from -1.060,0.465,-1.010 to -0.589,1.192,-0.597
set arrow from -0.512,1.275,-0.356 to -0.353,1.317,0.779
unset tics
set title "[-5,6,4,7,7,7,-4,-6,5,5,7,7,7,-5]"
set xrange [-1.517:1.517]
set yrange [-1.517:1.517]
set zrange [-1.517:1.517]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.559,1.253,-0.308 center
set label "1" at 1.046,0.176,-1.254 center
set label "2" at -0.180,-1.123,-1.001 center
set label "3" at -0.325,-0.458,-1.395 center
set label "4" at 1.372,-0.342,-0.871 center
set label "5" at 1.426,-0.345,0.471 center
set label "6" at 0.374,-0.981,1.142 center
set label "7" at -0.548,-1.254,0.324 center
set label "8" at -1.528,-0.131,0.588 center
set label "9" at -0.820,1.217,-0.380 center
set label "10" at -1.190,0.599,-0.698 center
set label "11" at -1.235,0.329,1.061 center
set label "12" at 0.020,0.210,1.526 center
set label "13" at 1.027,0.850,0.794 center
set arrow from 0.624,1.110,-0.433 to 1.014,0.248,-1.192
set arrow from 0.360,1.247,-0.318 to -0.720,1.219,-0.375
set arrow from 0.633,1.189,-0.133 to 0.990,0.882,0.706
set arrow from 0.910,0.032,-1.226 to -0.112,-1.051,-1.015
set arrow from 1.137,0.033,-1.148 to 1.327,-0.270,-0.924
set arrow from -0.217,-0.954,-1.101 to -0.306,-0.543,-1.345
set arrow from -0.233,-1.142,-0.810 to -0.521,-1.244,0.228
set arrow from -0.134,-0.445,-1.336 to 1.277,-0.348,-0.900
set arrow from -0.437,-0.320,-1.304 to -1.133,0.530,-0.743
set arrow from 1.380,-0.342,-0.671 to 1.422,-0.345,0.371
set arrow from 1.275,-0.436,0.567 to 0.449,-0.935,1.095
set arrow from 1.364,-0.162,0.521 to 1.058,0.758,0.769
set arrow from 0.228,-1.024,1.013 to -0.475,-1.232,0.389
set arrow from 0.319,-0.797,1.201 to 0.047,0.119,1.496
set arrow from -0.677,-1.105,0.359 to -1.463,-0.206,0.571
set arrow from -1.450,0.018,0.481 to -0.859,1.142,-0.326
set arrow from -1.447,-0.004,0.719 to -1.275,0.265,0.996
set arrow from -0.914,1.060,-0.461 to -1.143,0.678,-0.657
set arrow from -1.195,0.569,-0.500 to -1.232,0.344,0.962
set arrow from -1.048,0.311,1.130 to -0.074,0.219,1.491
set arrow from 0.164,0.302,1.421 to 0.955,0.804,0.846
unset tics
set title "[7,-3,-6,6,-5,3,5]^2"
set xrange [-1.526:1.526]
set yrange [-1.526:1.526]
set zrange [-1.526:1.526]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.845,0.000,1.177 center
set label "1" at 1.167,-0.833,0.227 center
set label "2" at 0.179,-1.404,-0.122 center
set label "3" at -0.160,-0.292,-1.350 center
set label "4" at -0.239,1.219,-0.799 center
set label "5" at -0.587,1.439,-0.044 center
set label "6" at -1.268,0.563,0.703 center
set label "7" at -0.430,-0.219,1.493 center
set label "8" at -0.809,-1.325,0.681 center
set label "9" at -1.519,-0.691,-0.148 center
set label "10" at -0.477,-0.665,-1.169 center
set label "11" at 1.147,-0.217,-0.765 center
set label "12" at 0.975,1.317,-0.292 center
set label "13" at 1.178,1.109,0.409 center
set arrow from 0.894,-0.127,1.031 to 1.143,-0.769,0.300
set arrow from 0.653,-0.033,1.224 to -0.335,-0.203,1.469
set arrow from 0.893,0.160,1.066 to 1.154,1.029,0.464
set arrow from 1.002,-0.929,0.169 to 0.261,-1.356,-0.093
set arrow from 1.164,-0.728,0.058 to 1.149,-0.270,-0.680
set arrow from 0.139,-1.272,-0.267 to -0.140,-0.358,-1.278
set arrow from 0.024,-1.392,0.004 to -0.732,-1.332,0.618
set arrow from -0.170,-0.104,-1.282 to -0.234,1.125,-0.833
set arrow from -0.281,-0.435,-1.281 to -0.417,-0.593,-1.203
set arrow from -0.320,1.270,-0.624 to -0.547,1.413,-0.132
set arrow from -0.087,1.207,-0.670 to 1.102,1.115,0.344
set arrow from -0.689,1.308,0.067 to -1.217,0.628,0.647
set arrow from -0.390,1.423,-0.076 to 0.876,1.325,-0.277
set arrow from -1.148,0.450,0.816 to -0.491,-0.163,1.436
set arrow from -1.301,0.399,0.592 to -1.503,-0.610,-0.092
set arrow from -0.484,-0.375,1.378 to -0.783,-1.248,0.738
set arrow from -0.922,-1.225,0.550 to -1.463,-0.742,-0.082
set arrow from -1.376,-0.688,-0.288 to -0.549,-0.667,-1.099
set arrow from -0.290,-0.613,-1.122 to 1.054,-0.243,-0.788
set arrow from 1.126,-0.027,-0.706 to 0.985,1.222,-0.322
set arrow from 1.028,1.262,-0.108 to 1.151,1.137,0.316
unset tics
set title "[7,-5,7,-4,7,3,6,7,-3,7,5,7,-6,4]"
set xrange [-1.493:1.493]
set yrange [-1.493:1.493]
set zrange [-1.493:1.493]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.369,1.180,0.784 center
set label "1" at 0.529,1.332,-0.233 center
set label "2" at 0.096,0.757,-1.206 center
set label "3" at 0.890,-0.738,-0.836 center
set label "4" at 0.834,-1.193,0.531 center
set label "5" at -0.419,-0.924,1.189 center
set label "6" at -1.338,-0.695,0.411 center
set label "7" at -1.415,0.649,0.248 center
set label "8" at -1.168,0.467,-1.133 center
set label "9" at -0.943,-0.750,-0.974 center
set label "10" at 0.478,-0.636,-1.185 center
set label "11" at 1.348,0.445,-0.146 center
set label "12" at 1.355,-0.161,1.002 center
set label "13" at 0.122,0.266,1.549 center
set arrow from -0.238,1.202,0.635 to 0.463,1.321,-0.159
set arrow from -0.531,1.098,0.700 to -1.334,0.691,0.289
set arrow from -0.293,1.038,0.902 to 0.084,0.337,1.490
set arrow from 0.458,1.237,-0.394 to 0.132,0.804,-1.125
set arrow from 0.664,1.186,-0.219 to 1.280,0.518,-0.153
set arrow from 0.187,0.584,-1.163 to 0.845,-0.652,-0.857
set arrow from -0.099,0.712,-1.194 to -1.071,0.489,-1.139
set arrow from 0.883,-0.801,-0.647 to 0.838,-1.161,0.436
set arrow from 0.741,-0.701,-0.963 to 0.553,-0.654,-1.122
set arrow from 0.660,-1.155,0.622 to -0.332,-0.943,1.143
set arrow from 0.918,-1.027,0.606 to 1.313,-0.244,0.964
set arrow from -0.569,-0.887,1.062 to -1.263,-0.714,0.474
set arrow from -0.339,-0.749,1.242 to 0.082,0.179,1.523
set arrow from -1.350,-0.497,0.387 to -1.410,0.550,0.260
set arrow from -1.283,-0.703,0.219 to -0.970,-0.746,-0.878
set arrow from -1.380,0.624,0.053 to -1.185,0.480,-1.036
set arrow from -1.132,0.272,-1.108 to -0.961,-0.652,-0.987
set arrow from -0.746,-0.734,-1.003 to 0.380,-0.644,-1.170
set arrow from 0.579,-0.511,-1.065 to 1.297,0.383,-0.206
set arrow from 1.349,0.352,0.031 to 1.354,-0.115,0.914
set arrow from 1.181,-0.101,1.080 to 0.209,0.236,1.511
unset tics
set title "[7,-4,6,7,-6,-6,3,7,-6,-3,7,4,6,6]"
set xrange [-1.549:1.549]
set yrange [-1.549:1.549]
set zrange [-1.549:1.549]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.594,-0.398,1.441 center
set label "1" at 1.702,-0.429,0.549 center
set label "2" at 1.445,0.512,-0.487 center
set label "3" at 0.500,1.497,-0.213 center
set label "4" at -0.751,1.067,0.840 center
set label "5" at -1.543,-0.143,-0.081 center
set label "6" at -1.294,-0.919,0.135 center
set label "7" at -0.115,-1.481,0.617 center
set label "8" at 0.982,-1.528,-0.287 center
set label "9" at 0.736,-0.571,-1.311 center
set label "10" at -0.584,-0.159,-1.474 center
set label "11" at -1.127,0.302,-1.023 center
set label "12" at -0.335,1.512,-0.102 center
set label "13" at -0.210,0.738,1.396 center
set arrow from 0.749,-0.403,1.315 to 1.624,-0.426,0.612
set arrow from 0.501,-0.539,1.333 to -0.069,-1.410,0.671
set arrow from 0.478,-0.235,1.434 to -0.152,0.656,1.399
set arrow from 1.666,-0.296,0.404 to 1.463,0.446,-0.414
set arrow from 1.610,-0.570,0.442 to 1.029,-1.458,-0.234
set arrow from 1.309,0.653,-0.448 to 0.568,1.427,-0.233
set arrow from 1.352,0.370,-0.595 to 0.782,-0.500,-1.257
set arrow from 0.352,1.446,-0.088 to -0.677,1.093,0.777
set arrow from 0.302,1.501,-0.187 to -0.236,1.510,-0.115
set arrow from -0.843,0.926,0.732 to -1.497,-0.072,-0.027
set arrow from -0.623,0.989,0.972 to -0.274,0.777,1.330
set arrow from -1.484,-0.327,-0.030 to -1.324,-0.827,0.110
set arrow from -1.430,-0.145,-0.246 to -0.641,-0.158,-1.391
set arrow from -1.125,-0.999,0.205 to -0.200,-1.440,0.582
set arrow from -1.275,-0.774,-0.002 to -1.137,0.230,-0.954
set arrow from 0.039,-1.487,0.490 to 0.905,-1.525,-0.224
set arrow from 0.948,-1.394,-0.431 to 0.754,-0.638,-1.239
set arrow from 0.547,-0.512,-1.334 to -0.489,-0.189,-1.462
set arrow from -0.713,-0.050,-1.367 to -1.063,0.247,-1.076
set arrow from -1.035,0.443,-0.915 to -0.381,1.441,-0.156
set arrow from -0.320,1.420,0.075 to -0.217,0.784,1.307
unset tics
set title "[-5,5,5,7,7,7,-5]^2"
set xrange [-1.702:1.702]
set yrange [-1.702:1.702]
set zrange [-1.702:1.702]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.144,-0.682,0.238 center
set label "1" at 0.038,-1.526,0.504 center
set label "2" at 1.333,-0.763,-0.473 center
set label "3" at 0.824,-1.069,-0.894 center
set label "4" at 0.542,-1.212,0.926 center
set label "5" at 0.542,0.244,1.506 center
set label "6" at 0.704,0.863,1.159 center
set label "7" at 1.144,0.682,-0.238 center
set label "8" at 0.058,1.149,-1.123 center
set label "9" at -1.079,-0.237,-1.167 center
set label "10" at -0.452,-0.393,-1.504 center
set label "11" at -0.565,1.302,-0.779 center
set label "12" at -0.891,1.128,0.745 center
set label "13" at -1.054,0.513,1.099 center
set arrow from -0.984,-0.796,0.274 to -0.042,-1.468,0.486
set arrow from -1.135,-0.622,0.048 to -1.083,-0.267,-1.072
set arrow from -1.132,-0.520,0.355 to -1.060,0.432,1.041
set arrow from 0.182,-1.440,0.395 to 1.261,-0.805,-0.418
set arrow from 0.176,-1.440,0.620 to 0.473,-1.255,0.868
set arrow from 1.194,-0.847,-0.588 to 0.894,-1.027,-0.837
set arrow from 1.308,-0.567,-0.441 to 1.157,0.584,-0.254
set arrow from 0.794,-1.084,-0.697 to 0.558,-1.204,0.828
set arrow from 0.661,-0.983,-0.972 to -0.371,-0.437,-1.465
set arrow from 0.542,-1.026,1.000 to 0.542,0.151,1.469
set arrow from 0.586,0.414,1.411 to 0.681,0.778,1.206
set arrow from 0.387,0.340,1.424 to -0.813,1.081,0.786
set arrow from 0.763,0.839,0.969 to 1.114,0.694,-0.144
set arrow from 0.508,0.824,1.152 to -0.956,0.533,1.103
set arrow from 0.997,0.745,-0.358 to 0.132,1.117,-1.063
set arrow from -0.068,0.994,-1.128 to -1.016,-0.160,-1.165
set arrow from -0.113,1.191,-1.028 to -0.480,1.281,-0.826
set arrow from -0.907,-0.280,-1.260 to -0.538,-0.372,-1.458
set arrow from -0.464,-0.210,-1.426 to -0.559,1.210,-0.818
set arrow from -0.607,1.280,-0.584 to -0.870,1.140,0.647
set arrow from -0.936,0.960,0.842 to -1.032,0.598,1.051
unset tics
set title "[7,-5,3,5,7,-3,7]^2"
set xrange [-1.506:1.506]
set yrange [-1.506:1.506]
set zrange [-1.506:1.506]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.105,-1.007,-0.972 center
set label "1" at -0.899,-1.363,-0.357 center
set label "2" at -0.172,-1.432,0.833 center
set label "3" at -0.755,-0.405,1.433 center
set label "4" at -1.525,-0.165,0.182 center
set label "5" at -1.220,1.038,-0.455 center
set label "6" at 0.171,0.877,-1.173 center
set label "7" at 1.167,0.762,-0.043 center
set label "8" at 1.098,-0.634,0.571 center
set label "9" at 1.139,-1.027,0.163 center
set label "10" at 0.329,0.189,1.337 center
set label "11" at 0.649,1.313,0.567 center
set label "12" at -0.349,1.555,-0.464 center
set label "13" at 0.262,0.299,-1.621 center
set arrow from -0.058,-1.065,-0.872 to -0.818,-1.334,-0.407
set arrow from 0.240,-1.010,-0.824 to 1.071,-1.026,0.089
set arrow from 0.127,-0.829,-1.060 to 0.251,0.210,-1.577
set arrow from -0.795,-1.373,-0.187 to -0.224,-1.427,0.748
set arrow from -0.985,-1.198,-0.283 to -1.482,-0.247,0.145
set arrow from -0.260,-1.277,0.924 to -0.711,-0.483,1.388
set arrow from -0.005,-1.327,0.798 to 1.014,-0.687,0.588
set arrow from -0.858,-0.373,1.265 to -1.473,-0.181,0.266
set arrow from -0.580,-0.309,1.417 to 0.242,0.141,1.345
set arrow from -1.481,0.008,0.091 to -1.242,0.951,-0.409
set arrow from -1.043,1.017,-0.546 to 0.083,0.887,-1.128
set arrow from -1.048,1.140,-0.457 to -0.435,1.504,-0.463
set arrow from 0.303,0.862,-1.024 to 1.101,0.770,-0.118
set arrow from 0.196,0.720,-1.295 to 0.249,0.378,-1.560
set arrow from 1.158,0.579,0.037 to 1.102,-0.543,0.531
set arrow from 1.060,0.876,0.082 to 0.702,1.257,0.504
set arrow from 1.112,-0.773,0.427 to 1.131,-0.958,0.235
set arrow from 1.052,-0.898,0.288 to 0.372,0.124,1.274
set arrow from 0.375,0.350,1.227 to 0.626,1.233,0.622
set arrow from 0.511,1.347,0.425 to -0.280,1.539,-0.393
set arrow from -0.281,1.417,-0.591 to 0.228,0.369,-1.557
unset tics
set title "[7,4,7,-5,6,-4,7,7,3,7,-6,-3,5,7]"
set xrange [-1.555:1.555]
set yrange [-1.555:1.555]
set zrange [-1.555:1.555]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.413,-0.341,-0.352 center
set label "1" at 0.773,-1.472,-0.834 center
set label "2" at -0.489,-0.943,-1.052 center
set label "3" at -0.196,0.221,-1.449 center
set label "4" at -0.601,1.405,-0.773 center
set label "5" at -0.348,1.372,0.964 center
set label "6" at 0.081,0.115,1.472 center
set label "7" at 1.006,-0.570,0.948 center
set label "8" at 0.320,-1.726,0.613 center
set label "9" at -0.896,-1.171,0.248 center
set label "10" at -0.986,-0.223,1.079 center
set label "11" at -1.062,1.146,0.701 center
set label "12" at 0.113,1.631,-0.510 center
set label "13" at 0.871,0.559,-1.056 center
set arrow from 1.320,-0.505,-0.421 to 0.819,-1.390,-0.799
set arrow from 1.354,-0.374,-0.164 to 1.036,-0.553,0.854
set arrow from 1.327,-0.199,-0.463 to 0.914,0.487,-1.000
set arrow from 0.590,-1.396,-0.865 to -0.398,-0.981,-1.036
set arrow from 0.714,-1.505,-0.645 to 0.350,-1.710,0.519
set arrow from -0.443,-0.759,-1.115 to -0.219,0.129,-1.417
set arrow from -0.548,-0.976,-0.864 to -0.866,-1.155,0.154
set arrow from -0.253,0.387,-1.354 to -0.573,1.321,-0.820
set arrow from -0.016,0.278,-1.382 to 0.781,0.530,-1.089
set arrow from -0.572,1.401,-0.575 to -0.362,1.374,0.865
set arrow from -0.421,1.462,-0.707 to 0.023,1.602,-0.543
set arrow from -0.287,1.195,1.035 to 0.051,0.203,1.436
set arrow from -0.528,1.315,0.898 to -0.972,1.174,0.734
set arrow from 0.227,0.006,1.389 to 0.933,-0.516,0.990
set arrow from -0.099,0.058,1.405 to -0.896,-0.194,1.112
set arrow from 0.907,-0.737,0.900 to 0.370,-1.643,0.638
set arrow from 0.145,-1.646,0.561 to -0.808,-1.212,0.274
set arrow from -0.910,-1.021,0.379 to -0.979,-0.298,1.013
set arrow from -0.997,-0.030,1.026 to -1.056,1.050,0.728
set arrow from -0.928,1.201,0.563 to 0.046,1.603,-0.441
set arrow from 0.220,1.480,-0.587 to 0.818,0.634,-1.017
unset tics
set title "[3,-3,6,-3,3,6,3;-]"
set xrange [-1.631:1.631]
set yrange [-1.631:1.631]
set zrange [-1.631:1.631]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.412,-0.083,-0.923 center
set label "1" at -0.771,1.265,-0.811 center
set label "2" at 0.542,0.693,-1.442 center
set label "3" at 1.242,0.661,-0.287 center
set label "4" at 0.504,1.060,0.088 center
set label "5" at -0.296,1.331,0.452 center
set label "6" at 0.099,0.655,1.553 center
set label "7" at 1.412,0.083,0.923 center
set label "8" at 0.771,-1.265,0.811 center
set label "9" at -0.542,-0.693,1.442 center
set label "10" at -1.242,-0.661,0.287 center
set label "11" at -0.504,-1.060,-0.088 center
set label "12" at 0.296,-1.331,-0.452 center
set label "13" at -0.099,-0.655,-1.553 center
set arrow from -1.326,0.097,-0.908 to -0.814,1.174,-0.818
set arrow from -1.387,-0.169,-0.744 to -1.255,-0.618,0.197
set arrow from -1.244,-0.156,-1.003 to -0.182,-0.618,-1.513
set arrow from -0.604,1.191,-0.892 to 0.458,0.729,-1.401
set arrow from -0.701,1.274,-0.624 to -0.331,1.326,0.358
set arrow from 0.646,0.688,-1.271 to 1.191,0.664,-0.372
set arrow from 0.456,0.513,-1.457 to -0.056,-0.565,-1.546
set arrow from 1.082,0.748,-0.205 to 0.584,1.017,0.047
set arrow from 1.268,0.576,-0.108 to 1.399,0.126,0.833
set arrow from 0.330,1.119,0.167 to -0.209,1.302,0.412
set arrow from 0.418,0.880,0.073 to -0.461,-0.970,-0.081
set arrow from -0.237,1.231,0.615 to 0.069,0.705,1.472
set arrow from 0.266,0.582,1.473 to 1.328,0.120,0.963
set arrow from 0.013,0.475,1.538 to -0.499,-0.603,1.449
set arrow from 1.326,-0.097,0.908 to 0.814,-1.174,0.818
set arrow from 0.604,-1.191,0.892 to -0.458,-0.729,1.401
set arrow from 0.701,-1.274,0.624 to 0.331,-1.326,-0.358
set arrow from -0.646,-0.688,1.271 to -1.191,-0.664,0.372
set arrow from -1.082,-0.748,0.205 to -0.584,-1.017,-0.047
set arrow from -0.330,-1.119,-0.167 to 0.209,-1.302,-0.412
set arrow from 0.237,-1.231,-0.615 to -0.069,-0.705,-1.472
unset tics
set title "[7,-4,3,-4,4,-3,4]^2"
set xrange [-1.553:1.553]
set yrange [-1.553:1.553]
set zrange [-1.553:1.553]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.355,-0.838,0.084 center
set label "1" at 1.430,0.396,-0.585 center
set label "2" at 1.000,1.077,0.622 center
set label "3" at -0.204,1.400,0.298 center
set label "4" at 0.036,1.126,-0.622 center
set label "5" at 0.369,0.496,-1.308 center
set label "6" at -0.911,-0.157,-1.255 center
set label "7" at -1.459,-0.083,0.545 center
set label "8" at -1.415,0.638,0.155 center
set label "9" at -0.956,-0.878,-0.865 center
set label "10" at 0.253,-1.396,-0.283 center
set label "11" at -0.103,-1.133,0.602 center
set label "12" at -0.320,-0.491,1.322 center
set label "13" at 0.924,-0.158,1.291 center
set arrow from 1.366,-0.663,-0.011 to 1.425,0.309,-0.538
set arrow from 1.184,-0.925,0.027 to 0.339,-1.352,-0.254
set arrow from 1.296,-0.745,0.250 to 0.954,-0.205,1.208
set arrow from 1.371,0.490,-0.419 to 1.029,1.030,0.539
set arrow from 1.266,0.412,-0.697 to 0.451,0.488,-1.252
set arrow from 0.813,1.127,0.572 to -0.111,1.375,0.323
set arrow from 0.989,0.901,0.717 to 0.930,-0.070,1.243
set arrow from -0.156,1.345,0.112 to 0.011,1.154,-0.529
set arrow from -0.372,1.294,0.278 to -1.330,0.691,0.165
set arrow from 0.103,0.999,-0.761 to 0.335,0.559,-1.238
set arrow from 0.025,0.951,-0.527 to -0.097,-1.045,0.554
set arrow from 0.191,0.405,-1.300 to -0.822,-0.112,-1.259
set arrow from -0.970,-0.149,-1.064 to -1.430,-0.087,0.449
set arrow from -0.922,-0.333,-1.160 to -0.950,-0.790,-0.913
set arrow from -1.448,0.093,0.450 to -1.420,0.550,0.202
set arrow from -1.300,-0.139,0.653 to -0.399,-0.462,1.268
set arrow from -1.366,0.477,0.046 to -0.980,-0.797,-0.811
set arrow from -0.787,-0.950,-0.784 to 0.169,-1.359,-0.323
set arrow from 0.181,-1.342,-0.104 to -0.067,-1.160,0.513
set arrow from -0.147,-1.003,0.748 to -0.298,-0.556,1.250
set arrow from -0.127,-0.439,1.317 to 0.828,-0.184,1.293
unset tics
set title "[5,-3,5,6,6,-5,5;-]"
set xrange [-1.430:1.430]
set yrange [-1.430:1.430]
set zrange [-1.430:1.430]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.720,0.147,-1.500 center
set label "1" at -0.212,1.163,-1.189 center
set label "2" at -1.288,0.464,-0.402 center
set label "3" at -1.289,0.470,0.945 center
set label "4" at 0.042,0.721,1.313 center
set label "5" at 0.632,1.130,0.241 center
set label "6" at 1.165,1.067,-0.486 center
set label "7" at 1.538,-0.391,-0.513 center
set label "8" at 0.851,-1.187,0.467 center
set label "9" at 0.422,-0.619,1.597 center
set label "10" at -1.025,-0.885,1.313 center
set label "11" at -0.518,-1.427,0.176 center
set label "12" at -1.012,-0.602,-0.722 center
set label "13" at -0.026,-0.051,-1.239 center
set arrow from 0.588,0.291,-1.456 to -0.146,1.091,-1.211
set arrow from 0.838,0.070,-1.358 to 1.479,-0.352,-0.584
set arrow from 0.537,0.099,-1.436 to 0.066,-0.026,-1.271
set arrow from -0.355,1.070,-1.084 to -1.216,0.510,-0.454
set arrow from -0.035,1.151,-1.098 to 1.076,1.073,-0.531
set arrow from -1.288,0.465,-0.202 to -1.289,0.469,0.845
set arrow from -1.240,0.278,-0.458 to -1.036,-0.509,-0.694
set arrow from -1.099,0.506,0.997 to -0.053,0.703,1.287
set arrow from -1.252,0.280,0.996 to -1.044,-0.790,1.287
set arrow from 0.134,0.784,1.147 to 0.587,1.098,0.325
set arrow from 0.096,0.532,1.353 to 0.395,-0.525,1.577
set arrow from 0.750,1.116,0.080 to 1.106,1.074,-0.405
set arrow from 0.567,1.012,0.094 to 0.007,0.008,-1.166
set arrow from 1.214,0.873,-0.490 to 1.513,-0.294,-0.511
set arrow from 1.442,-0.502,-0.377 to 0.899,-1.132,0.399
set arrow from 0.787,-1.102,0.637 to 0.454,-0.661,1.512
set arrow from 0.659,-1.221,0.426 to -0.422,-1.410,0.196
set arrow from 0.229,-0.654,1.559 to -0.929,-0.867,1.332
set arrow from -0.951,-0.965,1.145 to -0.556,-1.387,0.259
set arrow from -0.593,-1.302,0.039 to -0.975,-0.664,-0.654
set arrow from -0.854,-0.513,-0.806 to -0.105,-0.095,-1.198
unset tics
set title "[-5,7,3,-5,7,-3,4,6,7,5,-4,7,5,-6]"
set xrange [-1.597:1.597]
set yrange [-1.597:1.597]
set zrange [-1.597:1.597]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.477,-1.354,0.875 center
set label "1" at 0.376,-1.412,-0.520 center
set label "2" at 1.376,-0.660,-0.097 center
set label "3" at 1.294,0.262,-0.078 center
set label "4" at -0.035,-0.686,1.300 center
set label "5" at -1.013,0.055,0.980 center
set label "6" at -1.485,-0.167,-0.303 center
set label "7" at -0.754,-0.826,-1.047 center
set label "8" at -0.577,0.492,-1.568 center
set label "9" at -1.015,1.018,-1.209 center
set label "10" at 0.505,1.278,-0.619 center
set label "11" at -0.034,1.497,-0.072 center
set label "12" at -0.194,0.795,1.123 center
set label "13" at 1.079,-0.292,1.235 center
set arrow from 0.463,-1.362,0.676 to 0.383,-1.408,-0.420
set arrow from 0.369,-1.212,0.965 to 0.019,-0.756,1.255
set arrow from 0.572,-1.187,0.931 to 1.032,-0.376,1.207
set arrow from 0.528,-1.298,-0.456 to 1.300,-0.717,-0.129
set arrow from 0.212,-1.327,-0.596 to -0.672,-0.868,-1.009
set arrow from 1.358,-0.461,-0.093 to 1.303,0.162,-0.080
set arrow from 1.334,-0.608,0.092 to 1.100,-0.318,1.141
set arrow from 1.170,0.173,0.051 to 0.027,-0.641,1.235
set arrow from 1.181,0.407,-0.156 to 0.562,1.205,-0.580
set arrow from -0.189,-0.569,1.249 to -0.936,-0.004,1.006
set arrow from -1.081,0.023,0.795 to -1.451,-0.151,-0.211
set arrow from -0.866,0.188,1.006 to -0.267,0.729,1.110
set arrow from -1.367,-0.274,-0.424 to -0.814,-0.772,-0.987
set arrow from -1.425,-0.016,-0.419 to -1.045,0.942,-1.151
set arrow from -0.730,-0.641,-1.120 to -0.590,0.400,-1.532
set arrow from -0.691,0.628,-1.475 to -0.959,0.950,-1.255
set arrow from -0.520,0.599,-1.410 to -0.062,1.444,-0.151
set arrow from -0.831,1.049,-1.138 to 0.413,1.262,-0.655
set arrow from 0.370,1.333,-0.482 to 0.034,1.470,-0.140
set arrow from -0.057,1.396,0.100 to -0.182,0.846,1.038
set arrow from -0.042,0.666,1.137 to 1.003,-0.227,1.228
unset tics
set title "[4,6,-3,7,-4,7,3,-6,3,-3,7,-3,7,3]"
set xrange [-1.497:1.497]
set yrange [-1.497:1.497]
set zrange [-1.497:1.497]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.889,-1.096,-0.090 center
set label "1" at -0.541,-1.322,0.609 center
set label "2" at -0.863,-1.308,0.017 center
set label "3" at -0.644,-0.630,-1.151 center
set label "4" at 0.600,-0.724,-1.148 center
set label "5" at 1.000,0.342,-0.939 center
set label "6" at 1.216,0.036,0.730 center
set label "7" at -0.147,-0.443,1.436 center
set label "8" at -0.904,0.002,1.286 center
set label "9" at -0.810,1.223,0.565 center
set label "10" at -0.344,1.223,-0.893 center
set label "11" at -0.705,0.737,-1.190 center
set label "12" at 0.001,1.480,0.301 center
set label "13" at 1.251,0.480,0.468 center
set arrow from 0.711,-1.124,-0.003 to -0.452,-1.308,0.566
set arrow from 0.839,-1.032,-0.273 to 0.625,-0.756,-1.057
set arrow from 0.931,-0.912,-0.025 to 1.229,0.388,0.436
set arrow from -0.636,-1.318,0.433 to -0.815,-1.310,0.104
set arrow from -0.588,-1.149,0.697 to -0.881,-0.085,1.241
set arrow from -0.831,-1.209,-0.154 to -0.660,-0.679,-1.066
set arrow from -0.784,-1.212,0.174 to -0.187,-0.491,1.357
set arrow from -0.444,-0.645,-1.151 to 0.500,-0.716,-1.148
set arrow from -0.653,-0.430,-1.157 to -0.700,0.637,-1.187
set arrow from 0.669,-0.540,-1.112 to 0.966,0.250,-0.957
set arrow from 1.026,0.306,-0.744 to 1.204,0.054,0.633
set arrow from 0.833,0.452,-0.933 to -0.260,1.168,-0.896
set arrow from 1.047,-0.023,0.818 to -0.062,-0.413,1.392
set arrow from 1.230,0.208,0.629 to 1.244,0.394,0.519
set arrow from -0.317,-0.343,1.402 to -0.819,-0.048,1.302
set arrow from -0.891,0.174,1.184 to -0.817,1.137,0.616
set arrow from -0.749,1.223,0.374 to -0.374,1.223,-0.798
set arrow from -0.628,1.281,0.506 to -0.090,1.451,0.331
set arrow from -0.451,1.079,-0.981 to -0.651,0.809,-1.146
set arrow from -0.627,0.819,-1.025 to -0.038,1.439,0.219
set arrow from 0.157,1.355,0.322 to 1.173,0.543,0.458
unset tics
set title "[3,-6,5,-3,7,5,7,-5,4,6,-5,7,-4,7]"
set xrange [-1.480:1.480]
set yrange [-1.480:1.480]
set zrange [-1.480:1.480]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.691,1.129,0.094 center
set label "1" at 1.391,0.342,0.371 center
set label "2" at 1.106,0.922,0.645 center
set label "3" at 0.565,1.220,-0.470 center
set label "4" at -0.487,1.376,0.659 center
set label "5" at -0.728,0.043,1.259 center
set label "6" at 0.595,-0.270,1.424 center
set label "7" at 1.076,-0.965,0.570 center
set label "8" at 0.467,-1.525,-0.593 center
set label "9" at -0.282,-0.486,-1.458 center
set label "10" at 0.089,0.149,-1.521 center
set label "11" at -0.490,-1.322,-0.601 center
set label "12" at -1.307,-0.635,0.194 center
set label "13" at -1.305,0.023,-0.576 center
set arrow from -0.505,1.059,0.119 to 1.298,0.377,0.359
set arrow from -0.628,1.205,0.268 to -0.518,1.338,0.572
set arrow from -0.776,0.974,0.001 to -1.262,0.100,-0.529
set arrow from 1.310,0.507,0.449 to 1.147,0.839,0.606
set arrow from 1.344,0.149,0.400 to 1.099,-0.868,0.555
set arrow from 1.021,0.968,0.470 to 0.608,1.196,-0.382
set arrow from 1.039,0.764,0.748 to 0.629,-0.191,1.372
set arrow from 0.430,1.240,-0.324 to -0.419,1.366,0.586
set arrow from 0.505,1.084,-0.603 to 0.120,0.217,-1.454
set arrow from -0.519,1.196,0.740 to -0.711,0.133,1.219
set arrow from -0.534,-0.003,1.283 to 0.498,-0.247,1.412
set arrow from -0.811,-0.055,1.106 to -1.266,-0.586,0.271
set arrow from 0.675,-0.386,1.282 to 1.036,-0.907,0.641
set arrow from 0.991,-1.043,0.407 to 0.510,-1.486,-0.512
set arrow from 0.370,-1.391,-0.705 to -0.234,-0.554,-1.402
set arrow from 0.271,-1.484,-0.595 to -0.392,-1.342,-0.600
set arrow from -0.181,-0.314,-1.475 to 0.039,0.063,-1.512
set arrow from -0.424,-0.416,-1.335 to -1.234,-0.012,-0.637
set arrow from 0.026,-0.012,-1.420 to -0.458,-1.241,-0.651
set arrow from -0.613,-1.218,-0.481 to -1.246,-0.686,0.135
set arrow from -1.307,-0.505,0.042 to -1.305,-0.042,-0.499
unset tics
set title "[-3,6,4,7,4,7,-4,-6,-4,4,7,3,7,-4]"
set xrange [-1.424:1.424]
set yrange [-1.424:1.424]
set zrange [-1.424:1.424]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.021,-1.307,0.183 center
set label "1" at 1.144,-0.256,-0.820 center
set label "2" at -0.036,-0.156,-1.399 center
set label "3" at -0.284,1.118,-0.979 center
set label "4" at 0.270,1.455,-0.394 center
set label "5" at 1.298,0.576,-0.118 center
set label "6" at 1.173,-0.272,0.896 center
set label "7" at 0.405,-0.537,1.391 center
set label "8" at -0.889,-0.073,1.246 center
set label "9" at -1.019,1.269,0.649 center
set label "10" at -1.340,1.135,0.024 center
set label "11" at -1.465,-0.365,0.228 center
set label "12" at -0.721,-1.004,-0.699 center
set label "13" at 0.444,-1.584,-0.209 center
set arrow from 1.038,-1.162,0.046 to 1.135,-0.328,-0.751
set arrow from 0.942,-1.208,0.338 to 0.444,-0.587,1.313
set arrow from 0.868,-1.380,0.079 to 0.520,-1.547,-0.157
set arrow from 0.965,-0.241,-0.908 to 0.054,-0.164,-1.355
set arrow from 1.172,-0.104,-0.692 to 1.284,0.501,-0.182
set arrow from -0.072,0.030,-1.338 to -0.266,1.024,-1.010
set arrow from -0.142,-0.287,-1.291 to -0.668,-0.939,-0.753
set arrow from -0.158,1.195,-0.845 to 0.207,1.417,-0.461
set arrow from -0.366,1.135,-0.797 to -0.978,1.261,0.558
set arrow from 0.419,1.328,-0.354 to 1.223,0.640,-0.138
set arrow from 0.080,1.417,-0.345 to -1.245,1.154,-0.001
set arrow from 1.279,0.449,0.035 to 1.182,-0.208,0.820
set arrow from 1.012,-0.328,1.000 to 0.485,-0.509,1.339
set arrow from 1.095,-0.413,0.778 to 0.483,-1.513,-0.150
set arrow from 0.217,-0.470,1.370 to -0.795,-0.107,1.257
set arrow from -0.906,0.109,1.165 to -1.010,1.178,0.689
set arrow from -0.984,-0.122,1.078 to -1.418,-0.341,0.312
set arrow from -1.109,1.232,0.474 to -1.295,1.154,0.111
set arrow from -1.357,0.938,0.051 to -1.457,-0.266,0.214
set arrow from -1.355,-0.460,0.091 to -0.776,-0.957,-0.630
set arrow from -0.553,-1.088,-0.628 to 0.360,-1.542,-0.245
unset tics
set title "[6,-4,7,7,3,-6,-6,-3,4,7,7,4,-4,6]"
set xrange [-1.455:1.455]
set yrange [-1.455:1.455]
set zrange [-1.455:1.455]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.611,-0.345,-0.261 center
set label "1" at 0.702,-1.420,-0.775 center
set label "2" at -0.078,-0.419,-1.712 center
set label "3" at -1.323,-0.501,-0.883 center
set label "4" at -0.533,-1.360,-0.347 center
set label "5" at -0.480,-0.908,0.551 center
set label "6" at -0.914,-0.240,1.167 center
set label "7" at -1.611,0.345,0.261 center
set label "8" at -0.702,1.420,0.775 center
set label "9" at 0.078,0.419,1.712 center
set label "10" at 1.323,0.501,0.883 center
set label "11" at 0.533,1.360,0.347 center
set label "12" at 0.480,0.908,-0.551 center
set label "13" at 0.914,0.240,-1.167 center
set arrow from 1.489,-0.489,-0.330 to 0.763,-1.349,-0.741
set arrow from 1.571,-0.229,-0.103 to 1.343,0.442,0.804
set arrow from 1.502,-0.254,-0.402 to 0.968,0.195,-1.096
set arrow from 0.604,-1.293,-0.894 to -0.028,-0.482,-1.652
set arrow from 0.514,-1.411,-0.710 to -0.439,-1.364,-0.380
set arrow from -0.244,-0.430,-1.601 to -1.240,-0.495,-0.938
set arrow from 0.074,-0.318,-1.629 to 0.838,0.190,-1.208
set arrow from -1.200,-0.635,-0.799 to -0.595,-1.293,-0.389
set arrow from -1.363,-0.384,-0.725 to -1.591,0.287,0.182
set arrow from -0.523,-1.270,-0.169 to -0.485,-0.953,0.462
set arrow from -0.566,-0.775,0.673 to -0.871,-0.307,1.106
set arrow from -0.397,-0.752,0.456 to 0.438,0.830,-0.503
set arrow from -1.022,-0.149,1.026 to -1.556,0.300,0.332
set arrow from -0.762,-0.140,1.250 to 0.002,0.369,1.670
set arrow from -1.489,0.489,0.330 to -0.763,1.349,0.741
set arrow from -0.604,1.293,0.894 to 0.028,0.482,1.652
set arrow from -0.514,1.411,0.710 to 0.439,1.364,0.380
set arrow from 0.244,0.430,1.601 to 1.240,0.495,0.938
set arrow from 1.200,0.635,0.799 to 0.595,1.293,0.389
set arrow from 0.523,1.270,0.169 to 0.485,0.953,-0.462
set arrow from 0.566,0.775,-0.673 to 0.871,0.307,-1.106
unset tics
set title "[-3,6,-3,5,5,5,6;-]"
set xrange [-1.712:1.712]
set yrange [-1.712:1.712]
set zrange [-1.712:1.712]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.077,-0.270,-1.115 center
set label "1" at 0.575,-1.294,-0.385 center
set label "2" at 0.549,-1.084,0.945 center
set label "3" at -1.005,-0.324,1.107 center
set label "4" at -1.022,0.978,0.293 center
set label "5" at -0.522,1.235,0.282 center
set label "6" at -0.884,-0.061,-1.077 center
set label "7" at -0.560,-1.268,-0.408 center
set label "8" at -0.764,-1.040,0.876 center
set label "9" at 0.616,-0.395,1.515 center
set label "10" at 0.795,0.895,0.771 center
set label "11" at 1.217,0.935,-0.322 center
set label "12" at 0.035,1.341,-0.818 center
set label "13" at -0.106,0.351,-1.665 center
set arrow from 1.003,-0.421,-1.007 to 0.612,-1.219,-0.439
set arrow from 1.096,-0.103,-1.005 to 1.207,0.852,-0.377
set arrow from 0.913,-0.184,-1.191 to -0.024,0.308,-1.626
set arrow from 0.571,-1.263,-0.187 to 0.551,-1.099,0.846
set arrow from 0.375,-1.290,-0.389 to -0.460,-1.270,-0.406
set arrow from 0.370,-0.996,0.964 to -0.916,-0.368,1.098
set arrow from 0.564,-0.930,1.072 to 0.609,-0.472,1.451
set arrow from -1.008,-0.154,1.001 to -1.021,0.893,0.346
set arrow from -0.944,-0.505,1.048 to -0.795,-0.949,0.905
set arrow from -0.844,1.070,0.289 to -0.611,1.190,0.284
set arrow from -0.888,1.024,0.152 to -0.032,1.318,-0.748
set arrow from -0.560,1.100,0.140 to -0.865,0.006,-1.005
set arrow from -0.340,1.188,0.350 to 0.704,0.919,0.737
set arrow from -0.838,-0.232,-0.982 to -0.583,-1.183,-0.455
set arrow from -0.737,0.017,-1.188 to -0.180,0.312,-1.609
set arrow from -0.591,-1.233,-0.213 to -0.749,-1.057,0.779
set arrow from -0.597,-0.962,0.953 to 0.533,-0.434,1.476
set arrow from 0.640,-0.223,1.415 to 0.783,0.809,0.820
set arrow from 0.867,0.902,0.584 to 1.181,0.932,-0.229
set arrow from 1.041,0.996,-0.396 to 0.123,1.310,-0.781
set arrow from 0.014,1.190,-0.947 to -0.096,0.427,-1.600
unset tics
set title "[6,7,5,-6,5,7,-6,-5,7,-5,3,6,7,-3]"
set xrange [-1.515:1.515]
set yrange [-1.515:1.515]
set zrange [-1.515:1.515]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.005,0.580,1.026 center
set label "1" at -0.235,0.192,1.412 center
set label "2" at -1.282,0.585,0.623 center
set label "3" at -1.470,-0.628,-0.499 center
set label "4" at -0.384,-0.380,-1.342 center
set label "5" at 0.879,-0.763,-0.845 center
set label "6" at 1.472,0.469,-0.621 center
set label "7" at 0.904,0.979,-0.789 center
set label "8" at -0.378,0.760,-1.168 center
set label "9" at -1.327,0.762,-0.181 center
set label "10" at -1.423,-0.814,0.343 center
set label "11" at -0.248,-0.916,1.092 center
set label "12" at 0.945,-1.026,0.349 center
set label "13" at 1.540,0.200,0.600 center
set arrow from 0.822,0.523,1.083 to -0.143,0.221,1.383
set arrow from 1.060,0.567,0.834 to 1.445,0.475,-0.525
set arrow from 1.142,0.483,0.917 to 1.472,0.248,0.654
set arrow from -0.388,0.249,1.296 to -1.205,0.557,0.680
set arrow from -0.237,-0.000,1.356 to -0.247,-0.820,1.120
set arrow from -1.304,0.440,0.488 to -1.458,-0.555,-0.432
set arrow from -1.293,0.628,0.428 to -1.321,0.741,-0.083
set arrow from -1.314,-0.593,-0.620 to -0.462,-0.398,-1.282
set arrow from -1.459,-0.671,-0.304 to -1.428,-0.792,0.245
set arrow from -0.205,-0.434,-1.272 to 0.789,-0.736,-0.880
set arrow from -0.383,-0.182,-1.312 to -0.379,0.661,-1.183
set arrow from 0.965,-0.585,-0.812 to 1.429,0.380,-0.637
set arrow from 0.890,-0.806,-0.650 to 0.940,-1.005,0.252
set arrow from 1.327,0.599,-0.664 to 0.977,0.914,-0.767
set arrow from 0.715,0.947,-0.845 to -0.284,0.776,-1.140
set arrow from 0.978,0.888,-0.627 to 1.503,0.245,0.519
set arrow from -0.517,0.760,-1.024 to -1.257,0.762,-0.253
set arrow from -1.338,0.573,-0.118 to -1.417,-0.719,0.311
set arrow from -1.255,-0.828,0.450 to -0.332,-0.908,1.039
set arrow from -0.079,-0.931,0.987 to 0.861,-1.018,0.402
set arrow from 1.031,-0.849,0.386 to 1.497,0.111,0.582
unset tics
set title "[4,7,-6,6,-4,7,7]^2"
set xrange [-1.540:1.540]
set yrange [-1.540:1.540]
set zrange [-1.540:1.540]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.551,0.612,1.306 center
set label "1" at 0.912,1.020,0.723 center
set label "2" at 1.312,0.540,-0.602 center
set label "3" at 0.796,-0.996,-0.840 center
set label "4" at -0.792,-0.916,-0.930 center
set label "5" at -1.184,-0.926,-0.290 center
set label "6" at -0.685,-0.666,1.074 center
set label "7" at -0.630,0.671,1.240 center
set label "8" at -0.880,1.110,0.622 center
set label "9" at -1.176,0.665,-0.743 center
set label "10" at -0.671,0.366,-1.312 center
set label "11" at 0.847,0.289,-1.227 center
set label "12" at 1.111,-1.042,-0.161 center
set label "13" at 0.491,-0.725,1.140 center
set arrow from 0.641,0.714,1.160 to 0.866,0.969,0.796
set arrow from 0.379,0.672,1.224 to -0.794,1.080,0.663
set arrow from 0.542,0.413,1.281 to 0.495,-0.626,1.153
set arrow from 0.966,0.954,0.542 to 1.285,0.572,-0.512
set arrow from 0.726,0.978,0.785 to -0.537,0.692,1.208
set arrow from 1.249,0.352,-0.632 to 0.827,-0.902,-0.826
set arrow from 1.199,0.478,-0.755 to 0.904,0.320,-1.150
set arrow from 0.596,-0.986,-0.852 to -0.692,-0.921,-0.924
set arrow from 0.880,-1.008,-0.659 to 1.069,-1.036,-0.251
set arrow from -0.897,-0.919,-0.759 to -1.132,-0.925,-0.375
set arrow from -0.839,-0.723,-0.907 to -1.153,0.568,-0.754
set arrow from -1.117,-0.891,-0.105 to -0.719,-0.684,0.982
set arrow from -1.125,-0.777,-0.409 to -0.701,0.291,-1.253
set arrow from -0.677,-0.468,1.099 to -0.634,0.572,1.227
set arrow from -0.486,-0.676,1.085 to 0.391,-0.720,1.135
set arrow from -0.692,0.781,1.085 to -0.849,1.055,0.699
set arrow from -0.921,1.049,0.436 to -1.156,0.695,-0.649
set arrow from -1.053,0.591,-0.882 to -0.733,0.402,-1.242
set arrow from -0.472,0.356,-1.301 to 0.747,0.294,-1.232
set arrow from 0.878,0.135,-1.103 to 1.096,-0.965,-0.223
set arrow from 1.027,-0.999,0.016 to 0.533,-0.747,1.052
unset tics
set title "[3,6,-5,-3,4,4,6;-]"
set xrange [-1.312:1.312]
set yrange [-1.312:1.312]
set zrange [-1.312:1.312]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.277,0.060,-1.023 center
set label "1" at -1.028,-0.960,-0.131 center
set label "2" at -0.816,-0.609,1.127 center
set label "3" at 0.402,-1.102,1.469 center
set label "4" at 0.990,-1.125,0.246 center
set label "5" at 0.018,-1.258,-0.641 center
set label "6" at -0.072,-0.284,-1.611 center
set label "7" at -0.988,0.913,-0.932 center
set label "8" at -0.235,1.387,0.119 center
set label "9" at -0.357,0.750,1.272 center
set label "10" at 0.888,0.337,1.622 center
set label "11" at 1.449,0.234,0.391 center
set label "12" at 0.810,1.089,-0.391 center
set label "13" at 0.216,0.569,-1.520 center
set arrow from -1.240,-0.088,-0.893 to -1.046,-0.886,-0.195
set arrow from -1.213,0.248,-1.003 to -1.020,0.819,-0.942
set arrow from -1.096,0.121,-1.083 to 0.126,0.538,-1.490
set arrow from -0.996,-0.907,0.060 to -0.832,-0.636,1.032
set arrow from -0.854,-1.010,-0.216 to -0.069,-1.234,-0.598
set arrow from -0.636,-0.682,1.178 to 0.312,-1.066,1.444
set arrow from -0.752,-0.421,1.147 to -0.389,0.655,1.262
set arrow from 0.488,-1.105,1.289 to 0.947,-1.124,0.337
set arrow from 0.465,-0.913,1.489 to 0.856,0.243,1.612
set arrow from 0.843,-1.145,0.112 to 0.091,-1.248,-0.574
set arrow from 1.054,-0.937,0.267 to 1.417,0.140,0.381
set arrow from 0.005,-1.117,-0.781 to -0.066,-0.355,-1.540
set arrow from -0.183,-0.139,-1.528 to -0.933,0.841,-0.973
set arrow from -0.009,-0.096,-1.590 to 0.184,0.475,-1.530
set arrow from -0.879,0.982,-0.779 to -0.290,1.353,0.043
set arrow from -0.254,1.291,0.294 to -0.348,0.798,1.185
set arrow from -0.061,1.338,0.034 to 0.723,1.114,-0.348
set arrow from -0.173,0.689,1.324 to 0.796,0.368,1.596
set arrow from 0.970,0.322,1.441 to 1.408,0.241,0.482
set arrow from 1.352,0.363,0.273 to 0.858,1.024,-0.332
set arrow from 0.724,1.013,-0.555 to 0.259,0.607,-1.438
unset tics
set title "[7,7,7,-4,7,7,4]^2"
set xrange [-1.622:1.622]
set yrange [-1.622:1.622]
set zrange [-1.622:1.622]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.412,1.204,-1.036 center
set label "1" at 0.950,0.690,-1.146 center
set label "2" at 0.861,-0.692,-0.854 center
set label "3" at -0.524,-1.080,-0.888 center
set label "4" at -1.340,-1.096,0.671 center
set label "5" at -0.587,-0.016,1.387 center
set label "6" at -0.531,1.144,0.644 center
set label "7" at 0.779,1.424,0.268 center
set label "8" at 1.430,0.803,0.135 center
set label "9" at 1.266,-0.572,0.276 center
set label "10" at 0.289,-0.853,1.208 center
set label "11" at -0.899,-1.517,0.581 center
set label "12" at -1.229,-0.407,-0.744 center
set label "13" at -0.876,0.966,-0.499 center
set arrow from 0.555,1.067,-1.066 to 0.878,0.759,-1.132
set arrow from 0.539,1.154,-0.890 to 1.366,0.828,0.062
set arrow from 0.230,1.170,-0.960 to -0.785,0.983,-0.537
set arrow from 0.937,0.495,-1.105 to 0.867,-0.594,-0.875
set arrow from 0.928,0.782,-0.970 to 0.789,1.378,0.180
set arrow from 0.669,-0.746,-0.859 to -0.428,-1.053,-0.886
set arrow from 0.928,-0.672,-0.667 to 1.233,-0.582,0.182
set arrow from -0.617,-1.082,-0.711 to -1.293,-1.095,0.582
set arrow from -0.667,-0.943,-0.859 to -1.157,-0.475,-0.759
set arrow from -1.239,-0.952,0.766 to -0.637,-0.088,1.339
set arrow from -1.197,-1.233,0.641 to -0.970,-1.449,0.595
set arrow from -0.579,0.152,1.279 to -0.536,1.060,0.698
set arrow from -0.444,-0.152,1.358 to 0.218,-0.784,1.222
set arrow from -0.343,1.185,0.590 to 0.685,1.404,0.295
set arrow from -0.589,1.115,0.454 to -0.848,0.981,-0.404
set arrow from 0.922,1.288,0.239 to 1.358,0.871,0.149
set arrow from 1.406,0.605,0.155 to 1.278,-0.473,0.266
set arrow from 1.125,-0.612,0.411 to 0.360,-0.832,1.140
set arrow from 0.131,-0.941,1.124 to -0.819,-1.473,0.622
set arrow from -0.936,-1.391,0.430 to -1.210,-0.470,-0.669
set arrow from -1.180,-0.216,-0.710 to -0.901,0.871,-0.516
unset tics
set title "[7,-5,7,5,7,-6,6]^2"
set xrange [-1.430:1.430]
set yrange [-1.430:1.430]
set zrange [-1.430:1.430]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.072,0.057,1.174 center
set label "1" at -0.035,0.762,1.218 center
set label "2" at 1.385,0.009,0.673 center
set label "3" at 1.556,0.610,-0.186 center
set label "4" at 0.610,1.132,0.373 center
set label "5" at -0.337,1.387,0.225 center
set label "6" at -1.011,0.865,-0.816 center
set label "7" at -1.685,-0.158,-0.066 center
set label "8" at -0.885,-1.056,-0.761 center
set label "9" at -0.265,-0.141,-1.539 center
set label "10" at 1.058,-0.265,-1.293 center
set label "11" at 1.058,-1.121,-0.206 center
set label "12" at -0.044,-1.427,0.075 center
set label "13" at -0.333,-0.654,1.130 center
set arrow from -0.907,0.170,1.181 to -0.118,0.706,1.215
set arrow from -1.159,0.026,0.997 to -1.641,-0.143,0.023
set arrow from -0.928,-0.081,1.165 to -0.405,-0.585,1.134
set arrow from 0.132,0.673,1.154 to 1.302,0.053,0.705
set arrow from -0.085,0.865,1.054 to -0.312,1.335,0.307
set arrow from 1.418,0.122,0.511 to 1.540,0.553,-0.105
set arrow from 1.341,-0.145,0.553 to 1.080,-1.044,-0.147
set arrow from 1.400,0.696,-0.094 to 0.687,1.089,0.327
set arrow from 1.489,0.493,-0.334 to 1.091,-0.206,-1.219
set arrow from 0.419,1.183,0.343 to -0.241,1.361,0.240
set arrow from 0.522,0.966,0.443 to -0.290,-0.571,1.095
set arrow from -0.437,1.309,0.071 to -0.961,0.904,-0.739
set arrow from -1.105,0.722,-0.712 to -1.638,-0.087,-0.118
set arrow from -0.908,0.726,-0.916 to -0.316,-0.071,-1.489
set arrow from -1.570,-0.288,-0.166 to -0.943,-0.991,-0.711
set arrow from -0.793,-0.920,-0.876 to -0.311,-0.209,-1.481
set arrow from -0.750,-1.115,-0.627 to -0.112,-1.397,0.007
set arrow from -0.069,-0.159,-1.503 to 0.960,-0.256,-1.311
set arrow from 1.058,-0.389,-1.136 to 1.058,-1.059,-0.285
set arrow from 0.871,-1.173,-0.159 to 0.049,-1.401,0.051
set arrow from -0.087,-1.312,0.232 to -0.312,-0.712,1.051
unset tics
set title "[-5,-4,3,7,4,-3,7,5,-4,5,7,4,-5,7]"
set xrange [-1.556:1.556]
set yrange [-1.556:1.556]
set zrange [-1.556:1.556]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.454,0.712,1.370 center
set label "1" at 0.620,0.961,0.593 center
set label "2" at 1.151,-0.740,-0.256 center
set label "3" at 0.681,-0.551,-1.177 center
set label "4" at -0.600,-1.054,-1.199 center
set label "5" at -0.600,-1.454,0.177 center
set label "6" at 0.682,-1.203,0.517 center
set label "7" at 1.323,-0.123,0.874 center
set label "8" at 1.002,0.510,-0.851 center
set label "9" at -0.184,1.410,-0.272 center
set label "10" at -0.741,1.110,-0.508 center
set label "11" at -1.525,0.051,-0.745 center
set label "12" at -1.460,-0.356,0.501 center
set label "13" at -0.803,0.726,0.978 center
set arrow from 0.494,0.772,1.183 to 0.600,0.931,0.686
set arrow from 0.588,0.584,1.293 to 1.256,-0.059,0.912
set arrow from 0.263,0.714,1.310 to -0.708,0.725,1.007
set arrow from 0.674,0.788,0.507 to 1.124,-0.653,-0.213
set arrow from 0.465,0.978,0.467 to -0.664,1.102,-0.445
set arrow from 1.062,-0.704,-0.431 to 0.726,-0.569,-1.090
set arrow from 1.059,-0.831,-0.104 to 0.728,-1.157,0.441
set arrow from 0.495,-0.624,-1.180 to -0.507,-1.017,-1.198
set arrow from 0.737,-0.367,-1.121 to 0.974,0.418,-0.879
set arrow from -0.600,-1.110,-1.007 to -0.600,-1.426,0.081
set arrow from -0.723,-0.908,-1.139 to -1.464,-0.023,-0.775
set arrow from -0.411,-1.417,0.227 to 0.587,-1.222,0.492
set arrow from -0.720,-1.301,0.222 to -1.400,-0.433,0.478
set arrow from 0.780,-1.038,0.572 to 1.273,-0.206,0.846
set arrow from 1.288,-0.055,0.689 to 1.019,0.476,-0.759
set arrow from 0.853,0.623,-0.778 to -0.109,1.354,-0.308
set arrow from -0.349,1.322,-0.342 to -0.659,1.155,-0.473
set arrow from -0.263,1.322,-0.111 to -0.763,0.771,0.897
set arrow from -0.858,0.952,-0.543 to -1.466,0.130,-0.727
set arrow from -1.515,-0.011,-0.555 to -1.465,-0.325,0.406
set arrow from -1.363,-0.196,0.571 to -0.852,0.646,0.942
unset tics
set title "[-4,5,7,4,7,7,-5]^2"
set xrange [-1.410:1.410]
set yrange [-1.410:1.410]
set zrange [-1.410:1.410]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.402,-0.887,1.089 center
set label "1" at -0.766,-1.237,0.159 center
set label "2" at 0.383,-1.355,-0.294 center
set label "3" at 0.863,-0.450,1.080 center
set label "4" at 1.226,-0.387,0.675 center
set label "5" at 1.336,0.538,-0.573 center
set label "6" at 0.831,1.072,-0.788 center
set label "7" at 0.541,-0.408,-1.415 center
set label "8" at -0.016,0.101,-1.547 center
set label "9" at -1.250,0.376,-0.637 center
set label "10" at -1.434,0.173,-0.163 center
set label "11" at -0.279,1.405,0.126 center
set label "12" at -0.084,0.826,1.205 center
set label "13" at -0.952,0.233,1.084 center
set arrow from -0.470,-0.953,0.913 to -0.731,-1.204,0.247
set arrow from -0.216,-0.830,1.042 to 1.133,-0.415,0.699
set arrow from -0.490,-0.708,1.088 to -0.908,0.143,1.084
set arrow from -0.580,-1.256,0.086 to 0.291,-1.345,-0.257
set arrow from -0.850,-1.060,0.118 to -1.392,0.085,-0.143
set arrow from 0.439,-1.249,-0.133 to 0.835,-0.502,1.000
set arrow from 0.405,-1.227,-0.446 to 0.530,-0.473,-1.339
set arrow from 0.996,-0.427,0.932 to 1.160,-0.398,0.749
set arrow from 0.744,-0.290,1.096 to -0.024,0.746,1.197
set arrow from 1.241,-0.268,0.515 to 1.329,0.479,-0.493
set arrow from 1.205,0.678,-0.629 to 0.897,1.003,-0.760
set arrow from 1.179,0.487,-0.686 to 0.062,0.126,-1.491
set arrow from 0.796,0.891,-0.865 to 0.559,-0.318,-1.377
set arrow from 0.681,1.117,-0.664 to -0.203,1.383,0.064
set arrow from 0.396,-0.276,-1.450 to 0.057,0.034,-1.530
set arrow from -0.175,0.136,-1.430 to -1.171,0.358,-0.696
set arrow from -1.317,0.302,-0.464 to -1.401,0.210,-0.250
set arrow from -1.216,0.359,-0.441 to -0.969,0.241,0.986
set arrow from -1.300,0.317,-0.129 to -0.346,1.334,0.109
set arrow from -0.247,1.312,0.300 to -0.099,0.873,1.118
set arrow from -0.248,0.714,1.182 to -0.870,0.289,1.095
unset tics
set title "[4,-5,5,-5,-4,3,5;-]"
set xrange [-1.405:1.405]
set yrange [-1.405:1.405]
set zrange [-1.405:1.405]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.782,-0.865,-0.883 center
set label "1" at 0.859,-1.159,0.589 center
set label "2" at 1.266,-0.599,0.694 center
set label "3" at 1.248,0.684,0.273 center
set label "4" at 0.175,1.473,0.494 center
set label "5" at -1.380,0.675,0.107 center
set label "6" at -0.985,0.188,-1.065 center
set label "7" at -0.322,-1.070,-0.944 center
set label "8" at -0.241,-1.487,0.317 center
set label "9" at -0.541,-0.986,1.093 center
set label "10" at -1.202,0.268,0.972 center
set label "11" at -0.507,1.435,0.338 center
set label "12" at -0.193,0.987,-1.062 center
set label "13" at 1.041,0.459,-0.922 center
set arrow from 0.792,-0.904,-0.687 to 0.854,-1.140,0.491
set arrow from 0.585,-0.901,-0.894 to -0.224,-1.052,-0.938
set arrow from 0.820,-0.669,-0.889 to 1.022,0.361,-0.920
set arrow from 0.975,-0.999,0.619 to 1.208,-0.679,0.679
set arrow from 0.673,-1.136,0.656 to -0.448,-0.998,1.060
set arrow from 1.263,-0.409,0.632 to 1.249,0.589,0.304
set arrow from 1.097,-0.698,0.652 to -0.157,-1.438,0.338
set arrow from 1.089,0.800,0.305 to 0.254,1.414,0.478
set arrow from 1.215,0.647,0.079 to 1.058,0.477,-0.826
set arrow from 0.001,1.384,0.451 to -1.293,0.719,0.129
set arrow from -0.020,1.462,0.449 to -0.409,1.440,0.360
set arrow from -1.320,0.602,-0.069 to -1.014,0.225,-0.977
set arrow from -1.343,0.591,0.285 to -1.220,0.310,0.883
set arrow from -0.892,0.012,-1.048 to -0.369,-0.982,-0.952
set arrow from -0.844,0.330,-1.065 to -0.264,0.916,-1.062
set arrow from -0.310,-1.133,-0.754 to -0.247,-1.456,0.222
set arrow from -0.303,-1.384,0.476 to -0.511,-1.038,1.013
set arrow from -0.634,-0.810,1.076 to -1.155,0.180,0.980
set arrow from -1.109,0.424,0.887 to -0.553,1.357,0.380
set arrow from -0.465,1.375,0.151 to -0.214,1.016,-0.969
set arrow from -0.010,0.908,-1.041 to 0.949,0.498,-0.933
unset tics
set title "[6,7,-6,6,-5,7,-6,4,7,-6,6,-4,7,5]"
set xrange [-1.473:1.473]
set yrange [-1.473:1.473]
set zrange [-1.473:1.473]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.850,-0.239,-1.162 center
set label "1" at 0.824,1.095,-0.708 center
set label "2" at 0.887,0.866,0.905 center
set label "3" at 1.389,0.568,0.361 center
set label "4" at 0.232,1.480,-0.338 center
set label "5" at -1.110,1.036,0.179 center
set label "6" at -1.486,0.359,0.043 center
set label "7" at -0.474,0.441,1.385 center
set label "8" at -0.849,-0.236,1.250 center
set label "9" at -0.380,-1.419,0.447 center
set label "10" at -0.337,-0.998,-1.128 center
set label "11" at -1.036,-0.806,-0.796 center
set label "12" at 0.228,-1.525,-0.058 center
set label "13" at 1.263,-0.625,-0.379 center
set arrow from 0.846,-0.049,-1.097 to 0.826,1.000,-0.741
set arrow from 0.682,-0.346,-1.157 to -0.252,-0.944,-1.130
set arrow from 0.936,-0.319,-1.000 to 1.220,-0.585,-0.460
set arrow from 0.832,1.067,-0.511 to 0.883,0.881,0.806
set arrow from 0.676,1.192,-0.616 to 0.306,1.431,-0.385
set arrow from 1.013,0.792,0.769 to 1.326,0.605,0.429
set arrow from 0.706,0.810,0.969 to -0.383,0.470,1.354
set arrow from 1.247,0.680,0.275 to 0.303,1.424,-0.295
set arrow from 1.371,0.398,0.256 to 1.272,-0.540,-0.326
set arrow from 0.053,1.421,-0.270 to -1.021,1.066,0.144
set arrow from -1.206,0.864,0.144 to -1.438,0.446,0.060
set arrow from -1.079,0.885,0.306 to -0.865,-0.160,1.186
set arrow from -1.366,0.369,0.203 to -0.534,0.436,1.306
set arrow from -1.426,0.205,-0.069 to -1.066,-0.728,-0.741
set arrow from -0.569,0.269,1.351 to -0.802,-0.149,1.267
set arrow from -0.787,-0.393,1.143 to -0.412,-1.340,0.500
set arrow from -0.375,-1.367,0.254 to -0.339,-1.023,-1.031
set arrow from -0.228,-1.445,0.320 to 0.151,-1.512,0.005
set arrow from -0.512,-0.949,-1.045 to -0.948,-0.830,-0.838
set arrow from -0.881,-0.894,-0.706 to 0.150,-1.481,-0.104
set arrow from 0.375,-1.397,-0.104 to 1.190,-0.689,-0.356
unset tics
set title "[-4,3,5,-4,-3,3,5;-]"
set xrange [-1.480:1.480]
set yrange [-1.480:1.480]
set zrange [-1.480:1.480]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.437,1.211,0.738 center
set label "1" at 0.698,0.680,1.418 center
set label "2" at 1.256,0.777,0.865 center
set label "3" at 0.376,1.411,-0.102 center
set label "4" at 0.147,0.729,-1.270 center
set label "5" at -1.318,-0.265,-1.243 center
set label "6" at -1.234,-0.800,0.191 center
set label "7" at -0.074,-1.449,0.314 center
set label "8" at 0.910,-0.873,1.171 center
set label "9" at 1.450,-0.647,0.638 center
set label "10" at 0.727,-1.163,-0.512 center
set label "11" at 0.280,-0.241,-1.425 center
set label "12" at -1.392,0.277,-1.157 center
set label "13" at -1.391,0.352,0.375 center
set arrow from -0.277,1.137,0.833 to 0.619,0.718,1.370
set arrow from -0.300,1.245,0.596 to 0.308,1.394,-0.031
set arrow from -0.580,1.083,0.684 to -1.320,0.416,0.402
set arrow from 0.839,0.705,1.278 to 1.186,0.764,0.934
set arrow from 0.786,0.525,1.327 to 1.407,-0.569,0.683
set arrow from 1.135,0.864,0.731 to 0.437,1.368,-0.036
set arrow from 1.216,0.584,0.900 to 0.930,-0.777,1.153
set arrow from 0.343,1.312,-0.272 to 0.164,0.779,-1.185
set arrow from -0.018,0.617,-1.267 to -1.235,-0.208,-1.245
set arrow from 0.174,0.533,-1.301 to 0.266,-0.143,-1.409
set arrow from -1.307,-0.334,-1.056 to -1.240,-0.765,0.098
set arrow from -1.345,-0.069,-1.212 to -1.379,0.180,-1.173
set arrow from -1.060,-0.897,0.210 to -0.161,-1.400,0.305
set arrow from -1.261,-0.604,0.222 to -1.378,0.254,0.359
set arrow from 0.064,-1.368,0.435 to 0.841,-0.914,1.111
set arrow from 0.061,-1.400,0.175 to 0.660,-1.187,-0.442
set arrow from 1.047,-0.816,1.036 to 1.382,-0.675,0.705
set arrow from 1.351,-0.718,0.480 to 0.777,-1.127,-0.433
set arrow from 0.662,-1.029,-0.645 to 0.312,-0.309,-1.358
set arrow from 0.091,-0.183,-1.395 to -1.297,0.248,-1.172
set arrow from -1.392,0.287,-0.957 to -1.391,0.347,0.275
unset tics
set title "[6,-3,6,6,6,6,-6;-]"
set xrange [-1.450:1.450]
set yrange [-1.450:1.450]
set zrange [-1.450:1.450]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.173,1.102,-1.059 center
set label "1" at -1.185,0.824,0.043 center
set label "2" at -0.803,0.565,0.958 center
set label "3" at -0.461,-1.303,0.106 center
set label "4" at -1.032,-0.894,-0.460 center
set label "5" at -1.307,-0.238,0.521 center
set label "6" at 0.215,-0.219,1.517 center
set label "7" at 0.220,0.820,1.467 center
set label "8" at 1.286,0.813,0.380 center
set label "9" at 1.333,-0.482,0.660 center
set label "10" at 0.816,-1.159,-0.225 center
set label "11" at 0.466,-0.584,-1.514 center
set label "12" at -0.088,-0.298,-1.499 center
set label "13" at 0.714,1.053,-0.895 center
set arrow from -0.306,1.065,-0.914 to -1.118,0.842,-0.029
set arrow from -0.105,0.920,-1.108 to 0.431,-0.494,-1.490
set arrow from 0.023,1.091,-1.023 to 0.616,1.058,-0.913
set arrow from -1.110,0.773,0.222 to -0.840,0.590,0.868
set arrow from -1.206,0.642,0.125 to -1.296,-0.147,0.481
set arrow from -0.770,0.386,0.876 to -0.478,-1.213,0.147
set arrow from -0.628,0.609,1.045 to 0.132,0.798,1.424
set arrow from -0.588,-1.212,-0.019 to -0.969,-0.940,-0.397
set arrow from -0.269,-1.281,0.056 to 0.720,-1.170,-0.200
set arrow from -1.077,-0.786,-0.298 to -1.284,-0.292,0.440
set arrow from -0.908,-0.816,-0.596 to -0.150,-0.337,-1.431
set arrow from -1.140,-0.235,0.631 to 0.131,-0.220,1.462
set arrow from 0.216,-0.019,1.507 to 0.219,0.720,1.472
set arrow from 0.371,-0.255,1.397 to 1.255,-0.463,0.720
set arrow from 0.360,0.819,1.325 to 1.216,0.814,0.452
set arrow from 1.293,0.618,0.422 to 1.329,-0.384,0.639
set arrow from 1.205,0.847,0.200 to 0.755,1.036,-0.805
set arrow from 1.249,-0.592,0.516 to 0.858,-1.104,-0.153
set arrow from 0.768,-1.080,-0.403 to 0.490,-0.624,-1.426
set arrow from 0.288,-0.493,-1.509 to 0.000,-0.344,-1.501
set arrow from 0.007,-0.137,-1.427 to 0.667,0.973,-0.931
unset tics
set title "[6,-5,5,-4,7,3,-6,-5,-3,3,5,7,-3,4]"
set xrange [-1.517:1.517]
set yrange [-1.517:1.517]
set zrange [-1.517:1.517]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.779,-0.573,0.822 center
set label "1" at 0.262,-0.935,1.054 center
set label "2" at 0.647,0.136,1.411 center
set label "3" at -0.345,1.269,0.838 center
set label "4" at -1.401,0.681,-0.074 center
set label "5" at -0.748,-0.023,-1.367 center
set label "6" at 0.431,0.162,-1.357 center
set label "7" at 0.370,1.030,-0.642 center
set label "8" at 0.699,1.504,0.306 center
set label "9" at 1.606,0.411,0.392 center
set label "10" at 1.253,-0.470,-0.610 center
set label "11" at 0.424,-1.403,-0.124 center
set label "12" at -0.805,-1.304,-0.742 center
set label "13" at -1.613,-0.483,0.094 center
set arrow from -0.594,-0.637,0.863 to 0.169,-0.903,1.033
set arrow from -0.685,-0.442,0.702 to 0.323,0.965,-0.583
set arrow from -0.929,-0.557,0.691 to -1.538,-0.492,0.160
set arrow from 0.326,-0.756,1.114 to 0.614,0.047,1.381
set arrow from 0.287,-1.009,0.869 to 0.411,-1.366,-0.032
set arrow from 0.523,0.277,1.340 to -0.284,1.199,0.874
set arrow from 0.781,0.175,1.268 to 1.539,0.392,0.463
set arrow from -0.485,1.191,0.718 to -1.331,0.719,-0.013
set arrow from -0.170,1.308,0.749 to 0.611,1.484,0.351
set arrow from -1.320,0.593,-0.234 to -0.788,0.020,-1.287
set arrow from -1.436,0.486,-0.046 to -1.595,-0.386,0.080
set arrow from -0.550,0.008,-1.365 to 0.332,0.146,-1.358
set arrow from -0.756,-0.203,-1.279 to -0.801,-1.215,-0.786
set arrow from 0.420,0.316,-1.230 to 0.375,0.953,-0.706
set arrow from 0.560,0.063,-1.240 to 1.189,-0.420,-0.668
set arrow from 0.429,1.115,-0.472 to 0.669,1.461,0.221
set arrow from 0.826,1.350,0.318 to 1.542,0.488,0.386
set arrow from 1.555,0.283,0.246 to 1.279,-0.406,-0.537
set arrow from 1.130,-0.609,-0.537 to 0.486,-1.333,-0.161
set arrow from 0.246,-1.389,-0.214 to -0.716,-1.312,-0.697
set arrow from -0.919,-1.189,-0.624 to -1.556,-0.541,0.035
unset tics
set title "[5,-5,7,4,7,-5,7,-4,4,7,5,7,-4,7]"
set xrange [-1.606:1.606]
set yrange [-1.606:1.606]
set zrange [-1.606:1.606]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.370,0.628,1.157 center
set label "1" at -1.105,-0.318,0.842 center
set label "2" at -1.267,-0.751,-0.510 center
set label "3" at -0.056,-0.965,-1.231 center
set label "4" at 0.915,-1.183,-0.461 center
set label "5" at 1.557,0.025,-0.062 center
set label "6" at 0.751,1.202,-0.146 center
set label "7" at 0.317,1.300,-0.490 center
set label "8" at -0.231,0.428,-1.481 center
set label "9" at -1.364,0.430,-0.933 center
set label "10" at -0.995,0.935,0.074 center
set label "11" at -0.670,-0.416,1.187 center
set label "12" at 0.522,-1.154,0.909 center
set label "13" at 1.256,-0.160,1.145 center
set arrow from 0.204,0.521,1.121 to -1.022,-0.265,0.860
set arrow from 0.364,0.703,0.972 to 0.320,1.262,-0.398
set arrow from 0.520,0.495,1.155 to 1.181,-0.093,1.146
set arrow from -1.127,-0.379,0.653 to -1.256,-0.721,-0.415
set arrow from -0.951,-0.353,0.965 to -0.747,-0.399,1.126
set arrow from -1.097,-0.781,-0.611 to -0.140,-0.950,-1.180
set arrow from -1.282,-0.564,-0.577 to -1.356,0.336,-0.899
set arrow from 0.099,-1.000,-1.108 to 0.837,-1.166,-0.523
set arrow from -0.080,-0.770,-1.266 to -0.219,0.330,-1.463
set arrow from 1.005,-1.014,-0.405 to 1.512,-0.060,-0.090
set arrow from 0.859,-1.179,-0.269 to 0.549,-1.156,0.813
set arrow from 1.445,0.190,-0.074 to 0.808,1.120,-0.140
set arrow from 1.509,-0.004,0.130 to 1.280,-0.145,1.049
set arrow from 0.597,1.237,-0.268 to 0.394,1.283,-0.429
set arrow from 0.555,1.172,-0.121 to -0.897,0.950,0.062
set arrow from 0.240,1.178,-0.629 to -0.193,0.489,-1.412
set arrow from -0.411,0.428,-1.394 to -1.274,0.430,-0.976
set arrow from -1.301,0.515,-0.763 to -1.026,0.892,-0.011
set arrow from -0.958,0.783,0.199 to -0.688,-0.340,1.124
set arrow from -0.503,-0.519,1.148 to 0.438,-1.102,0.928
set arrow from 0.638,-0.996,0.946 to 1.197,-0.239,1.127
unset tics
set title "[3,5,6,-3,5,6,-5;-]"
set xrange [-1.557:1.557]
set yrange [-1.557:1.557]
set zrange [-1.557:1.557]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.224,-0.073,0.646 center
set label "1" at -0.173,-1.513,0.318 center
set label "2" at -1.154,-0.793,0.421 center
set label "3" at -1.338,0.146,-0.571 center
set label "4" at -0.401,-0.223,-1.405 center
set label "5" at 0.073,-1.274,-0.747 center
set label "6" at 0.943,-1.236,-0.045 center
set label "7" at -0.483,-0.496,1.201 center
set label "8" at -0.143,0.898,1.243 center
set label "9" at 0.412,1.036,1.062 center
set label "10" at -0.883,1.431,-0.126 center
set label "11" at -0.049,1.638,-0.397 center
set label "12" at 0.574,0.620,-1.193 center
set label "13" at 1.395,-0.161,-0.408 center
set arrow from 1.087,-0.214,0.614 to -0.104,-1.442,0.334
set arrow from 1.111,0.082,0.704 to 0.469,0.959,1.033
set arrow from 1.256,-0.089,0.449 to 1.379,-0.153,-0.309
set arrow from -0.334,-1.395,0.335 to -1.074,-0.852,0.413
set arrow from -0.129,-1.470,0.128 to 0.051,-1.296,-0.651
set arrow from -1.181,-0.657,0.277 to -1.324,0.078,-0.499
set arrow from -1.029,-0.738,0.567 to -0.545,-0.524,1.128
set arrow from -1.194,0.090,-0.699 to -0.473,-0.195,-1.341
set arrow from -1.274,0.325,-0.509 to -0.914,1.341,-0.157
set arrow from -0.330,-0.382,-1.306 to 0.038,-1.195,-0.796
set arrow from -0.252,-0.094,-1.372 to 0.500,0.556,-1.209
set arrow from 0.229,-1.267,-0.621 to 0.866,-1.239,-0.107
set arrow from 0.803,-1.163,0.078 to -0.413,-0.532,1.140
set arrow from 1.017,-1.060,-0.104 to 1.358,-0.249,-0.378
set arrow from -0.435,-0.302,1.207 to -0.166,0.801,1.240
set arrow from 0.042,0.944,1.183 to 0.320,1.013,1.093
set arrow from -0.132,0.980,1.061 to -0.054,1.597,-0.306
set arrow from 0.269,1.080,0.931 to -0.811,1.409,-0.060
set arrow from -0.697,1.477,-0.187 to -0.141,1.615,-0.367
set arrow from 0.038,1.496,-0.508 to 0.531,0.691,-1.137
set arrow from 0.693,0.507,-1.079 to 1.336,-0.104,-0.464
unset tics
set title "[7,-5,3,5,7,-3,6,7,-5,4,5,7,-6,-4]"
set xrange [-1.638:1.638]
set yrange [-1.638:1.638]
set zrange [-1.638:1.638]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.388,0.983,0.915 center
set label "1" at -0.403,1.170,0.823 center
set label "2" at -0.320,-0.063,1.407 center
set label "3" at -1.384,-0.182,0.530 center
set label "4" at -0.854,-0.731,0.840 center
set label "5" at -0.220,-1.464,0.093 center
set label "6" at 0.645,-1.149,0.606 center
set label "7" at 1.389,-0.551,-0.473 center
set label "8" at 0.953,-0.469,-1.169 center
set label "9" at -0.374,-0.911,-1.103 center
set label "10" at -1.257,0.093,-0.777 center
set label "11" at -0.544,1.254,-0.538 center
set label "12" at 0.788,1.086,-0.827 center
set label "13" at 1.193,0.934,-0.327 center
set arrow from 0.195,1.029,0.892 to -0.307,1.148,0.834
set arrow from 0.271,0.821,0.908 to -0.795,-0.650,0.844
set arrow from 0.497,0.977,0.747 to 1.138,0.938,-0.243
set arrow from -0.391,0.990,0.909 to -0.326,0.027,1.364
set arrow from -0.424,1.183,0.625 to -0.533,1.248,-0.439
set arrow from -0.474,-0.081,1.280 to -1.307,-0.174,0.594
set arrow from -0.203,-0.194,1.310 to 0.587,-1.084,0.654
set arrow from -1.255,-0.316,0.606 to -0.918,-0.665,0.802
set arrow from -1.365,-0.141,0.336 to -1.267,0.072,-0.680
set arrow from -0.750,-0.851,0.718 to -0.272,-1.404,0.154
set arrow from -0.056,-1.404,0.190 to 0.563,-1.179,0.557
set arrow from -0.243,-1.380,-0.087 to -0.362,-0.953,-1.013
set arrow from 0.748,-1.066,0.456 to 1.337,-0.592,-0.398
set arrow from 1.283,-0.531,-0.641 to 1.006,-0.479,-1.085
set arrow from 1.321,-0.367,-0.512 to 0.822,0.994,-0.807
set arrow from 0.764,-0.533,-1.160 to -0.279,-0.880,-1.107
set arrow from 0.982,-0.300,-1.067 to 1.178,0.850,-0.378
set arrow from -0.502,-0.765,-1.055 to -1.193,0.020,-0.801
set arrow from -1.154,0.261,-0.743 to -0.595,1.171,-0.555
set arrow from -0.350,1.230,-0.580 to 0.691,1.098,-0.806
set arrow from 0.911,1.040,-0.676 to 1.132,0.957,-0.402
unset tics
set title "[4,-4,4,7,-4,4,-4,5,5,-4,7,4,-5,-5]"
set xrange [-1.407:1.407]
set yrange [-1.407:1.407]
set zrange [-1.407:1.407]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.267,1.065,-0.917 center
set label "1" at -0.984,1.308,-0.229 center
set label "2" at -1.429,0.554,-0.018 center
set label "3" at -0.299,1.410,0.817 center
set label "4" at -0.287,0.898,1.384 center
set label "5" at 0.257,-0.356,1.359 center
set label "6" at -0.375,-1.277,0.526 center
set label "7" at -1.149,-0.814,-0.253 center
set label "8" at -0.185,-0.975,-1.321 center
set label "9" at 0.295,-0.232,-1.486 center
set label "10" at 0.569,-1.486,-0.459 center
set label "11" at 1.197,-1.157,-0.176 center
set label "12" at 1.265,-0.077,0.659 center
set label "13" at 0.858,1.140,0.115 center
set arrow from 0.094,1.099,-0.822 to -0.897,1.291,-0.277
set arrow from 0.271,0.882,-0.997 to 0.293,-0.140,-1.446
set arrow from 0.366,1.078,-0.744 to 0.808,1.133,0.028
set arrow from -1.082,1.141,-0.182 to -1.379,0.638,-0.041
set arrow from -0.906,1.262,-0.050 to -0.326,0.920,1.294
set arrow from -1.291,0.658,0.084 to -0.368,1.358,0.766
set arrow from -1.389,0.361,-0.051 to -1.169,-0.718,-0.237
set arrow from -0.296,1.276,0.965 to -0.289,0.965,1.309
set arrow from -0.131,1.370,0.715 to 0.774,1.159,0.166
set arrow from -0.208,0.714,1.380 to 0.217,-0.264,1.361
set arrow from 0.166,-0.488,1.240 to -0.330,-1.211,0.586
set arrow from 0.417,-0.312,1.248 to 1.185,-0.099,0.715
set arrow from -0.505,-1.199,0.395 to -1.084,-0.853,-0.188
set arrow from -0.238,-1.307,0.383 to 0.500,-1.471,-0.387
set arrow from -1.016,-0.837,-0.401 to -0.252,-0.964,-1.247
set arrow from -0.078,-0.810,-1.358 to 0.242,-0.314,-1.468
set arrow from -0.032,-0.996,-1.194 to 1.121,-1.147,-0.240
set arrow from 0.329,-0.384,-1.361 to 0.552,-1.410,-0.521
set arrow from 0.733,-1.400,-0.385 to 1.115,-1.200,-0.213
set arrow from 1.207,-0.999,-0.054 to 1.260,-0.156,0.598
set arrow from 1.206,0.098,0.581 to 0.887,1.052,0.154
unset tics
set title "[-3,7,4,-5,3,5,-4]^2"
set xrange [-1.410:1.410]
set yrange [-1.410:1.410]
set zrange [-1.410:1.410]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.744,-0.694,1.350 center
set label "1" at 0.128,0.198,1.666 center
set label "2" at -0.448,1.278,0.999 center
set label "3" at 0.227,1.275,-0.069 center
set label "4" at -0.581,-0.996,-0.266 center
set label "5" at -0.092,-1.419,0.204 center
set label "6" at 0.972,-1.117,-0.816 center
set label "7" at 0.248,0.241,-1.655 center
set label "8" at 1.077,0.902,-0.925 center
set label "9" at 1.653,-0.178,-0.258 center
set label "10" at 0.993,-0.161,0.818 center
set label "11" at -0.915,-0.369,-0.653 center
set label "12" at -1.049,0.377,-0.905 center
set label "13" at -1.468,0.664,0.511 center
set arrow from -0.609,-0.556,1.399 to 0.060,0.129,1.641
set arrow from -0.658,-0.791,1.197 to -0.135,-1.371,0.280
set arrow from -0.827,-0.539,1.254 to -1.427,0.587,0.558
set arrow from 0.046,0.353,1.570 to -0.406,1.200,1.046
set arrow from 0.265,0.141,1.532 to 0.924,-0.133,0.885
set arrow from -0.341,1.277,0.829 to 0.174,1.275,0.016
set arrow from -0.606,1.183,0.923 to -1.389,0.712,0.548
set arrow from 0.161,1.087,-0.085 to -0.548,-0.902,-0.258
set arrow from 0.362,1.216,-0.204 to 1.010,0.932,-0.857
set arrow from -0.459,-1.102,-0.148 to -0.153,-1.366,0.145
set arrow from -0.664,-0.841,-0.362 to -0.874,-0.447,-0.605
set arrow from 0.049,-1.379,0.069 to 0.901,-1.137,-0.748
set arrow from 0.889,-0.962,-0.911 to 0.289,0.164,-1.607
set arrow from 1.078,-0.971,-0.729 to 1.600,-0.251,-0.301
set arrow from 0.377,0.344,-1.541 to 1.013,0.851,-0.982
set arrow from 0.075,0.259,-1.555 to -0.963,0.368,-0.955
set arrow from 1.160,0.747,-0.830 to 1.612,-0.101,-0.306
set arrow from 1.548,-0.175,-0.088 to 1.045,-0.163,0.733
set arrow from 0.835,-0.179,0.697 to -0.836,-0.361,-0.592
set arrow from -0.949,-0.182,-0.716 to -1.033,0.284,-0.874
set arrow from -1.105,0.415,-0.717 to -1.440,0.645,0.416
unset tics
set title "[-3,5,7,-5,3,5,-5]^2"
set xrange [-1.666:1.666]
set yrange [-1.666:1.666]
set zrange [-1.666:1.666]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.812,-0.771,-1.093 center
set label "1" at -0.195,-1.483,-0.771 center
set label "2" at -1.267,-0.422,-0.369 center
set label "3" at -1.536,-0.012,0.705 center
set label "4" at -1.092,1.231,0.412 center
set label "5" at 0.126,1.151,1.232 center
set label "6" at -0.345,-0.193,1.484 center
set label "7" at 0.397,-1.010,0.801 center
set label "8" at 0.967,-1.373,0.190 center
set label "9" at 1.674,-0.126,-0.202 center
set label "10" at 0.889,1.078,0.281 center
set label "11" at -0.157,1.178,-0.679 center
set label "12" at -0.646,0.943,-0.814 center
set label "13" at 0.374,-0.191,-1.176 center
set arrow from 0.654,-0.883,-1.042 to -0.116,-1.427,-0.797
set arrow from 0.935,-0.679,-0.965 to 1.612,-0.173,-0.266
set arrow from 0.692,-0.613,-1.116 to 0.433,-0.270,-1.165
set arrow from -0.333,-1.347,-0.720 to -1.198,-0.490,-0.395
set arrow from -0.042,-1.468,-0.644 to 0.890,-1.381,0.127
set arrow from -1.312,-0.352,-0.187 to -1.513,-0.047,0.614
set arrow from -1.154,-0.259,-0.401 to -0.213,1.097,-0.663
set arrow from -1.471,0.172,0.662 to -1.124,1.139,0.434
set arrow from -1.370,-0.037,0.814 to -0.428,-0.180,1.429
set arrow from -0.926,1.220,0.524 to 0.043,1.156,1.176
set arrow from -1.025,1.188,0.229 to -0.680,0.965,-0.722
set arrow from 0.061,0.965,1.266 to -0.312,-0.100,1.466
set arrow from 0.251,1.139,1.076 to 0.826,1.084,0.359
set arrow from -0.231,-0.318,1.378 to 0.340,-0.947,0.853
set arrow from 0.522,-1.089,0.667 to 0.904,-1.333,0.257
set arrow from 0.395,-0.933,0.616 to 0.375,-0.229,-1.084
set arrow from 1.062,-1.206,0.138 to 1.626,-0.210,-0.176
set arrow from 1.570,0.032,-0.138 to 0.941,0.998,0.249
set arrow from 0.742,1.092,0.146 to -0.083,1.171,-0.612
set arrow from -0.332,1.094,-0.727 to -0.559,0.985,-0.790
set arrow from -0.516,0.798,-0.860 to 0.308,-0.118,-1.153
unset tics
set title "[5,-3,6,7,5,-5,5,6,-6,-5,7,-5,3,-6]"
set xrange [-1.674:1.674]
set yrange [-1.674:1.674]
set zrange [-1.674:1.674]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.471,0.566,-1.255 center
set label "1" at -0.903,1.272,-0.407 center
set label "2" at -0.806,0.636,1.026 center
set label "3" at 0.109,0.968,0.872 center
set label "4" at 0.511,1.331,0.011 center
set label "5" at -0.993,0.718,-0.769 center
set label "6" at -0.961,-0.712,-0.865 center
set label "7" at 0.065,-0.578,-1.344 center
set label "8" at 0.728,-1.022,-0.440 center
set label "9" at 0.680,-1.508,0.463 center
set label "10" at -0.747,-1.366,0.379 center
set label "11" at -0.502,-0.486,1.414 center
set label "12" at 1.079,-0.528,1.014 center
set label "13" at 1.269,0.710,-0.100 center
set arrow from 0.315,0.646,-1.158 to -0.825,1.232,-0.455
set arrow from 0.405,0.378,-1.269 to 0.098,-0.484,-1.337
set arrow from 0.585,0.586,-1.091 to 1.213,0.699,-0.182
set arrow from -0.891,1.191,-0.225 to -0.812,0.677,0.934
set arrow from -0.930,1.106,-0.516 to -0.980,0.801,-0.715
set arrow from -0.620,0.704,0.995 to 0.016,0.934,0.888
set arrow from -0.756,0.453,1.089 to -0.527,-0.395,1.382
set arrow from 0.188,1.039,0.703 to 0.471,1.295,0.096
set arrow from 0.159,0.806,0.766 to 0.703,-0.941,-0.386
set arrow from 0.344,1.263,-0.076 to -0.910,0.752,-0.726
set arrow from 0.665,1.205,-0.012 to 1.193,0.773,-0.089
set arrow from -0.989,0.518,-0.782 to -0.963,-0.613,-0.858
set arrow from -0.781,-0.689,-0.949 to -0.025,-0.590,-1.302
set arrow from -0.931,-0.804,-0.690 to -0.762,-1.320,0.292
set arrow from 0.175,-0.652,-1.194 to 0.673,-0.985,-0.514
set arrow from 0.719,-1.116,-0.264 to 0.685,-1.461,0.375
set arrow from 0.481,-1.488,0.452 to -0.648,-1.375,0.385
set arrow from 0.747,-1.344,0.556 to 1.045,-0.610,0.968
set arrow from -0.712,-1.238,0.529 to -0.520,-0.550,1.339
set arrow from -0.308,-0.491,1.365 to 0.982,-0.526,1.039
set arrow from 1.101,-0.380,0.881 to 1.258,0.636,-0.034
unset tics
set title "[-5,-4,4,7,-5,3,-4,5,-3,5,7,4,-5,5]"
set xrange [-1.414:1.414]
set yrange [-1.414:1.414]
set zrange [-1.414:1.414]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.916,-0.961,0.465 center
set label "1" at -0.270,-0.617,1.276 center
set label "2" at -0.061,-1.146,0.875 center
set label "3" at 0.196,-1.167,-0.858 center
set label "4" at 0.514,0.067,-1.502 center
set label "5" at 1.205,0.893,-0.549 center
set label "6" at 1.361,0.154,0.506 center
set label "7" at 0.473,0.159,1.315 center
set label "8" at -1.199,0.484,0.672 center
set label "9" at -0.670,1.022,0.802 center
set label "10" at -0.068,1.540,-0.384 center
set label "11" at -0.604,0.745,-1.297 center
set label "12" at -1.263,0.037,-0.707 center
set label "13" at -0.529,-1.211,-0.614 center
set arrow from 0.755,-0.914,0.575 to -0.190,-0.640,1.221
set arrow from 0.990,-0.775,0.472 to 1.324,0.061,0.503
set arrow from 0.757,-0.988,0.347 to -0.449,-1.197,-0.554
set arrow from -0.210,-0.769,1.161 to -0.091,-1.070,0.933
set arrow from -0.316,-0.430,1.222 to -0.647,0.929,0.829
set arrow from -0.032,-1.148,0.677 to 0.181,-1.166,-0.760
set arrow from 0.011,-0.969,0.935 to 0.437,0.071,1.285
set arrow from 0.240,-0.994,-0.949 to 0.492,-0.020,-1.457
set arrow from 0.006,-1.179,-0.795 to -0.434,-1.205,-0.646
set arrow from 0.610,0.182,-1.369 to 1.157,0.835,-0.615
set arrow from 0.345,0.169,-1.471 to -0.520,0.694,-1.312
set arrow from 1.229,0.779,-0.386 to 1.349,0.211,0.425
set arrow from 1.027,0.983,-0.526 to 0.020,1.495,-0.396
set arrow from 1.213,0.155,0.641 to 0.547,0.159,1.248
set arrow from 0.289,0.195,1.245 to -1.107,0.466,0.707
set arrow from -1.061,0.624,0.706 to -0.739,0.952,0.785
set arrow from -1.208,0.422,0.482 to -1.258,0.068,-0.612
set arrow from -0.586,1.095,0.636 to -0.111,1.504,-0.301
set arrow from -0.149,1.420,-0.522 to -0.564,0.805,-1.228
set arrow from -0.721,0.620,-1.193 to -1.204,0.100,-0.759
set arrow from -1.161,-0.135,-0.694 to -0.579,-1.125,-0.620
unset tics
set title "[6,-6,5,-4,7,5,-6,-5,4,6,-5,7,-4,4]"
set xrange [-1.540:1.540]
set yrange [-1.540:1.540]
set zrange [-1.540:1.540]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.129,1.089,0.947 center
set label "1" at 1.345,0.622,0.833 center
set label "2" at 1.128,-0.800,0.745 center
set label "3" at 0.834,-1.254,-0.447 center
set label "4" at 1.622,-0.017,-0.494 center
set label "5" at 0.986,0.569,-0.718 center
set label "6" at 0.600,-0.322,1.131 center
set label "7" at -0.560,0.201,1.304 center
set label "8" at -1.619,-0.181,0.474 center
set label "9" at -1.476,-0.272,-0.200 center
set label "10" at -0.508,-1.164,-0.906 center
set label "11" at -1.043,-0.378,-1.257 center
set label "12" at -0.333,0.781,-1.142 center
set label "13" at -0.848,1.126,-0.270 center
set arrow from 0.061,1.029,0.933 to 1.250,0.653,0.840
set arrow from -0.211,0.920,1.016 to -0.519,0.285,1.270
set arrow from -0.231,1.094,0.775 to -0.797,1.123,-0.184
set arrow from 1.315,0.425,0.821 to 1.143,-0.702,0.751
set arrow from 1.382,0.537,0.656 to 1.603,0.026,-0.405
set arrow from 1.083,-0.870,0.563 to 0.856,-1.219,-0.356
set arrow from 0.997,-0.682,0.840 to 0.665,-0.381,1.083
set arrow from 0.941,-1.085,-0.453 to 1.568,-0.101,-0.491
set arrow from 0.645,-1.241,-0.512 to -0.413,-1.170,-0.874
set arrow from 1.479,0.114,-0.544 to 1.057,0.503,-0.693
set arrow from 0.949,0.483,-0.541 to 0.619,-0.279,1.042
set arrow from 0.798,0.599,-0.778 to -0.239,0.766,-1.112
set arrow from 0.420,-0.241,1.158 to -0.469,0.160,1.291
set arrow from -0.711,0.146,1.186 to -1.543,-0.154,0.533
set arrow from -1.578,-0.207,0.280 to -1.497,-0.259,-0.103
set arrow from -1.556,-0.203,0.285 to -1.074,-0.367,-1.163
set arrow from -1.347,-0.391,-0.294 to -0.572,-1.104,-0.859
set arrow from -1.394,-0.090,-0.209 to -0.889,1.035,-0.266
set arrow from -0.613,-1.009,-0.976 to -0.990,-0.455,-1.223
set arrow from -0.939,-0.208,-1.240 to -0.385,0.696,-1.151
set arrow from -0.429,0.846,-0.979 to -0.800,1.094,-0.352
unset tics
set title "[3,4,5,-3,5,-4,5;-]"
set xrange [-1.622:1.622]
set yrange [-1.622:1.622]
set zrange [-1.622:1.622]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.968,-0.937,0.816 center
set label "1" at 1.358,-0.761,-0.198 center
set label "2" at -0.064,-1.096,-0.971 center
set label "3" at -0.713,-0.130,-1.257 center
set label "4" at 0.146,0.329,-1.320 center
set label "5" at 0.112,-1.345,0.176 center
set label "6" at -0.837,-1.197,-0.095 center
set label "7" at -1.511,-0.045,0.374 center
set label "8" at -1.474,0.481,-0.099 center
set label "9" at -0.371,1.011,1.144 center
set label "10" at -0.486,1.409,0.436 center
set label "11" at 0.606,1.221,-0.436 center
set label "12" at 1.427,0.670,0.147 center
set label "13" at 0.839,0.389,1.282 center
set arrow from 1.039,-0.905,0.631 to 1.323,-0.777,-0.106
set arrow from 0.818,-1.008,0.704 to 0.187,-1.309,0.232
set arrow from 0.950,-0.749,0.882 to 0.848,0.296,1.249
set arrow from 1.186,-0.802,-0.291 to 0.022,-1.076,-0.924
set arrow from 1.367,-0.567,-0.151 to 1.423,0.573,0.124
set arrow from -0.172,-0.935,-1.019 to -0.659,-0.210,-1.233
set arrow from -0.196,-1.114,-0.821 to -0.771,-1.188,-0.170
set arrow from -0.537,-0.036,-1.270 to 0.058,0.282,-1.314
set arrow from -0.814,-0.049,-1.104 to -1.424,0.441,-0.175
set arrow from 0.143,0.180,-1.187 to 0.114,-1.270,0.109
set arrow from 0.215,0.462,-1.188 to 0.572,1.154,-0.502
set arrow from -0.078,-1.315,0.121 to -0.742,-1.211,-0.068
set arrow from -0.932,-1.034,-0.029 to -1.463,-0.127,0.341
set arrow from -1.500,0.103,0.241 to -1.479,0.407,-0.032
set arrow from -1.396,0.118,0.381 to -0.544,1.328,0.433
set arrow from -1.348,0.542,0.044 to -0.434,0.981,1.073
set arrow from -0.399,1.108,0.972 to -0.472,1.361,0.523
set arrow from -0.194,0.920,1.164 to 0.750,0.435,1.272
set arrow from -0.331,1.383,0.313 to 0.529,1.234,-0.374
set arrow from 0.749,1.125,-0.334 to 1.356,0.718,0.097
set arrow from 1.337,0.627,0.321 to 0.884,0.411,1.195
unset tics
set title "[-4,3,-5,4,-3,7,3,-4,5,-3,4,5,7,-5]"
set xrange [-1.427:1.427]
set yrange [-1.427:1.427]
set zrange [-1.427:1.427]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.736,1.488,0.430 center
set label "1" at 0.290,0.510,1.468 center
set label "2" at -1.036,0.101,1.014 center
set label "3" at -1.174,-0.993,0.215 center
set label "4" at -1.012,-1.287,-0.454 center
set label "5" at 0.449,-1.446,-0.295 center
set label "6" at 0.106,-1.102,-1.059 center
set label "7" at 0.106,0.079,-1.451 center
set label "8" at -1.034,0.124,-1.018 center
set label "9" at -1.173,0.798,0.191 center
set label "10" at 0.024,1.240,0.472 center
set label "11" at 1.152,-0.520,0.529 center
set label "12" at 1.412,0.191,0.637 center
set label "13" at 1.155,0.817,-0.680 center
set arrow from 0.676,1.357,0.569 to 0.320,0.575,1.399
set arrow from 0.547,1.423,0.441 to 0.118,1.273,0.466
set arrow from 0.797,1.390,0.268 to 1.124,0.866,-0.599
set arrow from 0.109,0.454,1.406 to -0.946,0.129,1.045
set arrow from 0.447,0.465,1.352 to 1.333,0.214,0.695
set arrow from -1.057,-0.060,0.897 to -1.164,-0.913,0.274
set arrow from -1.062,0.229,0.863 to -1.161,0.734,0.267
set arrow from -1.131,-1.072,0.036 to -1.033,-1.248,-0.364
set arrow from -1.033,-1.005,0.074 to 0.035,-1.096,-0.988
set arrow from -0.814,-1.309,-0.432 to 0.350,-1.435,-0.305
set arrow from -1.014,-1.102,-0.528 to -1.032,0.031,-0.981
set arrow from 0.373,-1.370,-0.463 to 0.144,-1.140,-0.974
set arrow from 0.547,-1.316,-0.179 to 1.103,-0.585,0.471
set arrow from 0.106,-0.912,-1.122 to 0.106,-0.016,-1.420
set arrow from -0.081,0.086,-1.380 to -0.940,0.120,-1.054
set arrow from 0.246,0.178,-1.348 to 1.085,0.767,-0.732
set arrow from -1.054,0.221,-0.844 to -1.163,0.750,0.104
set arrow from -0.990,0.866,0.234 to -0.068,1.206,0.450
set arrow from 0.132,1.072,0.477 to 1.098,-0.436,0.526
set arrow from 1.220,-0.334,0.557 to 1.378,0.098,0.623
set arrow from 1.377,0.276,0.459 to 1.172,0.774,-0.591
unset tics
set title "[4,6,-3,6,-4,7,4,-6,3,-6,-4,-3,7,3]"
set xrange [-1.488:1.488]
set yrange [-1.488:1.488]
set zrange [-1.488:1.488]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.807,0.571,1.071 center
set label "1" at -0.569,1.168,-0.635 center
set label "2" at -0.990,0.036,-1.085 center
set label "3" at 0.086,-0.870,-1.304 center
set label "4" at 0.213,-1.371,-0.735 center
set label "5" at -0.657,-1.259,0.380 center
set label "6" at -1.433,-0.338,-0.040 center
set label "7" at -0.905,0.895,0.739 center
set label "8" at 0.633,1.099,0.750 center
set label "9" at 0.703,1.214,-0.437 center
set label "10" at 1.335,-0.002,-0.826 center
set label "11" at 1.466,-0.500,-0.256 center
set label "12" at 1.046,-0.075,1.031 center
set label "13" at -0.120,-0.569,1.348 center
set arrow from -0.781,0.636,0.884 to -0.582,1.136,-0.542
set arrow from -0.848,0.707,0.931 to -0.884,0.827,0.809
set arrow from -0.705,0.403,1.112 to -0.171,-0.485,1.327
set arrow from -0.635,0.993,-0.705 to -0.958,0.124,-1.050
set arrow from -0.372,1.176,-0.604 to 0.604,1.210,-0.453
set arrow from -0.839,-0.091,-1.116 to 0.010,-0.806,-1.288
set arrow from -1.064,-0.026,-0.910 to -1.396,-0.307,-0.128
set arrow from 0.119,-1.000,-1.156 to 0.197,-1.306,-0.809
set arrow from 0.242,-0.828,-1.185 to 1.388,-0.521,-0.315
set arrow from 0.091,-1.355,-0.578 to -0.596,-1.267,0.301
set arrow from 0.340,-1.216,-0.745 to 1.271,-0.079,-0.821
set arrow from -0.779,-1.115,0.314 to -1.373,-0.410,-0.007
set arrow from -0.575,-1.153,0.528 to -0.161,-0.622,1.273
set arrow from -1.365,-0.179,0.060 to -0.939,0.816,0.689
set arrow from -0.707,0.921,0.740 to 0.534,1.086,0.749
set arrow from 0.645,1.118,0.551 to 0.697,1.204,-0.338
set arrow from 0.698,0.915,0.794 to 1.013,0.017,1.009
set arrow from 0.792,1.043,-0.492 to 1.290,0.084,-0.799
set arrow from 1.369,-0.131,-0.678 to 1.449,-0.435,-0.330
set arrow from 1.407,-0.440,-0.074 to 1.075,-0.105,0.940
set arrow from 0.867,-0.151,1.079 to -0.031,-0.531,1.323
unset tics
set title "[7,-6,4,-6,6,-6,-4,7,4,6,-6,6,-4,6]"
set xrange [-1.466:1.466]
set yrange [-1.466:1.466]
set zrange [-1.466:1.466]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.295,0.010,-0.705 center
set label "1" at -1.842,-0.282,0.291 center
set label "2" at -1.077,0.303,0.961 center
set label "3" at -0.438,1.216,-0.418 center
set label "4" at 0.695,0.650,-1.152 center
set label "5" at 0.665,-0.739,-1.149 center
set label "6" at -0.440,-1.138,-0.887 center
set label "7" at -0.929,-1.445,0.376 center
set label "8" at -0.154,-0.754,1.297 center
set label "9" at 0.963,-0.339,1.126 center
set label "10" at 1.648,-0.597,-0.111 center
set label "11" at 1.645,0.844,-0.364 center
set label "12" at 0.932,0.968,0.655 center
set label "13" at -0.372,1.304,0.081 center
set arrow from -1.388,-0.040,-0.535 to -1.795,-0.258,0.206
set arrow from -1.177,-0.149,-0.730 to -0.499,-1.058,-0.874
set arrow from -1.191,0.156,-0.617 to -0.424,1.231,0.037
set arrow from -1.712,-0.183,0.405 to -1.142,0.253,0.904
set arrow from -1.719,-0.440,0.302 to -0.991,-1.366,0.370
set arrow from -1.005,0.406,0.805 to -0.474,1.164,-0.341
set arrow from -0.949,0.156,1.007 to -0.218,-0.680,1.274
set arrow from -0.283,1.138,-0.519 to 0.618,0.689,-1.102
set arrow from -0.412,1.250,-0.223 to -0.385,1.286,-0.016
set arrow from 0.691,0.450,-1.152 to 0.667,-0.639,-1.149
set arrow from 0.847,0.681,-1.026 to 1.569,0.829,-0.427
set arrow from 0.481,-0.805,-1.106 to -0.348,-1.104,-0.909
set arrow from 0.802,-0.719,-1.005 to 1.580,-0.607,-0.183
set arrow from -0.510,-1.182,-0.705 to -0.894,-1.423,0.285
set arrow from -0.817,-1.345,0.508 to -0.210,-0.803,1.231
set arrow from 0.031,-0.685,1.269 to 0.870,-0.374,1.140
set arrow from 1.058,-0.375,0.954 to 1.600,-0.579,-0.025
set arrow from 0.958,-0.151,1.058 to 0.934,0.874,0.689
set arrow from 1.648,-0.400,-0.145 to 1.645,0.746,-0.346
set arrow from 1.530,0.864,-0.201 to 0.989,0.958,0.574
set arrow from 0.754,1.014,0.577 to -0.283,1.281,0.121
unset tics
set title "[3,6,6,-3,5,6,6;-]"
set xrange [-1.648:1.648]
set yrange [-1.648:1.648]
set zrange [-1.648:1.648]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.399,0.134,0.374 center
set label "1" at -0.867,-0.554,1.025 center
set label "2" at 0.038,-1.444,-0.148 center
set label "3" at 1.066,-1.008,0.079 center
set label "4" at 1.367,0.003,-0.772 center
set label "5" at 0.482,0.054,-1.493 center
set label "6" at -0.359,-0.927,-1.082 center
set label "7" at -1.134,-0.817,-0.243 center
set label "8" at 0.408,-0.904,1.014 center
set label "9" at -0.077,0.059,1.451 center
set label "10" at -0.037,1.324,0.819 center
set label "11" at 0.344,1.374,-0.866 center
set label "12" at 0.872,1.344,-0.436 center
set label "13" at -0.703,1.362,0.276 center
set arrow from -1.301,0.007,0.494 to -0.916,-0.490,0.965
set arrow from -1.354,-0.030,0.268 to -1.157,-0.735,-0.190
set arrow from -1.301,0.307,0.360 to -0.752,1.275,0.283
set arrow from -0.762,-0.657,0.890 to -0.014,-1.393,-0.080
set arrow from -0.722,-0.441,1.104 to -0.150,0.002,1.412
set arrow from 0.219,-1.368,-0.108 to 0.976,-1.046,0.059
set arrow from -0.032,-1.353,-0.312 to -0.324,-0.972,-1.000
set arrow from 1.110,-0.859,-0.046 to 1.345,-0.071,-0.709
set arrow from 0.951,-0.990,0.242 to 0.465,-0.913,0.932
set arrow from 1.212,0.012,-0.898 to 0.559,0.049,-1.430
set arrow from 1.299,0.186,-0.726 to 0.905,1.253,-0.459
set arrow from 0.358,-0.091,-1.432 to -0.297,-0.855,-1.112
set arrow from 0.463,0.234,-1.408 to 0.353,1.284,-0.909
set arrow from -0.494,-0.908,-0.936 to -1.066,-0.826,-0.316
set arrow from -0.979,-0.825,-0.116 to 0.330,-0.900,0.950
set arrow from 0.324,-0.739,1.089 to -0.035,-0.024,1.414
set arrow from -0.071,0.237,1.362 to -0.040,1.235,0.864
set arrow from 0.007,1.330,0.624 to 0.322,1.371,-0.768
set arrow from -0.192,1.333,0.693 to -0.626,1.358,0.339
set arrow from 0.498,1.365,-0.740 to 0.794,1.348,-0.499
set arrow from 0.689,1.346,-0.353 to -0.612,1.361,0.235
unset tics
set title "[5,-6,6,-4,7,-5,6,3,-6,6,-3,7,-6,4]"
set xrange [-1.451:1.451]
set yrange [-1.451:1.451]
set zrange [-1.451:1.451]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.679,1.056,-0.780 center
set label "1" at -0.841,0.058,-1.189 center
set label "2" at -1.145,-0.788,0.427 center
set label "3" at -0.188,-1.418,0.336 center
set label "4" at -0.559,-1.126,-0.714 center
set label "5" at 0.109,-0.430,-1.410 center
set label "6" at 1.202,0.297,-0.816 center
set label "7" at 0.704,1.236,-0.418 center
set label "8" at 0.929,0.872,0.916 center
set label "9" at 1.080,-0.811,0.806 center
set label "10" at 1.486,-0.179,0.471 center
set label "11" at 0.324,0.616,1.411 center
set label "12" at -1.042,0.193,1.018 center
set label "13" at -1.381,0.424,-0.057 center
set arrow from -0.708,0.873,-0.855 to -0.826,0.149,-1.152
set arrow from -0.487,1.081,-0.730 to 0.608,1.224,-0.443
set arrow from -0.797,0.949,-0.659 to -1.322,0.478,-0.118
set arrow from -0.874,-0.033,-1.015 to -1.128,-0.742,0.339
set arrow from -0.667,-0.032,-1.230 to 0.022,-0.385,-1.389
set arrow from -0.978,-0.897,0.411 to -0.271,-1.363,0.344
set arrow from -1.127,-0.617,0.529 to -1.051,0.107,0.967
set arrow from -0.253,-1.368,0.154 to -0.527,-1.151,-0.623
set arrow from -0.017,-1.336,0.399 to 0.995,-0.852,0.774
set arrow from -0.447,-1.009,-0.831 to 0.053,-0.489,-1.351
set arrow from -0.647,-0.961,-0.644 to -1.337,0.342,-0.092
set arrow from 0.261,-0.329,-1.327 to 1.126,0.247,-0.857
set arrow from 1.115,0.463,-0.746 to 0.748,1.154,-0.453
set arrow from 1.243,0.229,-0.632 to 1.466,-0.145,0.379
set arrow from 0.736,1.184,-0.228 to 0.913,0.898,0.821
set arrow from 0.947,0.673,0.903 to 1.071,-0.712,0.813
set arrow from 0.782,0.809,1.036 to 0.397,0.647,1.351
set arrow from 1.179,-0.657,0.725 to 1.437,-0.256,0.512
set arrow from 1.349,-0.085,0.582 to 0.392,0.569,1.355
set arrow from 0.139,0.559,1.358 to -0.950,0.221,1.045
set arrow from -1.101,0.233,0.831 to -1.351,0.404,0.036
unset tics
set title "[7,4,-4,6,-5,-4,4,7,3,-6,-4,-3,4,5]"
set xrange [-1.486:1.486]
set yrange [-1.486:1.486]
set zrange [-1.486:1.486]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.710,-0.767,1.013 center
set label "1" at -1.506,0.260,0.373 center
set label "2" at -1.405,-0.119,-0.718 center
set label "3" at -0.799,-1.135,-0.237 center
set label "4" at 0.407,-1.461,-0.363 center
set label "5" at 0.615,-1.398,0.252 center
set label "6" at 1.339,-0.188,-0.777 center
set label "7" at 1.533,-0.143,-0.155 center
set label "8" at 0.731,1.202,0.373 center
set label "9" at -0.646,1.434,-0.009 center
set label "10" at -0.589,0.995,-1.080 center
set label "11" at 0.667,0.867,-0.887 center
set label "12" at 0.636,0.847,0.905 center
set label "13" at -0.273,-0.394,1.309 center
set arrow from -0.820,-0.625,0.924 to -1.451,0.189,0.417
set arrow from -0.550,-0.843,0.921 to 0.535,-1.360,0.298
set arrow from -0.575,-0.651,1.104 to -0.340,-0.451,1.263
set arrow from -1.488,0.194,0.184 to -1.413,-0.087,-0.624
set arrow from -1.391,0.416,0.322 to -0.703,1.356,0.017
set arrow from -1.310,-0.278,-0.643 to -0.847,-1.056,-0.275
set arrow from -1.290,0.037,-0.769 to -0.646,0.917,-1.054
set arrow from -0.607,-1.187,-0.257 to 0.311,-1.435,-0.353
set arrow from -0.741,-1.053,-0.065 to -0.302,-0.435,1.222
set arrow from 0.471,-1.441,-0.175 to 0.583,-1.407,0.158
set arrow from 0.536,-1.310,-0.339 to 1.469,-0.219,-0.167
set arrow from 0.698,-1.259,0.135 to 1.298,-0.257,-0.718
set arrow from 1.399,-0.174,-0.586 to 1.504,-0.150,-0.250
set arrow from 1.232,-0.020,-0.794 to 0.720,0.783,-0.879
set arrow from 1.436,0.019,-0.091 to 0.779,1.121,0.342
set arrow from 0.541,1.234,0.321 to -0.551,1.418,0.018
set arrow from 0.701,1.092,0.538 to 0.650,0.902,0.823
set arrow from -0.636,1.358,-0.194 to -0.594,1.033,-0.987
set arrow from -0.392,0.975,-1.050 to 0.568,0.877,-0.902
set arrow from 0.663,0.865,-0.687 to 0.637,0.848,0.805
set arrow from 0.521,0.691,0.956 to -0.216,-0.316,1.283
unset tics
set title "[5,-3,4,6,6,-5,-4;-]"
set xrange [-1.533:1.533]
set yrange [-1.533:1.533]
set zrange [-1.533:1.533]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.320,-0.381,1.385 center
set label "1" at -0.625,1.134,0.672 center
set label "2" at -1.192,0.823,-0.177 center
set label "3" at -0.045,0.895,-1.140 center
set label "4" at 1.382,0.060,-0.422 center
set label "5" at 0.978,-1.142,-0.517 center
set label "6" at 0.082,-0.929,-1.281 center
set label "7" at 0.315,0.478,-1.356 center
set label "8" at 0.510,1.364,0.085 center
set label "9" at 1.122,0.684,0.633 center
set label "10" at -0.002,0.114,1.445 center
set label "11" at -1.371,-0.300,0.349 center
set label "12" at -0.865,-1.315,-0.226 center
set label "13" at 0.029,-1.486,0.551 center
set arrow from -0.356,-0.203,1.301 to -0.607,1.045,0.714
set arrow from -0.212,-0.214,1.405 to -0.056,0.030,1.435
set arrow from -0.271,-0.536,1.268 to 0.005,-1.408,0.609
set arrow from -0.731,1.076,0.513 to -1.139,0.852,-0.098
set arrow from -0.450,1.170,0.581 to 0.422,1.346,0.130
set arrow from -1.039,0.833,-0.306 to -0.121,0.890,-1.076
set arrow from -1.220,0.644,-0.093 to -1.356,-0.210,0.307
set arrow from 0.114,0.802,-1.060 to 1.302,0.107,-0.462
set arrow from 0.077,0.754,-1.213 to 0.255,0.548,-1.319
set arrow from 1.318,-0.129,-0.437 to 1.010,-1.047,-0.510
set arrow from 1.340,0.160,-0.253 to 1.143,0.634,0.549
set arrow from 0.829,-1.106,-0.645 to 0.157,-0.947,-1.218
set arrow from 0.849,-1.189,-0.372 to 0.094,-1.462,0.478
set arrow from 0.115,-0.732,-1.292 to 0.299,0.379,-1.350
set arrow from -0.047,-0.981,-1.138 to -0.801,-1.289,-0.298
set arrow from 0.338,0.582,-1.186 to 0.498,1.312,-0.000
set arrow from 0.624,1.237,0.187 to 1.065,0.748,0.582
set arrow from 0.972,0.608,0.742 to 0.073,0.152,1.391
set arrow from -0.154,0.068,1.324 to -1.295,-0.277,0.410
set arrow from -1.291,-0.460,0.259 to -0.905,-1.235,-0.181
set arrow from -0.716,-1.343,-0.096 to -0.046,-1.471,0.486
unset tics
set title "[5,-6,6,-4,7,-5,4]^2"
set xrange [-1.445:1.445]
set yrange [-1.445:1.445]
set zrange [-1.445:1.445]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.801,0.428,1.088 center
set label "1" at -0.232,-0.429,1.404 center
set label "2" at 0.162,0.566,1.289 center
set label "3" at -1.138,0.851,-0.186 center
set label "4" at -0.491,0.731,-1.316 center
set label "5" at -0.312,-0.656,-1.426 center
set label "6" at 1.011,-0.466,-1.149 center
set label "7" at 0.751,0.909,-1.057 center
set label "8" at 0.844,1.136,0.228 center
set label "9" at 1.221,0.338,0.758 center
set label "10" at 1.230,-0.836,0.041 center
set label "11" at 0.090,-1.387,0.525 center
set label "12" at -0.872,-1.138,-0.398 center
set label "13" at -1.462,-0.047,0.198 center
set arrow from -0.695,0.269,1.147 to -0.284,-0.349,1.375
set arrow from -0.635,0.499,1.002 to 0.761,1.100,0.272
set arrow from -0.910,0.350,0.941 to -1.408,-0.008,0.271
set arrow from -0.158,-0.244,1.383 to 0.125,0.474,1.300
set arrow from -0.184,-0.572,1.273 to 0.066,-1.315,0.590
set arrow from 0.031,0.595,1.141 to -1.073,0.837,-0.111
set arrow from 0.337,0.529,1.201 to 1.133,0.357,0.802
set arrow from -1.039,0.833,-0.358 to -0.540,0.740,-1.229
set arrow from -1.201,0.677,-0.111 to -1.431,0.040,0.160
set arrow from -0.465,0.533,-1.332 to -0.325,-0.558,-1.418
set arrow from -0.297,0.759,-1.275 to 0.654,0.895,-1.077
set arrow from -0.118,-0.629,-1.385 to 0.914,-0.480,-1.170
set arrow from -0.401,-0.732,-1.263 to -0.828,-1.100,-0.479
set arrow from 0.974,-0.270,-1.136 to 0.769,0.811,-1.063
set arrow from 1.046,-0.525,-0.961 to 1.213,-0.807,-0.053
set arrow from 0.765,0.944,-0.860 to 0.837,1.118,0.130
set arrow from 0.918,0.981,0.331 to 1.185,0.416,0.706
set arrow from 1.222,0.168,0.654 to 1.229,-0.751,0.093
set arrow from 1.062,-0.917,0.112 to 0.174,-1.346,0.489
set arrow from -0.052,-1.350,0.389 to -0.801,-1.156,-0.330
set arrow from -0.958,-0.979,-0.311 to -1.419,-0.126,0.154
unset tics
set title "[7,-4,3,7,4,-3,6,7,-4,4,7,4,-6,-4]"
set xrange [-1.404:1.404]
set yrange [-1.404:1.404]
set zrange [-1.404:1.404]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.414,-0.026,-0.335 center
set label "1" at -0.951,-0.980,-0.514 center
set label "2" at -0.156,-0.834,1.187 center
set label "3" at 0.796,-0.987,0.711 center
set label "4" at 0.136,-1.453,0.001 center
set label "5" at 0.069,-1.010,-1.075 center
set label "6" at 0.785,0.343,-1.344 center
set label "7" at 1.308,0.909,-0.152 center
set label "8" at 1.336,0.248,0.200 center
set label "9" at -0.537,1.062,-0.686 center
set label "10" at 0.117,1.427,-0.715 center
set label "11" at 0.283,1.406,0.695 center
set label "12" at -0.529,0.257,1.355 center
set label "13" at -1.243,-0.361,0.672 center
set arrow from -1.328,-0.204,-0.368 to -0.995,-0.891,-0.497
set arrow from -1.293,0.125,-0.384 to -0.598,0.987,-0.662
set arrow from -1.383,-0.089,-0.147 to -1.259,-0.330,0.578
set arrow from -0.867,-0.964,-0.333 to -0.198,-0.842,1.096
set arrow from -0.776,-0.985,-0.610 to -0.018,-1.008,-1.027
set arrow from 0.021,-0.863,1.098 to 0.707,-0.973,0.755
set arrow from -0.220,-0.647,1.215 to -0.497,0.163,1.341
set arrow from 0.673,-1.074,0.579 to 0.198,-1.409,0.067
set arrow from 0.871,-0.816,0.640 to 1.299,0.162,0.235
set arrow from 0.125,-1.377,-0.184 to 0.075,-1.048,-0.983
set arrow from -0.010,-1.337,0.072 to -1.170,-0.419,0.636
set arrow from 0.162,-0.836,-1.110 to 0.739,0.256,-1.327
set arrow from 0.859,0.423,-1.176 to 1.272,0.869,-0.236
set arrow from 0.691,0.496,-1.255 to 0.164,1.351,-0.759
set arrow from 1.316,0.732,-0.058 to 1.333,0.336,0.153
set arrow from 1.164,0.979,-0.032 to 0.355,1.371,0.635
set arrow from 1.168,0.321,0.120 to -0.453,1.026,-0.646
set arrow from -0.362,1.160,-0.694 to 0.030,1.378,-0.711
set arrow from 0.140,1.424,-0.516 to 0.271,1.407,0.596
set arrow from 0.178,1.258,0.780 to -0.477,0.331,1.313
set arrow from -0.652,0.151,1.238 to -1.182,-0.308,0.731
unset tics
set title "[5,6,-5,6,6,-5,6;-]"
set xrange [-1.427:1.427]
set yrange [-1.427:1.427]
set zrange [-1.427:1.427]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.290,-0.604,-0.140 center
set label "1" at -0.855,0.132,-1.325 center
set label "2" at -0.030,1.500,-0.504 center
set label "3" at -0.263,1.096,0.881 center
set label "4" at 0.114,-0.077,1.554 center
set label "5" at 1.312,-0.476,1.134 center
set label "6" at 1.537,0.001,-0.192 center
set label "7" at 0.737,1.080,-0.450 center
set label "8" at -1.223,0.497,-0.250 center
set label "9" at -0.949,0.951,0.022 center
set label "10" at -0.141,-0.376,-1.324 center
set label "11" at 0.968,-0.943,-0.758 center
set label "12" at 0.615,-1.632,0.441 center
set label "13" at -0.533,-1.149,0.911 center
set arrow from -1.230,-0.503,-0.302 to -0.885,0.082,-1.244
set arrow from -1.277,-0.405,-0.159 to -1.229,0.398,-0.240
set arrow from -1.182,-0.682,0.010 to -0.587,-1.110,0.836
set arrow from -0.763,0.284,-1.233 to -0.076,1.423,-0.550
set arrow from -0.692,0.016,-1.325 to -0.223,-0.318,-1.324
set arrow from -0.062,1.444,-0.315 to -0.247,1.124,0.786
set arrow from 0.145,1.404,-0.492 to 0.650,1.128,-0.456
set arrow from -0.210,0.929,0.977 to 0.087,0.007,1.506
set arrow from -0.387,1.070,0.726 to -0.887,0.964,0.099
set arrow from 0.294,-0.137,1.491 to 1.222,-0.446,1.165
set arrow from 0.022,-0.229,1.463 to -0.487,-1.073,0.956
set arrow from 1.344,-0.409,0.948 to 1.522,-0.032,-0.099
set arrow from 1.220,-0.628,1.043 to 0.661,-1.555,0.486
set arrow from 1.420,0.159,-0.229 to 0.796,1.001,-0.431
set arrow from 1.445,-0.151,-0.283 to 1.014,-0.867,-0.712
set arrow from 0.547,1.023,-0.431 to -1.127,0.525,-0.260
set arrow from -1.131,0.649,-0.159 to -0.995,0.874,-0.024
set arrow from -0.870,0.821,-0.109 to -0.180,-0.311,-1.258
set arrow from 0.021,-0.459,-1.241 to 0.887,-0.901,-0.799
set arrow from 0.918,-1.039,-0.590 to 0.640,-1.583,0.357
set arrow from 0.443,-1.559,0.511 to -0.447,-1.185,0.875
unset tics
set title "[5,-3,-5,4,5,-5,4;-]"
set xrange [-1.554:1.554]
set yrange [-1.554:1.554]
set zrange [-1.554:1.554]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.406,0.871,0.935 center
set label "1" at -0.619,1.181,0.785 center
set label "2" at -0.843,1.294,-0.599 center
set label "3" at -1.210,0.089,-1.272 center
set label "4" at 0.202,-0.061,-1.745 center
set label "5" at 0.545,1.146,-1.063 center
set label "6" at 1.174,0.991,0.184 center
set label "7" at 1.282,-0.106,0.837 center
set label "8" at -0.521,0.085,1.441 center
set label "9" at -0.834,-1.001,0.836 center
set label "10" at -1.081,-1.131,-0.542 center
set label "11" at 0.307,-1.279,-1.007 center
set label "12" at 0.960,-1.191,0.235 center
set label "13" at 0.233,-0.889,0.976 center
set arrow from 0.216,0.928,0.907 to -0.524,1.153,0.798
set arrow from 0.548,0.893,0.796 to 1.103,0.980,0.253
set arrow from 0.386,0.672,0.940 to 0.242,-0.789,0.974
set arrow from -0.651,1.197,0.588 to -0.827,1.286,-0.500
set arrow from -0.604,1.010,0.887 to -0.529,0.171,1.390
set arrow from -0.894,1.125,-0.693 to -1.184,0.174,-1.225
set arrow from -0.654,1.274,-0.662 to 0.451,1.156,-1.032
set arrow from -1.021,0.069,-1.335 to 0.108,-0.051,-1.713
set arrow from -1.192,-0.082,-1.170 to -1.090,-1.046,-0.593
set arrow from 0.250,0.108,-1.650 to 0.521,1.062,-1.111
set arrow from 0.217,-0.231,-1.642 to 0.299,-1.193,-1.058
set arrow from 0.634,1.124,-0.886 to 1.129,1.002,0.095
set arrow from 1.191,0.820,0.286 to 1.274,-0.021,0.786
set arrow from 1.093,-0.086,0.900 to -0.427,0.075,1.409
set arrow from 1.232,-0.276,0.743 to 0.985,-1.106,0.282
set arrow from -0.570,-0.084,1.346 to -0.809,-0.916,0.883
set arrow from -0.869,-1.019,0.640 to -1.063,-1.122,-0.444
set arrow from -0.636,-0.980,0.862 to 0.134,-0.899,0.963
set arrow from -0.892,-1.151,-0.605 to 0.212,-1.269,-0.975
set arrow from 0.399,-1.266,-0.830 to 0.913,-1.197,0.147
set arrow from 0.825,-1.135,0.372 to 0.300,-0.917,0.908
unset tics
set title "[-3,4,-3,4,5,-4,4;-]"
set xrange [-1.441:1.441]
set yrange [-1.441:1.441]
set zrange [-1.441:1.441]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.389,0.624,-0.854 center
set label "1" at 1.118,1.225,0.545 center
set label "2" at -0.055,1.742,0.096 center
set label "3" at -1.288,1.174,0.101 center
set label "4" at -1.654,-0.052,0.557 center
set label "5" at -0.876,-1.013,1.120 center
set label "6" at 0.459,-0.984,1.367 center
set label "7" at 1.347,0.012,1.111 center
set label "8" at 1.618,-0.589,-0.288 center
set label "9" at 0.731,-1.585,-0.033 center
set label "10" at -0.605,-1.614,-0.279 center
set label "11" at -1.383,-0.653,-0.842 center
set label "12" at -1.017,0.573,-1.298 center
set label "13" at 0.216,1.141,-1.303 center
set arrow from 1.354,0.702,-0.673 to 1.135,1.186,0.455
set arrow from 1.423,0.445,-0.771 to 1.601,-0.500,-0.330
set arrow from 1.216,0.700,-0.920 to 0.303,1.103,-1.270
set arrow from 0.945,1.301,0.479 to 0.031,1.704,0.129
set arrow from 1.151,1.046,0.629 to 1.330,0.101,1.069
set arrow from -0.237,1.659,0.097 to -1.198,1.216,0.101
set arrow from -0.020,1.665,-0.085 to 0.199,1.180,-1.213
set arrow from -1.342,0.993,0.168 to -1.627,0.038,0.524
set arrow from -1.253,1.096,-0.080 to -1.035,0.612,-1.208
set arrow from -1.539,-0.194,0.640 to -0.933,-0.942,1.079
set arrow from -1.619,-0.130,0.376 to -1.400,-0.614,-0.752
set arrow from -0.679,-1.009,1.157 to 0.361,-0.986,1.349
set arrow from -0.841,-1.090,0.939 to -0.622,-1.575,-0.189
set arrow from 0.590,-0.838,1.329 to 1.281,-0.062,1.130
set arrow from 0.494,-1.062,1.186 to 0.713,-1.546,0.058
set arrow from 1.382,-0.066,0.930 to 1.600,-0.551,-0.198
set arrow from 1.487,-0.736,-0.251 to 0.796,-1.512,-0.052
set arrow from 0.534,-1.589,-0.069 to -0.506,-1.612,-0.261
set arrow from -0.719,-1.472,-0.362 to -1.325,-0.724,-0.801
set arrow from -1.329,-0.473,-0.909 to -1.044,0.482,-1.265
set arrow from -0.836,0.656,-1.299 to 0.125,1.099,-1.303
unset tics
set title "[5,3,-6,6,-3,-5,7]^2"
set xrange [-1.742:1.742]
set yrange [-1.742:1.742]
set zrange [-1.742:1.742]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.382,0.295,-1.352 center
set label "1" at -0.890,-0.271,-1.114 center
set label "2" at -0.604,-1.402,-0.455 center
set label "3" at -0.860,-1.054,0.803 center
set label "4" at 0.312,-0.645,1.407 center
set label "5" at 1.309,-0.735,0.531 center
set label "6" at 0.708,-1.143,-0.548 center
set label "7" at 0.745,0.097,-1.223 center
set label "8" at -0.170,1.340,-0.496 center
set label "9" at -1.358,0.720,-0.414 center
set label "10" at -1.322,0.246,0.828 center
set label "11" at -0.150,0.655,1.430 center
set label "12" at 0.556,1.383,0.562 center
set label "13" at 1.343,0.514,0.041 center
set arrow from 0.202,0.215,-1.318 to -0.800,-0.231,-1.131
set arrow from 0.550,0.204,-1.292 to 0.661,0.143,-1.253
set arrow from 0.495,0.321,-1.188 to 1.287,0.502,-0.041
set arrow from -0.847,-0.440,-1.016 to -0.625,-1.318,-0.504
set arrow from -0.962,-0.119,-1.007 to -1.322,0.644,-0.468
set arrow from -0.642,-1.350,-0.266 to -0.841,-1.080,0.708
set arrow from -0.408,-1.364,-0.469 to 0.610,-1.162,-0.541
set arrow from -0.690,-0.995,0.890 to 0.227,-0.675,1.364
set arrow from -0.927,-0.866,0.807 to -1.289,0.152,0.826
set arrow from 0.462,-0.659,1.276 to 1.234,-0.728,0.597
set arrow from 0.245,-0.457,1.411 to -0.116,0.561,1.428
set arrow from 1.216,-0.798,0.365 to 0.754,-1.112,-0.465
set arrow from 1.314,-0.549,0.458 to 1.340,0.421,0.077
set arrow from 0.713,-0.967,-0.644 to 0.742,0.009,-1.175
set arrow from 0.638,0.243,-1.138 to -0.116,1.267,-0.538
set arrow from -0.347,1.248,-0.483 to -1.270,0.766,-0.420
set arrow from -0.057,1.347,-0.331 to 0.499,1.380,0.479
set arrow from -1.353,0.649,-0.227 to -1.325,0.282,0.735
set arrow from -1.152,0.305,0.915 to -0.235,0.625,1.386
set arrow from -0.044,0.764,1.300 to 0.503,1.329,0.627
set arrow from 0.678,1.248,0.481 to 1.281,0.582,0.081
unset tics
set title "[7,-6,-4,7,4,6,7,7,-4,6,7,-6,4,7]"
set xrange [-1.430:1.430]
set yrange [-1.430:1.430]
set zrange [-1.430:1.430]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.785,1.269,0.118 center
set label "1" at 0.233,1.332,-0.653 center
set label "2" at 1.277,0.745,0.265 center
set label "3" at 1.394,-0.556,-0.060 center
set label "4" at 0.315,-1.294,0.695 center
set label "5" at -0.572,-1.365,-0.222 center
set label "6" at 0.136,-1.038,-0.819 center
set label "7" at 0.807,-0.422,-1.188 center
set label "8" at -0.189,0.334,-1.452 center
set label "9" at -1.268,-0.403,-0.697 center
set label "10" at -1.403,0.214,0.492 center
set label "11" at -0.359,-0.373,1.410 center
set label "12" at 0.550,0.518,1.292 center
set label "13" at -0.136,1.038,0.819 center
set arrow from -0.626,1.279,-0.002 to 0.153,1.327,-0.592
set arrow from -0.881,1.104,0.177 to -1.354,0.297,0.463
set arrow from -0.653,1.222,0.261 to -0.202,1.062,0.748
set arrow from 0.371,1.255,-0.531 to 1.207,0.784,0.204
set arrow from 0.170,1.184,-0.771 to -0.158,0.409,-1.392
set arrow from 1.294,0.552,0.217 to 1.385,-0.460,-0.036
set arrow from 1.163,0.710,0.426 to 0.607,0.535,1.212
set arrow from 1.251,-0.654,0.040 to 0.387,-1.245,0.645
set arrow from 1.302,-0.535,-0.236 to 0.853,-0.432,-1.099
set arrow from 0.176,-1.305,0.551 to -0.503,-1.359,-0.151
set arrow from 0.215,-1.157,0.801 to -0.309,-0.442,1.357
set arrow from -0.428,-1.298,-0.344 to 0.064,-1.071,-0.759
set arrow from -0.681,-1.214,-0.297 to -1.213,-0.478,-0.660
set arrow from 0.273,-0.913,-0.894 to 0.739,-0.484,-1.150
set arrow from 0.116,-0.882,-0.696 to -0.126,0.960,0.758
set arrow from 0.651,-0.303,-1.229 to -0.111,0.275,-1.431
set arrow from -0.332,0.237,-1.352 to -1.196,-0.354,-0.747
set arrow from -1.288,-0.311,-0.521 to -1.393,0.168,0.404
set arrow from -1.264,0.136,0.614 to -0.428,-0.334,1.349
set arrow from -0.217,-0.234,1.391 to 0.479,0.448,1.301
set arrow from 0.410,0.624,1.196 to -0.067,0.985,0.867
unset tics
set title "[4,7,-4,7,-4,4,7]^2"
set xrange [-1.410:1.410]
set yrange [-1.410:1.410]
set zrange [-1.410:1.410]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.327,-1.087,0.992 center
set label "1" at 0.374,-0.821,1.089 center
set label "2" at 0.724,0.567,1.160 center
set label "3" at 1.196,0.787,0.133 center
set label "4" at 1.378,0.115,-0.481 center
set label "5" at 0.634,1.142,-0.640 center
set label "6" at -0.073,1.063,1.026 center
set label "7" at -1.095,0.112,1.011 center
set label "8" at -1.470,0.008,-0.214 center
set label "9" at -0.687,0.914,-0.893 center
set label "10" at -0.066,0.559,-1.371 center
set label "11" at -0.314,-0.844,-1.080 center
set label "12" at -0.777,-1.152,-0.598 center
set label "13" at 0.504,-1.362,-0.137 center
set arrow from -0.141,-1.017,1.018 to 0.282,-0.856,1.076
set arrow from -0.434,-0.919,0.995 to -1.041,0.028,1.010
set arrow from -0.210,-1.126,0.834 to 0.446,-1.343,-0.058
set arrow from 0.423,-0.627,1.099 to 0.699,0.470,1.155
set arrow from 0.314,-0.823,0.899 to -0.284,-0.843,-0.985
set arrow from 0.806,0.605,0.982 to 1.155,0.767,0.222
set arrow from 0.556,0.671,1.132 to 0.011,1.010,1.041
set arrow from 1.235,0.642,0.001 to 1.358,0.187,-0.415
set arrow from 1.020,0.798,0.038 to -0.599,0.908,-0.845
set arrow from 1.261,0.275,-0.506 to 0.692,1.062,-0.627
set arrow from 1.278,-0.054,-0.441 to 0.554,-1.278,-0.156
set arrow from 0.556,1.133,-0.456 to -0.034,1.067,0.934
set arrow from 0.514,1.042,-0.765 to -0.006,0.609,-1.308
set arrow from -0.219,0.926,1.024 to -1.022,0.180,1.012
set arrow from -1.154,0.096,0.820 to -1.441,0.016,-0.118
set arrow from -1.356,0.139,-0.312 to -0.744,0.848,-0.843
set arrow from -1.371,-0.158,-0.268 to -0.827,-1.069,-0.571
set arrow from -0.543,0.831,-1.004 to -0.138,0.601,-1.315
set arrow from -0.100,0.366,-1.331 to -0.297,-0.747,-1.100
set arrow from -0.440,-0.927,-0.949 to -0.715,-1.110,-0.664
set arrow from -0.592,-1.182,-0.531 to 0.411,-1.347,-0.170
unset tics
set title "[-5,5,-4,7,4,-6,-5,4,-4,5,7,-4,4,6]"
set xrange [-1.378:1.378]
set yrange [-1.378:1.378]
set zrange [-1.378:1.378]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.097,0.750,1.249 center
set label "1" at 0.600,1.332,0.016 center
set label "2" at 1.009,1.023,-0.265 center
set label "3" at 1.397,-0.233,0.356 center
set label "4" at 0.747,-0.306,1.423 center
set label "5" at -0.138,-1.074,0.980 center
set label "6" at -1.280,-0.231,0.665 center
set label "7" at -0.797,1.018,-0.588 center
set label "8" at -0.748,0.307,-1.426 center
set label "9" at 0.341,0.158,-1.370 center
set label "10" at 0.249,-1.387,-0.386 center
set label "11" at 0.732,-1.122,-0.582 center
set label "12" at -1.003,-0.578,-0.824 center
set label "13" at -1.206,0.343,0.750 center
set arrow from 0.166,0.830,1.080 to 0.565,1.292,0.101
set arrow from 0.201,0.581,1.277 to 0.695,-0.222,1.409
set arrow from -0.082,0.694,1.181 to -1.116,0.371,0.784
set arrow from 0.740,1.226,-0.080 to 0.939,1.076,-0.217
set arrow from 0.572,1.204,-0.135 to 0.355,0.222,-1.294
set arrow from 1.062,0.850,-0.180 to 1.370,-0.146,0.313
set arrow from 0.812,1.022,-0.300 to -0.698,1.018,-0.570
set arrow from 1.293,-0.245,0.526 to 0.798,-0.301,1.338
set arrow from 1.306,-0.355,0.227 to 0.778,-1.061,-0.517
set arrow from 0.605,-0.429,1.353 to -0.068,-1.013,1.015
set arrow from -0.295,-0.958,0.937 to -1.201,-0.289,0.687
set arrow from -0.085,-1.117,0.792 to 0.223,-1.365,-0.292
set arrow from -1.227,-0.095,0.529 to -0.823,0.950,-0.520
set arrow from -1.255,-0.035,0.694 to -1.219,0.244,0.735
set arrow from -0.788,0.889,-0.740 to -0.752,0.372,-1.350
set arrow from -0.550,0.280,-1.416 to 0.242,0.172,-1.375
set arrow from -0.794,0.146,-1.316 to -0.980,-0.497,-0.878
set arrow from 0.331,-0.010,-1.262 to 0.254,-1.303,-0.439
set arrow from 0.414,-1.296,-0.453 to 0.649,-1.168,-0.548
set arrow from 0.543,-1.063,-0.608 to -0.908,-0.607,-0.810
set arrow from -1.025,-0.477,-0.652 to -1.195,0.292,0.664
unset tics
set title "[-4,5,6,-4,5,6,-5;-]"
set xrange [-1.423:1.423]
set yrange [-1.423:1.423]
set zrange [-1.423:1.423]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.191,0.242,-0.845 center
set label "1" at 0.378,1.375,-0.464 center
set label "2" at -0.805,1.122,0.392 center
set label "3" at -1.162,0.356,-0.818 center
set label "4" at -1.400,0.212,-0.266 center
set label "5" at 0.173,1.406,0.287 center
set label "6" at 0.826,0.593,1.104 center
set label "7" at -0.134,0.183,1.464 center
set label "8" at -0.261,-1.103,0.981 center
set label "9" at -0.978,-1.056,-0.025 center
set label "10" at 0.244,-0.736,-1.270 center
set label "11" at -0.226,-1.044,-1.009 center
set label "12" at 0.682,-1.307,0.233 center
set label "13" at 1.470,-0.243,0.238 center
set arrow from 1.079,0.399,-0.792 to 0.434,1.297,-0.490
set arrow from 1.059,0.105,-0.905 to 0.310,-0.668,-1.240
set arrow from 1.237,0.163,-0.667 to 1.448,-0.203,0.149
set arrow from 0.218,1.341,-0.348 to -0.725,1.139,0.334
set arrow from 0.325,1.383,-0.271 to 0.200,1.402,0.190
set arrow from -0.853,1.018,0.228 to -1.138,0.408,-0.736
set arrow from -0.719,1.003,0.528 to -0.176,0.243,1.396
set arrow from -1.239,0.309,-0.640 to -1.361,0.235,-0.356
set arrow from -1.051,0.190,-0.841 to -0.282,-0.961,-0.998
set arrow from -1.246,0.328,-0.213 to 0.097,1.347,0.260
set arrow from -1.338,0.025,-0.231 to -1.009,-0.963,-0.043
set arrow from 0.272,1.283,0.410 to 0.777,0.655,1.042
set arrow from 0.652,0.519,1.169 to -0.047,0.220,1.432
set arrow from 0.921,0.471,0.977 to 1.423,-0.181,0.301
set arrow from -0.152,-0.003,1.394 to -0.252,-1.009,1.016
set arrow from -0.377,-1.095,0.818 to -0.920,-1.060,0.056
set arrow from -0.106,-1.136,0.858 to 0.605,-1.290,0.294
set arrow from -0.841,-1.020,-0.166 to 0.175,-0.754,-1.200
set arrow from 0.092,-0.836,-1.186 to -0.150,-0.994,-1.051
set arrow from -0.110,-1.078,-0.850 to 0.624,-1.290,0.153
set arrow from 0.801,-1.146,0.233 to 1.411,-0.323,0.237
unset tics
set title "[5,-6,5,-4,7,-5,4,-5,4,6,-4,7,-4,4]"
set xrange [-1.470:1.470]
set yrange [-1.470:1.470]
set zrange [-1.470:1.470]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.135,-1.210,0.599 center
set label "1" at -0.783,1.148,-0.121 center
set label "2" at -0.535,0.752,-1.159 center
set label "3" at 0.609,0.442,-1.319 center
set label "4" at 0.483,-0.935,-1.093 center
set label "5" at 1.045,-1.060,-0.014 center
set label "6" at 1.401,-0.010,0.503 center
set label "7" at 1.137,0.994,-0.144 center
set label "8" at 0.024,1.355,0.636 center
set label "9" at -0.593,0.336,1.345 center
set label "10" at 0.345,0.207,1.296 center
set label "11" at -1.194,-0.065,-0.718 center
set label "12" at -0.814,-1.115,-0.579 center
set label "13" at -0.991,-0.838,0.768 center
set arrow from -0.186,-1.025,0.543 to -0.757,1.055,-0.093
set arrow from 0.041,-1.187,0.508 to 0.957,-1.071,0.032
set arrow from -0.316,-1.131,0.635 to -0.901,-0.877,0.750
set arrow from -0.739,1.078,-0.303 to -0.556,0.786,-1.068
set arrow from -0.639,1.185,0.014 to -0.048,1.336,0.569
set arrow from -0.343,0.700,-1.186 to 0.514,0.468,-1.306
set arrow from -0.650,0.608,-1.082 to -1.136,0.007,-0.756
set arrow from 0.591,0.246,-1.287 to 0.492,-0.837,-1.109
set arrow from 0.685,0.521,-1.152 to 1.100,0.955,-0.228
set arrow from 0.575,-0.955,-0.917 to 0.999,-1.050,-0.102
set arrow from 0.299,-0.961,-1.020 to -0.722,-1.102,-0.615
set arrow from 1.103,-0.888,0.071 to 1.372,-0.096,0.460
set arrow from 1.358,0.154,0.397 to 1.159,0.912,-0.091
set arrow from 1.243,0.022,0.621 to 0.424,0.190,1.237
set arrow from 0.979,1.045,-0.033 to 0.103,1.329,0.581
set arrow from -0.065,1.208,0.738 to -0.549,0.409,1.294
set arrow from -0.395,0.308,1.335 to 0.246,0.220,1.301
set arrow from -0.651,0.164,1.261 to -0.962,-0.752,0.810
set arrow from 0.224,0.185,1.138 to -1.134,-0.054,-0.639
set arrow from -1.126,-0.252,-0.693 to -0.848,-1.022,-0.591
set arrow from -0.839,-1.075,-0.384 to -0.978,-0.858,0.671
unset tics
set title "[-5,4,-4,7,4,-4,5,6,-4,5,7,-5,4,-6]"
set xrange [-1.401:1.401]
set yrange [-1.401:1.401]
set zrange [-1.401:1.401]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.022,-1.441,0.286 center
set label "1" at -0.307,-0.744,1.260 center
set label "2" at -1.280,-0.277,0.666 center
set label "3" at -0.754,-0.908,-0.862 center
set label "4" at -1.110,-0.579,-0.754 center
set label "5" at -0.904,0.904,-0.685 center
set label "6" at -1.151,1.060,0.413 center
set label "7" at 0.156,1.240,0.772 center
set label "8" at 0.635,0.252,1.330 center
set label "9" at 1.414,0.076,0.392 center
set label "10" at 0.565,1.192,-0.630 center
set label "11" at 0.921,0.862,-0.738 center
set label "12" at 0.670,-0.553,-1.161 center
set label "13" at 1.167,-1.084,-0.288 center
set arrow from -0.068,-1.328,0.444 to -0.283,-0.800,1.181
set arrow from -0.147,-1.342,0.166 to -1.047,-0.629,-0.694
set arrow from 0.152,-1.389,0.202 to 1.080,-1.110,-0.246
set arrow from -0.465,-0.668,1.164 to -1.201,-0.315,0.715
set arrow from -0.169,-0.599,1.270 to 0.567,0.179,1.325
set arrow from -1.220,-0.350,0.490 to -0.785,-0.872,-0.774
set arrow from -1.261,-0.081,0.629 to -1.161,0.963,0.432
set arrow from -0.898,-0.775,-0.818 to -1.039,-0.645,-0.776
set arrow from -0.564,-0.861,-0.902 to 0.575,-0.577,-1.141
set arrow from -1.083,-0.381,-0.745 to -0.918,0.805,-0.690
set arrow from -0.948,0.931,-0.492 to -1.130,1.047,0.317
set arrow from -0.708,0.942,-0.678 to 0.467,1.172,-0.634
set arrow from -0.960,1.087,0.466 to 0.060,1.227,0.746
set arrow from 0.234,1.080,0.863 to 0.596,0.332,1.284
set arrow from 0.244,1.197,0.598 to 0.877,0.884,-0.651
set arrow from 0.762,0.223,1.177 to 1.351,0.090,0.468
set arrow from 1.316,0.205,0.274 to 0.614,1.127,-0.572
set arrow from 1.378,-0.094,0.292 to 1.185,-0.999,-0.238
set arrow from 0.708,1.059,-0.674 to 0.849,0.929,-0.716
set arrow from 0.887,0.673,-0.795 to 0.687,-0.459,-1.133
set arrow from 0.758,-0.646,-1.008 to 1.123,-1.038,-0.365
unset tics
set title "[5,-4,7,-4,4,-5,4]^2"
set xrange [-1.414:1.414]
set yrange [-1.414:1.414]
set zrange [-1.414:1.414]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.112,-0.664,0.692 center
set label "1" at -0.996,-0.667,-0.899 center
set label "2" at -1.128,-0.104,-0.910 center
set label "3" at -0.042,-1.444,-0.275 center
set label "4" at -0.039,-1.258,0.665 center
set label "5" at 1.352,0.382,0.227 center
set label "6" at 0.903,0.804,-0.834 center
set label "7" at 0.497,-0.324,-1.343 center
set label "8" at 0.828,-1.074,-0.431 center
set label "9" at 0.486,0.198,1.323 center
set label "10" at 0.812,0.930,0.798 center
set label "11" at -0.631,1.278,-0.285 center
set label "12" at -0.223,1.480,0.071 center
set label "13" at -0.707,0.463,1.201 center
set arrow from -1.098,-0.664,0.492 to -1.003,-0.667,-0.800
set arrow from -0.937,-0.760,0.688 to -0.126,-1.209,0.668
set arrow from -1.050,-0.490,0.770 to -0.738,0.377,1.162
set arrow from -1.042,-0.472,-0.903 to -1.106,-0.202,-0.908
set arrow from -0.809,-0.624,-0.955 to 0.403,-0.345,-1.316
set arrow from -1.010,-0.250,-0.840 to -0.101,-1.371,-0.309
set arrow from -1.066,0.069,-0.831 to -0.662,1.191,-0.324
set arrow from -0.041,-1.405,-0.078 to -0.039,-1.277,0.567
set arrow from 0.140,-1.366,-0.307 to 0.738,-1.113,-0.414
set arrow from 0.088,-1.108,0.625 to 1.289,0.307,0.247
set arrow from 1.279,0.451,0.054 to 0.939,0.769,-0.748
set arrow from 1.240,0.496,0.346 to 0.869,0.873,0.738
set arrow from 0.840,0.630,-0.913 to 0.528,-0.237,-1.304
set arrow from 0.761,0.888,-0.721 to -0.153,1.438,0.014
set arrow from 0.551,-0.446,-1.195 to 0.801,-1.013,-0.505
set arrow from 0.797,-0.958,-0.271 to 0.502,0.140,1.243
set arrow from 0.554,0.351,1.214 to 0.778,0.853,0.853
set arrow from 0.292,0.241,1.303 to -0.609,0.442,1.211
set arrow from 0.655,0.968,0.680 to -0.552,1.259,-0.226
set arrow from -0.490,1.348,-0.162 to -0.294,1.445,0.009
set arrow from -0.284,1.353,0.213 to -0.676,0.527,1.130
unset tics
set title "[4,6,-5,5,-4,5,6;-]"
set xrange [-1.480:1.480]
set yrange [-1.480:1.480]
set zrange [-1.480:1.480]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.290,-0.176,1.430 center
set label "1" at -1.304,0.315,0.604 center
set label "2" at -0.905,1.205,-0.019 center
set label "3" at -0.484,0.971,0.942 center
set label "4" at -1.040,-0.927,0.225 center
set label "5" at -1.382,-0.408,-0.398 center
set label "6" at -0.401,-0.146,-1.406 center
set label "7" at -0.174,0.853,-1.218 center
set label "8" at 0.934,0.339,-1.037 center
set label "9" at 0.245,-1.389,-0.057 center
set label "10" at 0.859,-1.112,0.509 center
set label "11" at 1.195,-0.630,-0.581 center
set label "12" at 1.452,0.389,-0.097 center
set label "13" at 0.714,0.717,1.103 center
set arrow from 0.119,-0.124,1.341 to -1.218,0.288,0.648
set arrow from 0.369,-0.307,1.301 to 0.819,-1.047,0.573
set arrow from 0.371,-0.005,1.367 to 0.673,0.632,1.135
set arrow from -1.235,0.469,0.496 to -0.939,1.128,0.034
set arrow from -1.316,0.198,0.442 to -1.375,-0.350,-0.317
set arrow from -0.826,1.161,0.159 to -0.523,0.992,0.852
set arrow from -0.804,1.156,-0.185 to -0.224,0.877,-1.135
set arrow from -0.537,0.790,0.874 to -1.014,-0.836,0.260
set arrow from -0.290,0.930,0.968 to 0.617,0.738,1.090
set arrow from -1.118,-0.809,0.084 to -1.343,-0.467,-0.327
set arrow from -0.856,-0.993,0.185 to 0.152,-1.356,-0.036
set arrow from -1.245,-0.372,-0.539 to -0.469,-0.164,-1.336
set arrow from -0.357,0.046,-1.370 to -0.196,0.757,-1.236
set arrow from -0.229,-0.198,-1.318 to 1.109,-0.604,-0.625
set arrow from 0.006,0.770,-1.189 to 0.844,0.381,-1.052
set arrow from 0.868,0.175,-0.944 to 0.277,-1.307,-0.103
set arrow from 1.030,0.348,-0.862 to 1.404,0.385,-0.184
set arrow from 0.384,-1.326,0.072 to 0.789,-1.144,0.445
set arrow from 0.913,-1.034,0.333 to 1.168,-0.669,-0.493
set arrow from 1.240,-0.454,-0.497 to 1.430,0.301,-0.139
set arrow from 1.350,0.435,0.069 to 0.765,0.695,1.020
unset tics
set title "[-4,4,5,-4,5,-4,5;-]"
set xrange [-1.452:1.452]
set yrange [-1.452:1.452]
set zrange [-1.452:1.452]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.388,1.433,-0.029 center
set label "1" at 1.040,0.785,0.487 center
set label "2" at 1.224,-0.190,0.780 center
set label "3" at 0.352,-0.466,1.262 center
set label "4" at -0.697,-0.540,1.194 center
set label "5" at -0.388,-1.433,0.029 center
set label "6" at -1.040,-0.785,-0.487 center
set label "7" at -1.224,0.190,-0.780 center
set label "8" at -0.352,0.466,-1.262 center
set label "9" at 0.697,0.540,-1.194 center
set label "10" at 0.618,-0.940,-0.969 center
set label "11" at 1.186,-0.719,-0.108 center
set label "12" at -1.186,0.719,0.108 center
set label "13" at -0.618,0.940,0.969 center
set arrow from 0.511,1.310,0.069 to 0.978,0.846,0.438
set arrow from 0.429,1.314,-0.185 to 0.676,0.600,-1.116
set arrow from 0.253,1.367,0.104 to -0.551,0.973,0.902
set arrow from 1.075,0.596,0.544 to 1.207,-0.096,0.751
set arrow from 0.890,0.672,0.417 to -0.965,-0.728,-0.452
set arrow from 1.056,-0.243,0.873 to 0.437,-0.439,1.216
set arrow from 1.217,-0.292,0.608 to 1.189,-0.668,-0.022
set arrow from 0.153,-0.480,1.249 to -0.598,-0.533,1.201
set arrow from 0.302,-0.399,1.081 to -0.327,0.432,-1.172
set arrow from -0.656,-0.659,1.039 to -0.408,-1.373,0.107
set arrow from -0.686,-0.343,1.164 to -0.623,0.841,0.984
set arrow from -0.511,-1.310,-0.069 to -0.978,-0.846,-0.438
set arrow from -0.253,-1.367,-0.104 to 0.551,-0.973,-0.902
set arrow from -1.075,-0.596,-0.544 to -1.207,0.096,-0.751
set arrow from -1.056,0.243,-0.873 to -0.437,0.439,-1.216
set arrow from -1.217,0.292,-0.608 to -1.189,0.668,0.022
set arrow from -0.153,0.480,-1.249 to 0.598,0.533,-1.201
set arrow from 0.686,0.343,-1.164 to 0.623,-0.841,-0.984
set arrow from 0.725,-0.898,-0.805 to 1.132,-0.740,-0.190
set arrow from 1.015,-0.616,-0.093 to -1.100,0.667,0.100
set arrow from -1.078,0.761,0.271 to -0.672,0.919,0.887
unset tics
set title "[-5,5]^7"
set xrange [-1.433:1.433]
set yrange [-1.433:1.433]
set zrange [-1.433:1.433]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow


==> anc/plt/Y4.plt <==
set label "0" at -0.311,-0.411,-0.331 center
set label "1" at -0.392,0.388,0.266 center
set label "2" at 0.379,0.312,-0.366 center
set label "3" at 0.325,-0.289,0.431 center
set arrow from -0.328,-0.251,-0.211 to -0.384,0.308,0.206
set arrow from -0.173,-0.266,-0.338 to 0.310,0.240,-0.363
set arrow from -0.184,-0.386,-0.178 to 0.261,-0.301,0.355
set arrow from -0.238,0.373,0.140 to 0.302,0.320,-0.303
set arrow from -0.249,0.252,0.299 to 0.253,-0.222,0.414
set arrow from 0.368,0.192,-0.207 to 0.330,-0.229,0.351
unset tics
set title "[2]^4"
set xrange [-0.431:0.431]
set yrange [-0.431:0.431]
set zrange [-0.431:0.431]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow


==> anc/plt/Y6.plt <==
set label "0" at 0.297,0.808,0.391 center
set label "1" at -0.782,0.422,0.322 center
set label "2" at -0.200,0.671,-0.636 center
set label "3" at 0.257,-0.597,-0.687 center
set label "4" at -0.325,-0.846,0.271 center
set label "5" at 0.754,-0.459,0.339 center
set arrow from 0.109,0.741,0.379 to -0.689,0.455,0.328
set arrow from 0.210,0.785,0.212 to -0.157,0.683,-0.546
set arrow from 0.365,0.620,0.383 to 0.720,-0.365,0.343
set arrow from -0.681,0.465,0.156 to -0.251,0.649,-0.552
set arrow from -0.715,0.234,0.315 to -0.359,-0.752,0.275
set arrow from -0.132,0.483,-0.643 to 0.223,-0.503,-0.683
set arrow from 0.156,-0.640,-0.520 to -0.274,-0.824,0.187
set arrow from 0.344,-0.573,-0.508 to 0.711,-0.471,0.250
set arrow from -0.137,-0.778,0.283 to 0.660,-0.493,0.333
unset tics
set title "[3,-2,2]^2"
set xrange [-0.808:0.808]
set yrange [-0.808:0.808]
set zrange [-0.808:0.808]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.634,0.012,-0.618 center
set label "1" at 0.650,-0.662,0.154 center
set label "2" at 0.210,0.559,0.726 center
set label "3" at -0.634,-0.012,0.618 center
set label "4" at -0.710,-0.568,-0.240 center
set label "5" at -0.150,0.671,-0.641 center
set arrow from 0.637,-0.120,-0.467 to 0.648,-0.596,0.079
set arrow from 0.491,0.009,-0.478 to -0.563,-0.011,0.548
set arrow from 0.481,0.141,-0.622 to -0.073,0.607,-0.639
set arrow from 0.588,-0.490,0.235 to 0.241,0.473,0.686
set arrow from 0.458,-0.649,0.099 to -0.614,-0.575,-0.212
set arrow from 0.045,0.447,0.705 to -0.552,0.044,0.628
set arrow from 0.159,0.575,0.533 to -0.124,0.663,-0.544
set arrow from -0.649,-0.121,0.450 to -0.702,-0.514,-0.156
set arrow from -0.631,-0.394,-0.296 to -0.189,0.584,-0.613
unset tics
set title "[3]^6"
set xrange [-0.726:0.726]
set yrange [-0.726:0.726]
set zrange [-0.726:0.726]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow


==> anc/plt/Y8.plt <==
set label "0" at 0.215,0.763,-0.668 center
set label "1" at -0.939,0.641,-0.535 center
set label "2" at -0.241,-0.159,-1.223 center
set label "3" at -0.149,-0.994,-0.194 center
set label "4" at -0.868,-0.170,0.515 center
set label "5" at 0.211,0.124,1.232 center
set label "6" at 0.908,-0.675,0.545 center
set label "7" at 0.863,0.472,0.328 center
set arrow from 0.018,0.742,-0.645 to -0.840,0.651,-0.546
set arrow from 0.137,0.605,-0.763 to -0.202,-0.080,-1.175
set arrow from 0.321,0.715,-0.505 to 0.810,0.495,0.246
set arrow from -0.828,0.514,-0.644 to -0.296,-0.095,-1.168
set arrow from -0.928,0.518,-0.377 to -0.874,-0.109,0.436
set arrow from -0.227,-0.284,-1.068 to -0.156,-0.931,-0.271
set arrow from -0.259,-0.868,-0.085 to -0.813,-0.233,0.461
set arrow from 0.010,-0.946,-0.083 to 0.829,-0.699,0.489
set arrow from -0.706,-0.126,0.623 to 0.129,0.101,1.178
set arrow from 0.321,-0.003,1.123 to 0.853,-0.612,0.599
set arrow from 0.322,0.183,1.077 to 0.807,0.442,0.405
set arrow from 0.901,-0.479,0.508 to 0.867,0.373,0.346
unset tics
set title "[2,3,-2,3;-]"
set xrange [-1.232:1.232]
set yrange [-1.232:1.232]
set zrange [-1.232:1.232]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 0.789,-0.706,-0.573 center
set label "1" at -0.250,-1.154,0.235 center
set label "2" at -1.114,-0.254,-0.378 center
set label "3" at -0.789,0.706,0.573 center
set label "4" at 0.076,-0.194,1.186 center
set label "5" at 1.114,0.254,0.378 center
set label "6" at 0.250,1.154,-0.235 center
set label "7" at -0.076,0.194,-1.186 center
set arrow from 0.640,-0.770,-0.457 to -0.175,-1.122,0.177
set arrow from 0.836,-0.568,-0.437 to 1.091,0.185,0.309
set arrow from 0.664,-0.576,-0.661 to -0.014,0.129,-1.142
set arrow from -0.374,-1.025,0.147 to -1.052,-0.319,-0.334
set arrow from -0.203,-1.016,0.372 to 0.053,-0.263,1.117
set arrow from -1.068,-0.116,-0.241 to -0.812,0.637,0.505
set arrow from -0.965,-0.190,-0.494 to -0.151,0.162,-1.128
set arrow from -0.664,0.576,0.661 to 0.014,-0.129,1.142
set arrow from -0.640,0.770,0.457 to 0.175,1.122,-0.177
set arrow from 0.225,-0.129,1.069 to 1.040,0.222,0.436
set arrow from 0.990,0.384,0.289 to 0.312,1.089,-0.191
set arrow from 0.203,1.016,-0.372 to -0.053,0.263,-1.117
unset tics
set title "[-3,3]^4"
set xrange [-1.186:1.186]
set yrange [-1.186:1.186]
set zrange [-1.186:1.186]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at 1.094,-0.258,0.321 center
set label "1" at 1.051,0.793,-0.372 center
set label "2" at 1.042,0.133,-0.875 center
set label "3" at -0.077,0.708,-0.927 center
set label "4" at -1.094,0.258,-0.321 center
set label "5" at -1.042,-0.133,0.875 center
set label "6" at -1.051,-0.793,0.372 center
set label "7" at 0.077,-0.708,0.927 center
set arrow from 1.087,-0.091,0.211 to 1.054,0.709,-0.317
set arrow from 1.086,-0.196,0.131 to 1.047,0.102,-0.781
set arrow from 0.933,-0.329,0.417 to 0.157,-0.672,0.879
set arrow from 1.049,0.634,-0.493 to 1.043,0.212,-0.815
set arrow from 0.872,0.779,-0.460 to 0.013,0.715,-0.883
set arrow from 0.865,0.224,-0.884 to 0.012,0.662,-0.923
set arrow from -0.238,0.637,-0.831 to -1.013,0.294,-0.369
set arrow from -1.086,0.196,-0.131 to -1.047,-0.102,0.781
set arrow from -1.087,0.091,-0.211 to -1.054,-0.709,0.317
set arrow from -1.044,-0.292,0.754 to -1.050,-0.713,0.433
set arrow from -0.865,-0.224,0.884 to -0.012,-0.662,0.923
set arrow from -0.872,-0.779,0.460 to -0.013,-0.715,0.883
unset tics
set title "[2,-2,-2,2]^2"
set xrange [-1.094:1.094]
set yrange [-1.094:1.094]
set zrange [-1.094:1.094]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -0.288,-0.477,0.947 center
set label "1" at 0.777,-0.141,0.758 center
set label "2" at 0.040,0.607,0.910 center
set label "3" at -0.211,0.999,-0.290 center
set label "4" at 0.213,-0.503,-0.887 center
set label "5" at 0.912,-0.140,-0.523 center
set label "6" at -0.663,0.385,-0.705 center
set label "7" at -0.782,-0.728,-0.210 center
set arrow from -0.100,-0.418,0.914 to 0.683,-0.171,0.774
set arrow from -0.230,-0.286,0.941 to 0.011,0.511,0.914
set arrow from -0.365,-0.516,0.767 to -0.744,-0.709,-0.120
set arrow from 0.639,-0.000,0.786 to 0.110,0.536,0.896
set arrow from 0.798,-0.141,0.559 to 0.902,-0.141,-0.424
set arrow from 0.001,0.667,0.724 to -0.191,0.968,-0.197
set arrow from -0.160,0.819,-0.362 to 0.188,-0.413,-0.851
set arrow from -0.315,0.857,-0.386 to -0.611,0.456,-0.658
set arrow from 0.374,-0.419,-0.803 to 0.832,-0.182,-0.565
set arrow from 0.050,-0.540,-0.776 to -0.701,-0.710,-0.265
set arrow from 0.724,-0.078,-0.545 to -0.568,0.354,-0.694
set arrow from -0.682,0.203,-0.624 to -0.772,-0.637,-0.250
unset tics
set title "[3,3,4,-3,-3,2,4,-2]"
set xrange [-0.999:0.999]
set yrange [-0.999:0.999]
set zrange [-0.999:0.999]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow
set label "0" at -1.023,0.299,-0.213 center
set label "1" at -0.235,0.999,0.356 center
set label "2" at 0.354,0.036,0.989 center
set label "3" at -0.005,-1.017,-0.264 center
set label "4" at -0.115,-0.018,-1.080 center
set label "5" at 0.673,0.682,-0.512 center
set label "6" at 0.947,-0.171,0.422 center
set label "7" at -0.598,-0.810,0.302 center
set arrow from -0.891,0.416,-0.118 to -0.301,0.941,0.308
set arrow from -0.882,0.250,-0.347 to -0.185,0.006,-1.013
set arrow from -0.957,0.127,-0.133 to -0.630,-0.724,0.262
set arrow from -0.144,0.850,0.454 to 0.309,0.111,0.940
set arrow from -0.095,0.950,0.222 to 0.603,0.707,-0.445
set arrow from 0.311,-0.090,0.839 to 0.017,-0.954,-0.190
set arrow from 0.495,-0.013,0.855 to 0.877,-0.146,0.489
set arrow from -0.022,-0.863,-0.390 to -0.106,-0.095,-1.017
set arrow from -0.145,-0.968,-0.130 to -0.527,-0.835,0.235
set arrow from 0.017,0.099,-0.985 to 0.607,0.624,-0.559
set arrow from 0.715,0.550,-0.367 to 0.926,-0.105,0.350
set arrow from 0.763,-0.247,0.408 to -0.505,-0.772,0.309
unset tics
set title "[4]^8"
set xrange [-0.999:0.999]
set yrange [-0.999:0.999]
set zrange [-0.999:0.999]
set ticslevel 0
set format x ""
set format y ""
set format z ""
set border 0
splot 0 notitle with dots lw 0
pause -1 "Hit return for the next graph"
unset label
unset arrow

